Bootstrapping Euclidean Lattices

We derive spectral identities involving the Laplace spectrum and the integrals of products of eigenfunctions on flat tori and orbifolds. Using semidefinite programming, we derive upper bounds on sums of squares of triple products from these spectral identities, following the approach of the conformal bootstrap. Physically, these upper bounds give constraints on sums of squares of cubic coupling constants in toroidal compactifications of higher-dimensional field theories. For Euclidean lattices, one of the bootstrap bounds leads to an upper bound on the mean square number of minimal vectors that are minimal distance from each minimal vector, divided by the kissing number of the lattice. By finding exact functionals for the semidefinite programming problems, we prove that this bound is saturated in 2, 4, 8, and 24 dimensions by the hexagonal lattice, the $D_4$ lattice, the $E_8$ lattice, and the Leech lattice, respectively.

==> anc/A0.txt <==
-1
-d^(-1)
-d^(-1)
-3/(d*(2 + d))
-3/(d*(2 + d))
-15/(d*(2 + d)*(4 + d))
-15/(d*(2 + d)*(4 + d))
-105/(d*(2 + d)*(4 + d)*(6 + d))
-105/(d*(2 + d)*(4 + d)*(6 + d))
-3/(d*(2 + d))
-d^(-1)
-15/(d*(2 + d)*(4 + d))
-3/(d*(2 + d))
-105/(d*(2 + d)*(4 + d)*(6 + d))
-15/(d*(2 + d)*(4 + d))
-d^(-1)
-105/(d*(2 + d)*(4 + d)*(6 + d))
-3/(d*(2 + d))
-945/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d))
-945/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d))
-945/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d))
-105/(d*(2 + d)*(4 + d)*(6 + d))
-945/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d))
-15/(d*(2 + d)*(4 + d))
-945/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d))
-3/(d*(2 + d))
-10395/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
-10395/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
-10395/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
-945/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d))
-10395/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
-105/(d*(2 + d)*(4 + d)*(6 + d))
-10395/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
-15/(d*(2 + d)*(4 + d))
-3/(d*(2 + d))
-135135/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-135135/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-135135/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-10395/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
-135135/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-945/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d))
-135135/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-105/(d*(2 + d)*(4 + d)*(6 + d))
-135135/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-15/(d*(2 + d)*(4 + d))
-2027025/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-2027025/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-34459425/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-34459425/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-654729075/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-654729075/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-2027025/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-135135/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-34459425/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-2027025/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-654729075/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-34459425/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-2027025/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-10395/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
-34459425/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-135135/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-654729075/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-2027025/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-2027025/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-945/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d))
-34459425/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-10395/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
-654729075/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-135135/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-2027025/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-105/(d*(2 + d)*(4 + d)*(6 + d))
-34459425/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-945/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d))
-654729075/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-10395/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
-2027025/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-15/(d*(2 + d)*(4 + d))
-34459425/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-105/(d*(2 + d)*(4 + d)*(6 + d))
-654729075/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-945/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d))
-15/(d*(2 + d)*(4 + d))
-654729075/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-105/(d*(2 + d)*(4 + d)*(6 + d))
-13749310575/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-13749310575/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-13749310575/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-654729075/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-13749310575/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-34459425/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-13749310575/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-2027025/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-13749310575/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-135135/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-13749310575/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-10395/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d))
-13749310575/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-945/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d))
-13749310575/(d*(2 + d)*(4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-105/(d*(2 + d)*(4 + d)*(6 + d))

==> anc/A10.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1
-1
0
-1
0
-1
0
-66/(20 + d)
-66/(20 + d)
-66/(20 + d)
-1
-66/(20 + d)
0
-66/(20 + d)
0
0
-3003/((20 + d)*(22 + d))
-3003/((20 + d)*(22 + d))
-3003/((20 + d)*(22 + d))
-66/(20 + d)
-3003/((20 + d)*(22 + d))
-1
-3003/((20 + d)*(22 + d))
0
-3003/((20 + d)*(22 + d))
0
-120120/((20 + d)*(22 + d)*(24 + d))
-120120/((20 + d)*(22 + d)*(24 + d))
-4594590/((20 + d)*(22 + d)*(24 + d)*(26 + d))
-4594590/((20 + d)*(22 + d)*(24 + d)*(26 + d))
-174594420/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-174594420/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-120120/((20 + d)*(22 + d)*(24 + d))
-3003/((20 + d)*(22 + d))
-4594590/((20 + d)*(22 + d)*(24 + d)*(26 + d))
-120120/((20 + d)*(22 + d)*(24 + d))
-174594420/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-4594590/((20 + d)*(22 + d)*(24 + d)*(26 + d))
-120120/((20 + d)*(22 + d)*(24 + d))
-66/(20 + d)
-4594590/((20 + d)*(22 + d)*(24 + d)*(26 + d))
-3003/((20 + d)*(22 + d))
-174594420/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-120120/((20 + d)*(22 + d)*(24 + d))
-120120/((20 + d)*(22 + d)*(24 + d))
-1
-4594590/((20 + d)*(22 + d)*(24 + d)*(26 + d))
-66/(20 + d)
-174594420/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-3003/((20 + d)*(22 + d))
-120120/((20 + d)*(22 + d)*(24 + d))
0
-4594590/((20 + d)*(22 + d)*(24 + d)*(26 + d))
-1
-174594420/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-66/(20 + d)
-120120/((20 + d)*(22 + d)*(24 + d))
0
-4594590/((20 + d)*(22 + d)*(24 + d)*(26 + d))
0
-174594420/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-1
0
-174594420/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
0
-6721885170/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d)*(30 + d))
-6721885170/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d)*(30 + d))
-6721885170/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d)*(30 + d))
-174594420/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-6721885170/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d)*(30 + d))
-4594590/((20 + d)*(22 + d)*(24 + d)*(26 + d))
-6721885170/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d)*(30 + d))
-120120/((20 + d)*(22 + d)*(24 + d))
-6721885170/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d)*(30 + d))
-3003/((20 + d)*(22 + d))
-6721885170/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d)*(30 + d))
-66/(20 + d)
-6721885170/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d)*(30 + d))
-1
-6721885170/((20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d)*(30 + d))
0

==> anc/A12.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1
-1
0
-1
0
-1
0
0
-91/(24 + d)
-91/(24 + d)
-91/(24 + d)
-1
-91/(24 + d)
0
-91/(24 + d)
0
-91/(24 + d)
0
-5460/((24 + d)*(26 + d))
-5460/((24 + d)*(26 + d))
-278460/((24 + d)*(26 + d)*(28 + d))
-278460/((24 + d)*(26 + d)*(28 + d))
-13226850/((24 + d)*(26 + d)*(28 + d)*(30 + d))
-13226850/((24 + d)*(26 + d)*(28 + d)*(30 + d))
-5460/((24 + d)*(26 + d))
-91/(24 + d)
-278460/((24 + d)*(26 + d)*(28 + d))
-5460/((24 + d)*(26 + d))
-13226850/((24 + d)*(26 + d)*(28 + d)*(30 + d))
-278460/((24 + d)*(26 + d)*(28 + d))
-5460/((24 + d)*(26 + d))
-1
-278460/((24 + d)*(26 + d)*(28 + d))
-91/(24 + d)
-13226850/((24 + d)*(26 + d)*(28 + d)*(30 + d))
-5460/((24 + d)*(26 + d))
-5460/((24 + d)*(26 + d))
0
-278460/((24 + d)*(26 + d)*(28 + d))
-1
-13226850/((24 + d)*(26 + d)*(28 + d)*(30 + d))
-91/(24 + d)
-5460/((24 + d)*(26 + d))
0
-278460/((24 + d)*(26 + d)*(28 + d))
0
-13226850/((24 + d)*(26 + d)*(28 + d)*(30 + d))
-1
-5460/((24 + d)*(26 + d))
0
-278460/((24 + d)*(26 + d)*(28 + d))
0
-13226850/((24 + d)*(26 + d)*(28 + d)*(30 + d))
0
0
-13226850/((24 + d)*(26 + d)*(28 + d)*(30 + d))
0
-611080470/((24 + d)*(26 + d)*(28 + d)*(30 + d)*(32 + d))
-611080470/((24 + d)*(26 + d)*(28 + d)*(30 + d)*(32 + d))
-611080470/((24 + d)*(26 + d)*(28 + d)*(30 + d)*(32 + d))
-13226850/((24 + d)*(26 + d)*(28 + d)*(30 + d))
-611080470/((24 + d)*(26 + d)*(28 + d)*(30 + d)*(32 + d))
-278460/((24 + d)*(26 + d)*(28 + d))
-611080470/((24 + d)*(26 + d)*(28 + d)*(30 + d)*(32 + d))
-5460/((24 + d)*(26 + d))
-611080470/((24 + d)*(26 + d)*(28 + d)*(30 + d)*(32 + d))
-91/(24 + d)
-611080470/((24 + d)*(26 + d)*(28 + d)*(30 + d)*(32 + d))
-1
-611080470/((24 + d)*(26 + d)*(28 + d)*(30 + d)*(32 + d))
0
-611080470/((24 + d)*(26 + d)*(28 + d)*(30 + d)*(32 + d))
0

==> anc/A14.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1
-1
0
-1
0
-1
0
-1
0
-120/(28 + d)
-120/(28 + d)
-9180/((28 + d)*(30 + d))
-9180/((28 + d)*(30 + d))
-581400/((28 + d)*(30 + d)*(32 + d))
-581400/((28 + d)*(30 + d)*(32 + d))
-120/(28 + d)
-1
-9180/((28 + d)*(30 + d))
-120/(28 + d)
-581400/((28 + d)*(30 + d)*(32 + d))
-9180/((28 + d)*(30 + d))
-120/(28 + d)
0
-9180/((28 + d)*(30 + d))
-1
-581400/((28 + d)*(30 + d)*(32 + d))
-120/(28 + d)
-120/(28 + d)
0
-9180/((28 + d)*(30 + d))
0
-581400/((28 + d)*(30 + d)*(32 + d))
-1
-120/(28 + d)
0
-9180/((28 + d)*(30 + d))
0
-581400/((28 + d)*(30 + d)*(32 + d))
0
-120/(28 + d)
0
-9180/((28 + d)*(30 + d))
0
-581400/((28 + d)*(30 + d)*(32 + d))
0
0
-581400/((28 + d)*(30 + d)*(32 + d))
0
-33575850/((28 + d)*(30 + d)*(32 + d)*(34 + d))
-33575850/((28 + d)*(30 + d)*(32 + d)*(34 + d))
-33575850/((28 + d)*(30 + d)*(32 + d)*(34 + d))
-581400/((28 + d)*(30 + d)*(32 + d))
-33575850/((28 + d)*(30 + d)*(32 + d)*(34 + d))
-9180/((28 + d)*(30 + d))
-33575850/((28 + d)*(30 + d)*(32 + d)*(34 + d))
-120/(28 + d)
-33575850/((28 + d)*(30 + d)*(32 + d)*(34 + d))
-1
-33575850/((28 + d)*(30 + d)*(32 + d)*(34 + d))
0
-33575850/((28 + d)*(30 + d)*(32 + d)*(34 + d))
0
-33575850/((28 + d)*(30 + d)*(32 + d)*(34 + d))
0

==> anc/A16.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1
-153/(32 + d)
-153/(32 + d)
-14535/((32 + d)*(34 + d))
-14535/((32 + d)*(34 + d))
-1
0
-153/(32 + d)
-1
-14535/((32 + d)*(34 + d))
-153/(32 + d)
-1
0
-153/(32 + d)
0
-14535/((32 + d)*(34 + d))
-1
-1
0
-153/(32 + d)
0
-14535/((32 + d)*(34 + d))
0
-1
0
-153/(32 + d)
0
-14535/((32 + d)*(34 + d))
0
-1
0
-153/(32 + d)
0
-14535/((32 + d)*(34 + d))
0
0
-14535/((32 + d)*(34 + d))
0
-1119195/((32 + d)*(34 + d)*(36 + d))
-1119195/((32 + d)*(34 + d)*(36 + d))
-1119195/((32 + d)*(34 + d)*(36 + d))
-14535/((32 + d)*(34 + d))
-1119195/((32 + d)*(34 + d)*(36 + d))
-153/(32 + d)
-1119195/((32 + d)*(34 + d)*(36 + d))
-1
-1119195/((32 + d)*(34 + d)*(36 + d))
0
-1119195/((32 + d)*(34 + d)*(36 + d))
0
-1119195/((32 + d)*(34 + d)*(36 + d))
0
-1119195/((32 + d)*(34 + d)*(36 + d))
0

==> anc/A18.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1
-190/(36 + d)
-190/(36 + d)
0
0
-1
0
-190/(36 + d)
-1
0
0
-1
0
-190/(36 + d)
0
0
0
-1
0
-190/(36 + d)
0
0
0
-1
0
-190/(36 + d)
0
0
0
-1
0
-190/(36 + d)
0
0
-190/(36 + d)
0
-21945/((36 + d)*(38 + d))
-21945/((36 + d)*(38 + d))
-21945/((36 + d)*(38 + d))
-190/(36 + d)
-21945/((36 + d)*(38 + d))
-1
-21945/((36 + d)*(38 + d))
0
-21945/((36 + d)*(38 + d))
0
-21945/((36 + d)*(38 + d))
0
-21945/((36 + d)*(38 + d))
0
-21945/((36 + d)*(38 + d))
0

==> anc/A2.txt <==
0
-1
-1
-6/(4 + d)
-6/(4 + d)
-45/((4 + d)*(6 + d))
-45/((4 + d)*(6 + d))
-420/((4 + d)*(6 + d)*(8 + d))
-420/((4 + d)*(6 + d)*(8 + d))
-6/(4 + d)
-1
-45/((4 + d)*(6 + d))
-6/(4 + d)
-420/((4 + d)*(6 + d)*(8 + d))
-45/((4 + d)*(6 + d))
-1
-420/((4 + d)*(6 + d)*(8 + d))
-6/(4 + d)
-4725/((4 + d)*(6 + d)*(8 + d)*(10 + d))
-4725/((4 + d)*(6 + d)*(8 + d)*(10 + d))
-4725/((4 + d)*(6 + d)*(8 + d)*(10 + d))
-420/((4 + d)*(6 + d)*(8 + d))
-4725/((4 + d)*(6 + d)*(8 + d)*(10 + d))
-45/((4 + d)*(6 + d))
-4725/((4 + d)*(6 + d)*(8 + d)*(10 + d))
-6/(4 + d)
-62370/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-62370/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-62370/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-4725/((4 + d)*(6 + d)*(8 + d)*(10 + d))
-62370/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-420/((4 + d)*(6 + d)*(8 + d))
-62370/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-45/((4 + d)*(6 + d))
-6/(4 + d)
-945945/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-945945/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-945945/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-62370/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-945945/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-4725/((4 + d)*(6 + d)*(8 + d)*(10 + d))
-945945/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-420/((4 + d)*(6 + d)*(8 + d))
-945945/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-45/((4 + d)*(6 + d))
-16216200/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-16216200/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-310134825/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-310134825/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-6547290750/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-6547290750/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-16216200/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-945945/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-310134825/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-16216200/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-6547290750/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-310134825/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-16216200/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-62370/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-310134825/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-945945/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-6547290750/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-16216200/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-16216200/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-4725/((4 + d)*(6 + d)*(8 + d)*(10 + d))
-310134825/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-62370/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-6547290750/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-945945/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-16216200/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-420/((4 + d)*(6 + d)*(8 + d))
-310134825/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-4725/((4 + d)*(6 + d)*(8 + d)*(10 + d))
-6547290750/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-62370/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-16216200/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-45/((4 + d)*(6 + d))
-310134825/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-420/((4 + d)*(6 + d)*(8 + d))
-6547290750/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-4725/((4 + d)*(6 + d)*(8 + d)*(10 + d))
-45/((4 + d)*(6 + d))
-6547290750/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-420/((4 + d)*(6 + d)*(8 + d))
-151242416325/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-151242416325/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-151242416325/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-6547290750/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-151242416325/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-310134825/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-151242416325/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-16216200/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-151242416325/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-945945/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d))
-151242416325/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-62370/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d))
-151242416325/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-4725/((4 + d)*(6 + d)*(8 + d)*(10 + d))
-151242416325/((4 + d)*(6 + d)*(8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-420/((4 + d)*(6 + d)*(8 + d))

==> anc/A20.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1
0
0
0
0
-1
0
0
0
0
0
-1
0
0
0
0
0
-1
0
0
0
0
0
-1
0
0
0
0
0
-1
0
0
-1
0
-231/(40 + d)
-231/(40 + d)
-231/(40 + d)
-1
-231/(40 + d)
0
-231/(40 + d)
0
-231/(40 + d)
0
-231/(40 + d)
0
-231/(40 + d)
0
-231/(40 + d)
0

==> anc/A22.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1
-1
0
-1
0
-1
0
-1
0
-1
0
-1
0
-1
0

==> anc/A4.txt <==
0
0
0
-1
-1
-15/(8 + d)
-15/(8 + d)
-210/((8 + d)*(10 + d))
-210/((8 + d)*(10 + d))
-1
0
-15/(8 + d)
-1
-210/((8 + d)*(10 + d))
-15/(8 + d)
0
-210/((8 + d)*(10 + d))
-1
-3150/((8 + d)*(10 + d)*(12 + d))
-3150/((8 + d)*(10 + d)*(12 + d))
-3150/((8 + d)*(10 + d)*(12 + d))
-210/((8 + d)*(10 + d))
-3150/((8 + d)*(10 + d)*(12 + d))
-15/(8 + d)
-3150/((8 + d)*(10 + d)*(12 + d))
-1
-51975/((8 + d)*(10 + d)*(12 + d)*(14 + d))
-51975/((8 + d)*(10 + d)*(12 + d)*(14 + d))
-51975/((8 + d)*(10 + d)*(12 + d)*(14 + d))
-3150/((8 + d)*(10 + d)*(12 + d))
-51975/((8 + d)*(10 + d)*(12 + d)*(14 + d))
-210/((8 + d)*(10 + d))
-51975/((8 + d)*(10 + d)*(12 + d)*(14 + d))
-15/(8 + d)
-1
-945945/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-945945/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-945945/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-51975/((8 + d)*(10 + d)*(12 + d)*(14 + d))
-945945/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-3150/((8 + d)*(10 + d)*(12 + d))
-945945/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-210/((8 + d)*(10 + d))
-945945/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-15/(8 + d)
-18918900/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-18918900/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-413513100/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-413513100/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-9820936125/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-9820936125/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-18918900/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-945945/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-413513100/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-18918900/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-9820936125/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-413513100/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-18918900/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-51975/((8 + d)*(10 + d)*(12 + d)*(14 + d))
-413513100/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-945945/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-9820936125/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-18918900/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-18918900/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-3150/((8 + d)*(10 + d)*(12 + d))
-413513100/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-51975/((8 + d)*(10 + d)*(12 + d)*(14 + d))
-9820936125/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-945945/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-18918900/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-210/((8 + d)*(10 + d))
-413513100/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-3150/((8 + d)*(10 + d)*(12 + d))
-9820936125/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-51975/((8 + d)*(10 + d)*(12 + d)*(14 + d))
-18918900/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-15/(8 + d)
-413513100/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-210/((8 + d)*(10 + d))
-9820936125/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-3150/((8 + d)*(10 + d)*(12 + d))
-15/(8 + d)
-9820936125/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-210/((8 + d)*(10 + d))
-252070693875/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-252070693875/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-252070693875/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-9820936125/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-252070693875/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-413513100/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-252070693875/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-18918900/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d))
-252070693875/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-945945/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d))
-252070693875/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-51975/((8 + d)*(10 + d)*(12 + d)*(14 + d))
-252070693875/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-3150/((8 + d)*(10 + d)*(12 + d))
-252070693875/((8 + d)*(10 + d)*(12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-210/((8 + d)*(10 + d))

==> anc/A6.txt <==
0
0
0
0
0
-1
-1
-28/(12 + d)
-28/(12 + d)
0
0
-1
0
-28/(12 + d)
-1
0
-28/(12 + d)
0
-630/((12 + d)*(14 + d))
-630/((12 + d)*(14 + d))
-630/((12 + d)*(14 + d))
-28/(12 + d)
-630/((12 + d)*(14 + d))
-1
-630/((12 + d)*(14 + d))
0
-13860/((12 + d)*(14 + d)*(16 + d))
-13860/((12 + d)*(14 + d)*(16 + d))
-13860/((12 + d)*(14 + d)*(16 + d))
-630/((12 + d)*(14 + d))
-13860/((12 + d)*(14 + d)*(16 + d))
-28/(12 + d)
-13860/((12 + d)*(14 + d)*(16 + d))
-1
0
-315315/((12 + d)*(14 + d)*(16 + d)*(18 + d))
-315315/((12 + d)*(14 + d)*(16 + d)*(18 + d))
-315315/((12 + d)*(14 + d)*(16 + d)*(18 + d))
-13860/((12 + d)*(14 + d)*(16 + d))
-315315/((12 + d)*(14 + d)*(16 + d)*(18 + d))
-630/((12 + d)*(14 + d))
-315315/((12 + d)*(14 + d)*(16 + d)*(18 + d))
-28/(12 + d)
-315315/((12 + d)*(14 + d)*(16 + d)*(18 + d))
-1
-7567560/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-7567560/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-192972780/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-192972780/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-5237832600/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-5237832600/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-7567560/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-315315/((12 + d)*(14 + d)*(16 + d)*(18 + d))
-192972780/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-7567560/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-5237832600/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-192972780/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-7567560/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-13860/((12 + d)*(14 + d)*(16 + d))
-192972780/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-315315/((12 + d)*(14 + d)*(16 + d)*(18 + d))
-5237832600/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-7567560/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-7567560/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-630/((12 + d)*(14 + d))
-192972780/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-13860/((12 + d)*(14 + d)*(16 + d))
-5237832600/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-315315/((12 + d)*(14 + d)*(16 + d)*(18 + d))
-7567560/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-28/(12 + d)
-192972780/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-630/((12 + d)*(14 + d))
-5237832600/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-13860/((12 + d)*(14 + d)*(16 + d))
-7567560/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-1
-192972780/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-28/(12 + d)
-5237832600/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-630/((12 + d)*(14 + d))
-1
-5237832600/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-28/(12 + d)
-151242416325/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-151242416325/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-151242416325/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-5237832600/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-151242416325/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-192972780/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d))
-151242416325/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-7567560/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d))
-151242416325/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-315315/((12 + d)*(14 + d)*(16 + d)*(18 + d))
-151242416325/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-13860/((12 + d)*(14 + d)*(16 + d))
-151242416325/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-630/((12 + d)*(14 + d))
-151242416325/((12 + d)*(14 + d)*(16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-28/(12 + d)

==> anc/A8.txt <==
0
0
0
0
0
0
0
-1
-1
0
0
0
0
-1
0
0
-1
0
-45/(16 + d)
-45/(16 + d)
-45/(16 + d)
-1
-45/(16 + d)
0
-45/(16 + d)
0
-1485/((16 + d)*(18 + d))
-1485/((16 + d)*(18 + d))
-1485/((16 + d)*(18 + d))
-45/(16 + d)
-1485/((16 + d)*(18 + d))
-1
-1485/((16 + d)*(18 + d))
0
0
-45045/((16 + d)*(18 + d)*(20 + d))
-45045/((16 + d)*(18 + d)*(20 + d))
-45045/((16 + d)*(18 + d)*(20 + d))
-1485/((16 + d)*(18 + d))
-45045/((16 + d)*(18 + d)*(20 + d))
-45/(16 + d)
-45045/((16 + d)*(18 + d)*(20 + d))
-1
-45045/((16 + d)*(18 + d)*(20 + d))
0
-1351350/((16 + d)*(18 + d)*(20 + d)*(22 + d))
-1351350/((16 + d)*(18 + d)*(20 + d)*(22 + d))
-41351310/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-41351310/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-1309458150/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-1309458150/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-1351350/((16 + d)*(18 + d)*(20 + d)*(22 + d))
-45045/((16 + d)*(18 + d)*(20 + d))
-41351310/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-1351350/((16 + d)*(18 + d)*(20 + d)*(22 + d))
-1309458150/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-41351310/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-1351350/((16 + d)*(18 + d)*(20 + d)*(22 + d))
-1485/((16 + d)*(18 + d))
-41351310/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-45045/((16 + d)*(18 + d)*(20 + d))
-1309458150/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-1351350/((16 + d)*(18 + d)*(20 + d)*(22 + d))
-1351350/((16 + d)*(18 + d)*(20 + d)*(22 + d))
-45/(16 + d)
-41351310/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-1485/((16 + d)*(18 + d))
-1309458150/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-45045/((16 + d)*(18 + d)*(20 + d))
-1351350/((16 + d)*(18 + d)*(20 + d)*(22 + d))
-1
-41351310/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-45/(16 + d)
-1309458150/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-1485/((16 + d)*(18 + d))
-1351350/((16 + d)*(18 + d)*(20 + d)*(22 + d))
0
-41351310/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-1
-1309458150/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-45/(16 + d)
0
-1309458150/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-1
-43212118950/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-43212118950/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-43212118950/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-1309458150/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d))
-43212118950/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-41351310/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d))
-43212118950/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-1351350/((16 + d)*(18 + d)*(20 + d)*(22 + d))
-43212118950/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-45045/((16 + d)*(18 + d)*(20 + d))
-43212118950/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-1485/((16 + d)*(18 + d))
-43212118950/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-45/(16 + d)
-43212118950/((16 + d)*(18 + d)*(20 + d)*(22 + d)*(24 + d)*(26 + d)*(28 + d))
-1

==> anc/F0.txt <==
-1 + (3*x)/4
(1 - d)^(-1) - ((-3 + d)*x)/(4*(-1 + d)) + ((4 - 3*d)*x^2)/(16 - 16*d)
(1 - d)^(-1) + (3*x)/(4*(-1 + d)) + ((2 + d)*x^2)/(16 - 16*d) + ((2 - 3*d)*x^3)/(64 - 64*d)
-3/(-1 + d^2) - (3*(-3 + d)*x)/(4*(-1 + d^2)) + ((3 - 6*d)*x^2)/(8 - 8*d^2) + ((2 + 15*d + d^2)*x^3)/(64 - 64*d^2) + (3*d*(2 + d)*x^4)/(256*(-1 + d^2))
-3/(-1 + d^2) + (9*x)/(4*(-1 + d^2)) + ((6 + 3*d)*x^2)/(8 - 8*d^2) + ((10 + 13*d)*x^3)/(32*(-1 + d^2)) + ((24 + 34*d + d^2)*x^4)/(256 - 256*d^2) + ((8 + 14*d + 3*d^2)*x^5)/(1024*(-1 + d^2))
15/(3 + d - 3*d^2 - d^3) - (15*(-3 + d)*x)/(4*(3 + d)*(-1 + d^2)) + (75*d*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)) - (5*(18 + d)*x^3)/(32*(-1 + d)*(3 + d)) + (15*(6 + d)*(4 + 3*d)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)) - ((312 + 314*d + 63*d^2 + d^3)*x^5)/(1024*(3 + d)*(-1 + d^2)) + ((96 + 112*d + 34*d^2 + 3*d^3)*x^6)/(4096*(3 + d)*(-1 + d^2))
15/(3 + d - 3*d^2 - d^3) + (45*x)/(4*(-1 + d)*(1 + d)*(3 + d)) - (45*(2 + d)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)) + (15*(26 + 17*d)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)) - (15*(72 + 42*d + d^2)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)) + (3*(504 + 302*d + 23*d^2)*x^5)/(1024*(3 + d)*(-1 + d^2)) - ((1056 + 716*d + 96*d^2 + d^3)*x^6)/(4096*(3 + d)*(-1 + d^2)) + (3*(96 + 76*d + 16*d^2 + d^3)*x^7)/(16384*(-3 - d + 3*d^2 + d^3))
-105/((-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (105*(-3 + d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (105*(1 + 3*d)*x^2)/(8*(-1 + d)*(1 + d)*(15 + 8*d + d^2)) - (105*(34 + 23*d + d^2)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (105*(60 + 34*d + 3*d^2)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (21*(1160 + 658*d + 79*d^2 + d^3)*x^5)/(1024*(3 + d)*(5 + d)*(-1 + d^2)) + (7*(1920 + 1166*d + 183*d^2 + 7*d^3)*x^6)/(2048*(3 + d)*(5 + d)*(-1 + d^2)) - ((15840 + 10716*d + 2156*d^2 + 141*d^3 + d^4)*x^7)/(16384*(5 + d)*(-3 - d + 3*d^2 + d^3)) + ((3840 + 2944*d + 756*d^2 + 80*d^3 + 3*d^4)*x^8)/(65536*(5 + d)*(-3 - d + 3*d^2 + d^3))
-105/((-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (315*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (105*(2 + d)*x^2)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (735*(2 + d)*x^3)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (105*(120 + 50*d + d^2)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (21*(1480 + 598*d + 31*d^2)*x^5)/(512*(3 + d)*(5 + d)*(-1 + d^2)) - (7*(3360 + 1436*d + 120*d^2 + d^3)*x^6)/(1024*(3 + d)*(5 + d)*(-1 + d^2)) + (3*(7200 + 3396*d + 400*d^2 + 11*d^3)*x^7)/(4096*(5 + d)*(-3 - d + 3*d^2 + d^3)) - ((44160 + 23536*d + 3692*d^2 + 188*d^3 + d^4)*x^8)/(65536*(5 + d)*(-3 - d + 3*d^2 + d^3)) + ((9600 + 5840*d + 1188*d^2 + 100*d^3 + 3*d^4)*x^9)/(262144*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4))
-3/(-1 + d^2) - ((-13 + d^2)*x)/(4*(-1 + d^2)) + (3*(-2 + d)*(2 + d)*x^2)/(8*(-1 + d^2)) - (3*(-2 + d^2)*x^3)/(16*(-1 + d^2)) + (3*(-4 + 3*d^2)*x^4)/(256*(-1 + d^2))
(1 - d)^(-1) + ((11 + 8*d)*x)/(4*(-1 + d^2)) + ((36 + 25*d + d^2)*x^2)/(16 - 16*d^2) + (3*(2 + d)*(4 + d)*x^3)/(32*(-1 + d^2)) - (3*(2 + 2*d + d^2)*x^4)/(64*(-1 + d^2)) + (3*d*(2 + 3*d)*x^5)/(1024*(-1 + d^2))
15/(3 + d - 3*d^2 - d^3) - (3*(-27 + 4*d + d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)) + (3*(-42 + 35*d + 8*d^2)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)) - ((30 + 335*d + 78*d^2 + d^3)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)) + (3*(84 + 164*d + 43*d^2 + 2*d^3)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)) - (3*(36 + 56*d + 19*d^2 + 2*d^3)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)) + (3*(2 + d)^2*(4 + 3*d)*x^6)/(4096*(-1 + d)*(3 + 4*d + d^2))
-3/(-1 + d^2) + (15*(5 + 2*d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)) - (3*(51 + 25*d + d^2)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)) + (3*(270 + 163*d + 16*d^2)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)) - ((1416 + 1022*d + 153*d^2 + d^3)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)) + (3*(504 + 418*d + 81*d^2 + 2*d^3)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)) - (3*(144 + 134*d + 33*d^2 + 2*d^3)*x^6)/(2048*(3 + d)*(-1 + d^2)) + (3*(64 + 68*d + 24*d^2 + 3*d^3)*x^7)/(16384*(3 + d)*(-1 + d^2))
-105/((-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (15*(-41 + 8*d + d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (15*(-18 + 41*d + 5*d^2)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (5*(462 + 545*d + 72*d^2 + d^3)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (5*(1770 + 1381*d + 216*d^2 + 8*d^3)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - ((29880 + 21822*d + 4199*d^2 + 258*d^3 + d^4)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (3*(4640 + 3556*d + 836*d^2 + 71*d^3 + d^4)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (3*(1160 + 976*d + 276*d^2 + 31*d^3 + d^4)*x^7)/(4096*(3 + d)*(5 + d)*(-1 + d^2)) + (3*(960 + 904*d + 316*d^2 + 50*d^3 + 3*d^4)*x^8)/(65536*(-1 + d^2)*(15 + 8*d + d^2))
15/(3 + d - 3*d^2 - d^3) + (45*(13 + 4*d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (45*(64 + 29*d + d^2)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (45*(142 + 73*d + 5*d^2)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (15*(2784 + 1442*d + 135*d^2 + d^3)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (3*(14580 + 7636*d + 897*d^2 + 20*d^3)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - ((114240 + 62536*d + 9122*d^2 + 383*d^3 + d^4)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (3*(15120 + 8948*d + 1616*d^2 + 103*d^3 + d^4)*x^7)/(8192*(3 + d)*(5 + d)*(-1 + d^2)) - (3*(3360 + 2204*d + 488*d^2 + 43*d^3 + d^4)*x^8)/(16384*(5 + d)*(-3 - d + 3*d^2 + d^3)) + (3*(2560 + 1888*d + 516*d^2 + 64*d^3 + 3*d^4)*x^9)/(262144*(5 + d)*(-3 - d + 3*d^2 + d^3))
(1 - d)^(-1) + (3*(27 + 16*d + 4*d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)) - ((450 + 243*d + 64*d^2 + d^3)*x^2)/(16*(-3 - d + 3*d^2 + d^3)) + (5*(222 + 131*d + 40*d^2 + 2*d^3)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)) - (5*(72 + 51*d + 20*d^2 + 2*d^3)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)) + ((984 + 922*d + 513*d^2 + 80*d^3)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)) - ((144 + 222*d + 193*d^2 + 40*d^3)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)) + (3*d*(28 + 44*d + 11*d^2)*x^7)/(16384*(-1 + d)*(3 + 4*d + d^2))
-105/((-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (3*(-265 + 23*d + 9*d^2 + d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (3*(-375 + 143*d + 54*d^2 + 6*d^3)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - ((-2250 + 4381*d + 1661*d^2 + 191*d^3 + d^4)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (5*(240 + 1210*d + 473*d^2 + 59*d^3 + d^4)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (5*(228 + 490*d + 203*d^2 + 29*d^3 + d^4)*x^5)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + ((5160 + 9266*d + 4223*d^2 + 727*d^3 + 40*d^4)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - ((1320 + 2346*d + 1243*d^2 + 267*d^3 + 20*d^4)*x^7)/(4096*(-1 + d)*(5 + d)*(3 + 4*d + d^2)) + ((960 + 1928*d + 1308*d^2 + 358*d^3 + 33*d^4)*x^8)/(65536*(-1 + d)*(15 + 23*d + 9*d^2 + d^3))
-3/(-1 + d^2) + (21*(35 + 16*d + 2*d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - (3*(800 + 367*d + 52*d^2 + d^3)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (3*(1450 + 741*d + 130*d^2 + 6*d^3)*x^3)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - ((40200 + 24394*d + 5351*d^2 + 374*d^3 + d^4)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + ((31680 + 23336*d + 6172*d^2 + 550*d^3 + 5*d^4)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - ((8640 + 7616*d + 2332*d^2 + 250*d^3 + 5*d^4)*x^6)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) + ((12480 + 12744*d + 4414*d^2 + 567*d^3 + 20*d^4)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)) - ((2640 + 3032*d + 1190*d^2 + 187*d^3 + 10*d^4)*x^8)/(8192*(3 + d)*(5 + d)*(-1 + d^2)) + ((3840 + 4912*d + 2268*d^2 + 452*d^3 + 33*d^4)*x^9)/(262144*(-1 + d^2)*(15 + 8*d + d^2))
-945/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (945*(-3 + d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (945*(4 + 7*d)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (315*(50 + 27*d + d^2)*x^3)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (945*(12 + d)*(14 + 5*d)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (189*(2520 + 1066*d + 95*d^2 + d^3)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(-1 + d^2)) + (63*(14560 + 6344*d + 710*d^2 + 19*d^3)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(-1 + d^2)) - (9*(63840 + 29772*d + 4076*d^2 + 177*d^3 + d^4)*x^7)/(4096*(5 + d)*(7 + d)*(-3 - d + 3*d^2 + d^3)) + (9*(201600 + 102800*d + 16964*d^2 + 1060*d^3 + 19*d^4)*x^8)/(65536*(5 + d)*(7 + d)*(-3 - d + 3*d^2 + d^3)) - ((819840 + 463024*d + 91404*d^2 + 7720*d^3 + 249*d^4 + d^5)*x^9)/(262144*(7 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (3*(53760 + 33856*d + 7968*d^2 + 892*d^3 + 48*d^4 + d^5)*x^10)/(1048576*(7 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4))
-945/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (2835*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (4725*(2 + d)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (1575*(58 + 25*d)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (1575*(168 + 58*d + d^2)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (315*(2968 + 958*d + 39*d^2)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(-1 + d^2)) - (315*(6944 + 2284*d + 144*d^2 + d^3)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(-1 + d^2)) + (225*(15456 + 5420*d + 464*d^2 + 9*d^3)*x^7)/(8192*(5 + d)*(7 + d)*(-3 - d + 3*d^2 + d^3)) - (45*(165760 + 63536*d + 6956*d^2 + 236*d^3 + d^4)*x^8)/(65536*(5 + d)*(7 + d)*(-3 - d + 3*d^2 + d^3)) + (5*(1034880 + 439568*d + 59588*d^2 + 3028*d^3 + 43*d^4)*x^9)/(262144*(7 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((2096640 + 994464*d + 163880*d^2 + 11540*d^3 + 310*d^4 + d^5)*x^10)/(1048576*(7 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + ((376320 + 200032*d + 39640*d^2 + 3740*d^3 + 170*d^4 + 3*d^5)*x^11)/(4194304*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5))
-945/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (105*(-55 + 12*d + d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (315*(-2 + 47*d + 4*d^2)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (105*(1062 + 803*d + 78*d^2 + d^3)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (105*(2646 + 1465*d + 171*d^2 + 5*d^3)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (21*(70560 + 36746*d + 5111*d^2 + 226*d^3 + d^4)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (21*(59640 + 31728*d + 5144*d^2 + 303*d^3 + 4*d^4)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - ((2755200 + 1549876*d + 289680*d^2 + 21847*d^3 + 540*d^4 + d^5)*x^7)/(16384*(3 + d)*(5 + d)*(7 + d)*(-1 + d^2)) + (3*(638400 + 387176*d + 83412*d^2 + 7898*d^3 + 297*d^4 + 2*d^5)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(-1 + d^2)) - (3*(127680 + 84664*d + 21084*d^2 + 2466*d^3 + 129*d^4 + 2*d^5)*x^9)/(131072*(5 + d)*(7 + d)*(-3 - d + 3*d^2 + d^3)) + (3*(44800 + 32800*d + 9512*d^2 + 1388*d^3 + 102*d^4 + 3*d^5)*x^10)/(1048576*(35 + 12*d + d^2)*(-3 - d + 3*d^2 + d^3))
-105/((-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (105*(53 + 14*d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (105*(153 + 68*d + 2*d^2)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (315*(662 + 303*d + 16*d^2)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (105*(1592 + 138*d + d^2)*x^4)/(128*(-1 + d)*(1 + d)*(5 + d)*(7 + d)) + (105*(14952 + 6038*d + 531*d^2 + 10*d^3)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (7*(233520 + 95666*d + 10301*d^2 + 331*d^3 + d^4)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + ((4623360 + 1993364*d + 257672*d^2 + 11839*d^3 + 112*d^4)*x^7)/(8192*(3 + d)*(5 + d)*(7 + d)*(-1 + d^2)) - ((8830080 + 4095120*d + 625220*d^2 + 38096*d^3 + 715*d^4 + d^5)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(-1 + d^2)) + (3*(1823360 + 921808*d + 164772*d^2 + 12860*d^3 + 387*d^4 + 2*d^5)*x^9)/(262144*(5 + d)*(7 + d)*(-3 - d + 3*d^2 + d^3)) - (3*(331520 + 184432*d + 38468*d^2 + 3764*d^3 + 163*d^4 + 2*d^5)*x^10)/(524288*(7 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (3*(107520 + 66272*d + 16152*d^2 + 1980*d^3 + 122*d^4 + 3*d^5)*x^11)/(4194304*(7 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4))
-945/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (15*(-525 + 71*d + 15*d^2 + d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (105*(-160 + 147*d + 30*d^2 + 2*d^3)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (5*(5250 + 9755*d + 2021*d^2 + 145*d^3 + d^4)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (15*(13020 + 11926*d + 2619*d^2 + 216*d^3 + 4*d^4)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - ((1072680 + 851154*d + 204875*d^2 + 20045*d^3 + 625*d^4 + d^5)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (5*(173880 + 137750*d + 37075*d^2 + 4296*d^3 + 185*d^4 + d^5)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (5*(45360 + 38070*d + 11525*d^2 + 1556*d^3 + 85*d^4 + d^5)*x^7)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (5*(241920 + 220624*d + 74868*d^2 + 11620*d^3 + 783*d^4 + 16*d^5)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (5*(47040 + 46944*d + 17788*d^2 + 3172*d^3 + 263*d^4 + 8*d^5)*x^9)/(131072*(7 + d)*(-1 + d^2)*(15 + 8*d + d^2)) + (3*(26880 + 29344*d + 12520*d^2 + 2620*d^3 + 270*d^4 + 11*d^5)*x^10)/(1048576*(-1 + d^2)*(105 + 71*d + 15*d^2 + d^3))
15/(3 + d - 3*d^2 - d^3) + (15*(497 + 192*d + 16*d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (15*(3710 + 1593*d + 160*d^2 + 3*d^3)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (105*(10 + d)*(271 + 100*d + 6*d^2)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (15*(69720 + 35274*d + 5331*d^2 + 274*d^3 + d^4)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (15*(91840 + 49870*d + 8685*d^2 + 552*d^3 + 6*d^4)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - ((5167680 + 3012904*d + 592350*d^2 + 45355*d^3 + 930*d^4 + d^5)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (5*(683760 + 429676*d + 94770*d^2 + 8662*d^3 + 270*d^4 + d^5)*x^7)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (5*(156240 + 106396*d + 26310*d^2 + 2842*d^3 + 120*d^4 + d^5)*x^8)/(8192*(3 + d)*(5 + d)*(7 + d)*(-1 + d^2)) + (5*(752640 + 558128*d + 154660*d^2 + 19524*d^3 + 1055*d^4 + 16*d^5)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(-1 + d^2)) - (5*(134400 + 108816*d + 33748*d^2 + 4948*d^3 + 335*d^4 + 8*d^5)*x^10)/(524288*(5 + d)*(7 + d)*(-3 - d + 3*d^2 + d^3)) + ((215040 + 190112*d + 66200*d^2 + 11380*d^3 + 970*d^4 + 33*d^5)*x^11)/(4194304*(35 + 12*d + d^2)*(-3 - d + 3*d^2 + d^3))
-945/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (3*(-3045 + 176*d + 86*d^2 + 16*d^3 + d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (3*(-13230 + 2711*d + 1376*d^2 + 256*d^3 + 16*d^4)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - ((-95550 + 57073*d + 29244*d^2 + 5494*d^3 + 354*d^4 + d^5)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (7*(-7770 + 16903*d + 8619*d^2 + 1654*d^3 + 114*d^4 + d^5)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (21*(630 + 7467*d + 3803*d^2 + 758*d^3 + 58*d^4 + d^5)*x^5)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (7*(26880 + 77636*d + 40164*d^2 + 8501*d^3 + 744*d^4 + 20*d^5)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (7*(10260 + 21838*d + 11766*d^2 + 2713*d^3 + 276*d^4 + 10*d^5)*x^7)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (3*(147840 + 286464*d + 165892*d^2 + 42748*d^3 + 5057*d^4 + 224*d^5)*x^8)/(65536*(-1 + d)*(5 + d)*(7 + d)*(3 + 4*d + d^2)) - ((87360 + 170816*d + 110604*d^2 + 32540*d^3 + 4419*d^4 + 224*d^5)*x^9)/(131072*(-1 + d)*(7 + d)*(15 + 23*d + 9*d^2 + d^3)) + (3*(8960 + 19392*d + 14824*d^2 + 5060*d^3 + 774*d^4 + 43*d^5)*x^10)/(1048576*(-1 + d)*(105 + 176*d + 86*d^2 + 16*d^3 + d^4))
-3/(-1 + d^2) + (27*(315 + 142*d + 30*d^2 + 2*d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (3*(12495 + 5359*d + 1181*d^2 + 89*d^3 + d^4)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (3*(10 + d)*(11711 + 4352*d + 896*d^2 + 32*d^3)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - ((1052520 + 587350*d + 159243*d^2 + 17641*d^3 + 693*d^4 + d^5)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (7*(158760 + 107836*d + 33018*d^2 + 4297*d^3 + 213*d^4 + d^5)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - (21*(41440 + 34000*d + 11626*d^2 + 1721*d^3 + 101*d^4 + d^5)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + ((2041200 + 1964180*d + 739236*d^2 + 121955*d^3 + 8316*d^4 + 140*d^5)*x^7)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - ((435120 + 474748*d + 194664*d^2 + 35533*d^3 + 2814*d^4 + 70*d^5)*x^8)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + ((2016000 + 2429296*d + 1082500*d^2 + 219428*d^3 + 20255*d^4 + 672*d^5)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) - ((349440 + 458256*d + 223396*d^2 + 50860*d^3 + 5471*d^4 + 224*d^5)*x^10)/(524288*(7 + d)*(-1 + d^2)*(15 + 8*d + d^2)) + ((107520 + 153184*d + 83272*d^2 + 21668*d^3 + 2702*d^4 + 129*d^5)*x^11)/(4194304*(-1 + d^2)*(105 + 71*d + 15*d^2 + d^3))
-10395/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (10395*(-3 + d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (10395*(3 + 4*d)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (17325*(66 + 31*d + d^2)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (155925*(48 + 18*d + d^2)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (3465*(4392 + 1538*d + 111*d^2 + d^3)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) + (3465*(6048 + 2126*d + 189*d^2 + 4*d^3)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) - (495*(163296 + 59964*d + 6380*d^2 + 213*d^3 + d^4)*x^7)/(8192*(5 + d)*(7 + d)*(9 + d)*(-3 - d + 3*d^2 + d^3)) + (495*(14 + d)*(31680 + 10168*d + 830*d^2 + 13*d^3)*x^8)/(65536*(5 + d)*(7 + d)*(9 + d)*(-3 - d + 3*d^2 + d^3)) - (55*(3749760 + 1593456*d + 232268*d^2 + 14072*d^3 + 313*d^4 + d^5)*x^9)/(262144*(7 + d)*(9 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (33*(1935360 + 897936*d + 151340*d^2 + 11540*d^3 + 385*d^4 + 4*d^5)*x^10)/(524288*(7 + d)*(9 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((46932480 + 23894688*d + 4636744*d^2 + 435660*d^3 + 20170*d^4 + 387*d^5 + d^6)*x^11)/(4194304*(9 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + ((7741440 + 4337664*d + 966752*d^2 + 110840*d^3 + 6940*d^4 + 226*d^5 + 3*d^6)*x^12)/(16777216*(9 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5))
-10395/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (31185*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (31185*(2 + d)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (10395*(74 + 29*d)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (51975*(216 + 66*d + d^2)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (10395*(4968 + 1382*d + 47*d^2)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) - (3465*(11808 + 3260*d + 168*d^2 + d^3)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) + (1485*(62496 + 17956*d + 1232*d^2 + 19*d^3)*x^7)/(4096*(5 + d)*(7 + d)*(9 + d)*(-3 - d + 3*d^2 + d^3)) - (1485*(411264 + 126320*d + 10860*d^2 + 284*d^3 + d^4)*x^8)/(65536*(5 + d)*(7 + d)*(9 + d)*(-3 - d + 3*d^2 + d^3)) + (165*(4394880 + 1465296*d + 152644*d^2 + 5796*d^3 + 59*d^4)*x^9)/(262144*(7 + d)*(9 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (33*(9192960 + 3356064*d + 415080*d^2 + 21140*d^3 + 390*d^4 + d^5)*x^10)/(524288*(7 + d)*(9 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (3*(56609280 + 22739232*d + 3295240*d^2 + 215140*d^3 + 6110*d^4 + 53*d^5)*x^11)/(2097152*(9 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - ((114186240 + 50602368*d + 8517184*d^2 + 693480*d^3 + 27820*d^4 + 462*d^5 + d^6)*x^12)/(16777216*(9 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (3*(5806080 + 2841984*d + 552384*d^2 + 55240*d^3 + 3020*d^4 + 86*d^5 + d^6)*x^13)/(67108864*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6))
-10395/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (945*(-69 + 16*d + d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (945*(24 + 106*d + 7*d^2)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (315*(1848 + 1109*d + 87*d^2 + d^3)*x^3)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (945*(15588 + 7044*d + 667*d^2 + 16*d^3)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (189*(143640 + 60374*d + 6691*d^2 + 234*d^3 + d^4)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (315*(106848 + 44984*d + 5700*d^2 + 262*d^3 + 3*d^4)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (9*(6486480 + 2831628*d + 406376*d^2 + 23519*d^3 + 466*d^4 + d^5)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) + (9*(31691520 + 14629920*d + 2369668*d^2 + 167752*d^3 + 4823*d^4 + 32*d^5)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) - ((241315200 + 119259408*d + 21755332*d^2 + 1845252*d^3 + 71143*d^4 + 924*d^5 + d^6)*x^9)/(262144*(5 + d)*(7 + d)*(9 + d)*(-3 - d + 3*d^2 + d^3)) + (3*(22498560 + 12002496*d + 2464064*d^2 + 247480*d^3 + 12300*d^4 + 254*d^5 + d^6)*x^10)/(524288*(5 + d)*(7 + d)*(9 + d)*(-3 - d + 3*d^2 + d^3)) - (3*(3749760 + 2173056*d + 502568*d^2 + 59416*d^3 + 3714*d^4 + 110*d^5 + d^6)*x^11)/(1048576*(7 + d)*(9 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (3*(2257920 + 1428672*d + 373328*d^2 + 52064*d^3 + 4096*d^4 + 172*d^5 + 3*d^6)*x^12)/(16777216*(63 + 16*d + d^2)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4))
-945/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (945*(67 + 16*d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (945*(444 + 197*d + 5*d^2)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (6615*(276 + 116*d + 5*d^2)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (1575*(7356 + 2678*d + 153*d^2 + d^3)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (945*(102384 + 34754*d + 2487*d^2 + 40*d^3)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (315*(442368 + 149136*d + 12950*d^2 + 339*d^3 + d^4)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (45*(3188304 + 1110296*d + 114016*d^2 + 4162*d^3 + 35*d^4)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) - (45*(19039104 + 7006800*d + 835868*d^2 + 39680*d^3 + 613*d^4 + d^5)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) + (15*(61568640 + 24272304*d + 3326372*d^2 + 197388*d^3 + 4627*d^4 + 24*d^5)*x^9)/(262144*(5 + d)*(7 + d)*(9 + d)*(-3 - d + 3*d^2 + d^3)) - ((702535680 + 299205696*d + 46767424*d^2 + 3379500*d^3 + 109300*d^4 + 1149*d^5 + d^6)*x^10)/(1048576*(5 + d)*(7 + d)*(9 + d)*(-3 - d + 3*d^2 + d^3)) + (3*(59754240 + 27648768*d + 4907344*d^2 + 424800*d^3 + 18040*d^4 + 312*d^5 + d^6)*x^11)/(2097152*(7 + d)*(9 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (3*(9192960 + 4640928*d + 933464*d^2 + 95880*d^3 + 5190*d^4 + 132*d^5 + d^6)*x^12)/(4194304*(9 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (3*(5160960 + 2852352*d + 650272*d^2 + 79080*d^3 + 5420*d^4 + 198*d^5 + 3*d^6)*x^13)/(67108864*(9 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5))
-10395/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (105*(-873 + 143*d + 21*d^2 + d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (105*(-585 + 1162*d + 168*d^2 + 8*d^3)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (105*(18630 + 17549*d + 2621*d^2 + 139*d^3 + d^4)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (105*(132840 + 82026*d + 13169*d^2 + 826*d^3 + 14*d^4)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (21*(2362680 + 1323134*d + 233705*d^2 + 17425*d^3 + 455*d^4 + d^5)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (21*(1372140 + 771342*d + 150990*d^2 + 13145*d^3 + 455*d^4 + 3*d^5)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - ((188092800 + 110694540*d + 23973184*d^2 + 2395035*d^3 + 103735*d^4 + 1305*d^5 + d^6)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (5*(43848000 + 27503688*d + 6564428*d^2 + 744870*d^3 + 39305*d^4 + 762*d^5 + 2*d^6)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (5*(8981280 + 6049248*d + 1587008*d^2 + 203490*d^3 + 12845*d^4 + 342*d^5 + 2*d^6)*x^9)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) + ((49230720 + 35722896*d + 10291860*d^2 + 1486820*d^3 + 110675*d^4 + 3814*d^5 + 40*d^6)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) - ((8104320 + 6345696*d + 2007820*d^2 + 326360*d^3 + 28425*d^4 + 1234*d^5 + 20*d^6)*x^11)/(1048576*(9 + d)*(35 + 12*d + d^2)*(-3 - d + 3*d^2 + d^3)) + ((4838400 + 4090560*d + 1424272*d^2 + 261760*d^3 + 26840*d^4 + 1460*d^5 + 33*d^6)*x^12)/(16777216*(-3 - d + 3*d^2 + d^3)*(315 + 143*d + 21*d^2 + d^3))
-105/((-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (945*(93 + 32*d + 2*d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (105*(1755 + 735*d + 58*d^2 + d^3)*x^2)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (105*(24030 + 10527*d + 1040*d^2 + 32*d^3)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (105*(124200 + 54024*d + 6271*d^2 + 254*d^3 + d^4)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (105*(918504 + 400910*d + 52811*d^2 + 2632*d^3 + 28*d^4)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (7*(9136800 + 4097484*d + 605060*d^2 + 36335*d^3 + 670*d^4 + d^5)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (3*(41217120 + 19386372*d + 3196060*d^2 + 227525*d^3 + 6020*d^4 + 28*d^5)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - ((703140480 + 351884688*d + 64566324*d^2 + 5361860*d^3 + 185915*d^4 + 1732*d^5 + d^6)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (5*(146240640 + 78534864*d + 15978724*d^2 + 1527764*d^3 + 66291*d^4 + 1000*d^5 + 2*d^6)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) - (5*(27143424 + 15707952*d + 3531492*d^2 + 385324*d^3 + 20371*d^4 + 440*d^5 + 2*d^6)*x^10)/(262144*(5 + d)*(7 + d)*(9 + d)*(-3 - d + 3*d^2 + d^3)) + ((136442880 + 85233888*d + 21123640*d^2 + 2615820*d^3 + 165490*d^4 + 4767*d^5 + 40*d^6)*x^11)/(2097152*(5 + d)*(7 + d)*(9 + d)*(-3 - d + 3*d^2 + d^3)) - ((20805120 + 14037888*d + 3830640*d^2 + 536740*d^3 + 40180*d^4 + 1487*d^5 + 20*d^6)*x^12)/(4194304*(7 + d)*(9 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (3*(3870720 + 2821248*d + 848064*d^2 + 134680*d^3 + 11940*d^4 + 562*d^5 + 11*d^6)*x^13)/(67108864*(63 + 16*d + d^2)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4))
-10395/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (15*(-7371 + 744*d + 206*d^2 + 24*d^3 + d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (135*(-1470 + 758*d + 206*d^2 + 24*d^3 + d^4)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (5*(13230 + 168405*d + 46064*d^2 + 5486*d^3 + 244*d^4 + d^5)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (5*(1296540 + 1657716*d + 465367*d^2 + 58048*d^3 + 2912*d^4 + 32*d^5)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - ((28418040 + 27303786*d + 7994729*d^2 + 1067380*d^3 + 62070*d^4 + 1154*d^5 + d^6)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (7*(5072760 + 4536006*d + 1403959*d^2 + 203700*d^3 + 13750*d^4 + 354*d^5 + d^6)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (7*(4247640 + 3810258*d + 1259417*d^2 + 200060*d^3 + 15490*d^4 + 502*d^5 + 3*d^6)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (5*(27820800 + 25910448*d + 9207148*d^2 + 1603496*d^3 + 140499*d^4 + 5488*d^5 + 56*d^6)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (5*(5654880 + 5564808*d + 2133256*d^2 + 406776*d^3 + 39979*d^4 + 1848*d^5 + 28*d^6)*x^9)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (3*(10200960 + 10701616*d + 4432588*d^2 + 924900*d^3 + 101705*d^4 + 5514*d^5 + 112*d^6)*x^10)/(524288*(-1 + d)*(1 + d)*(7 + d)*(9 + d)*(15 + 8*d + d^2)) - ((4959360 + 5568144*d + 2496508*d^2 + 571740*d^3 + 70525*d^4 + 4446*d^5 + 112*d^6)*x^11)/(1048576*(9 + d)*(-1 + d^2)*(105 + 71*d + 15*d^2 + d^3)) + ((2903040 + 3494208*d + 1705616*d^2 + 432800*d^3 + 60280*d^4 + 4372*d^5 + 129*d^6)*x^12)/(16777216*(-1 + d^2)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4))
15/(3 + d - 3*d^2 - d^3) + (15*(6993 + 2860*d + 420*d^2 + 20*d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (45*(22932 + 9467*d + 1487*d^2 + 85*d^3 + d^4)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (45*(68796 + 30800*d + 5403*d^2 + 385*d^3 + 9*d^4)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (15*(1728720 + 866466*d + 170873*d^2 + 14537*d^3 + 463*d^4 + d^5)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (15*(5397840 + 3031326*d + 663065*d^2 + 64496*d^3 + 2512*d^4 + 16*d^5)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - ((193475520 + 119936616*d + 28642534*d^2 + 3108225*d^3 + 143425*d^4 + 1719*d^5 + d^6)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + ((177206400 + 119215272*d + 30760198*d^2 + 3686625*d^3 + 199255*d^4 + 3633*d^5 + 7*d^6)*x^7)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (3*(40975200 + 29554512*d + 8203538*d^2 + 1082905*d^3 + 67935*d^4 + 1673*d^5 + 7*d^6)*x^8)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (5*(101122560 + 77731728*d + 23208476*d^2 + 3373068*d^3 + 243137*d^4 + 7560*d^5 + 56*d^6)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (5*(18627840 + 15240624*d + 4903588*d^2 + 784392*d^3 + 64357*d^4 + 2436*d^5 + 28*d^6)*x^10)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) + (3*(30965760 + 26999808*d + 9381328*d^2 + 1650900*d^3 + 153220*d^4 + 6927*d^5 + 112*d^6)*x^11)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(-1 + d^2)) - ((14031360 + 13063200*d + 4911448*d^2 + 951540*d^3 + 99730*d^4 + 5325*d^5 + 112*d^6)*x^12)/(4194304*(9 + d)*(35 + 12*d + d^2)*(-3 - d + 3*d^2 + d^3)) + (3*(2580480 + 2568960*d + 1048352*d^2 + 224680*d^3 + 26700*d^4 + 1670*d^5 + 43*d^6)*x^13)/(67108864*(-3 - d + 3*d^2 + d^3)*(315 + 143*d + 21*d^2 + d^3))
-3/(-1 + d^2) + (33*(3465 + 1488*d + 412*d^2 + 48*d^3 + 2*d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (3*(209790 + 84273*d + 23816*d^2 + 2894*d^3 + 136*d^4 + d^5)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (15*(243810 + 107625*d + 31816*d^2 + 4184*d^3 + 236*d^4 + 4*d^5)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - ((27601560 + 14329722*d + 4518577*d^2 + 656652*d^3 + 44278*d^4 + 1110*d^5 + d^6)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (9*(8308440 + 5197866*d + 1769017*d^2 + 285176*d^3 + 22284*d^4 + 700*d^5 + 2*d^6)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (9*(2131920 + 1603662*d + 591481*d^2 + 105032*d^3 + 9228*d^4 + 340*d^5 + 2*d^6)*x^6)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (3*(20412000 + 18123108*d + 7230284*d^2 + 1399245*d^3 + 135440*d^4 + 5712*d^5 + 56*d^6)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (9*(4233600 + 4321416*d + 1855086*d^2 + 387581*d^3 + 40904*d^4 + 1960*d^5 + 28*d^6)*x^8)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (9*(32296320 + 36887664*d + 16942188*d^2 + 3799964*d^3 + 436001*d^4 + 23680*d^5 + 448*d^6)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (3*(17015040 + 21257904*d + 10408708*d^2 + 2503884*d^3 + 312931*d^4 + 19200*d^5 + 448*d^6)*x^10)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (9*(5483520 + 7377696*d + 3852136*d^2 + 997548*d^3 + 136342*d^4 + 9387*d^5 + 256*d^6)*x^11)/(2097152*(-1 + d)*(1 + d)*(7 + d)*(9 + d)*(15 + 8*d + d^2)) - (9*(806400 + 1159296*d + 648944*d^2 + 182292*d^3 + 27348*d^4 + 2091*d^5 + 64*d^6)*x^12)/(4194304*(9 + d)*(-1 + d^2)*(105 + 71*d + 15*d^2 + d^3)) + (9*(430080 + 660864*d + 401344*d^2 + 123624*d^3 + 20396*d^4 + 1710*d^5 + 57*d^6)*x^13)/(67108864*(-1 + d^2)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4))
-135135/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (135135*(-3 + d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (135135*(8 + 9*d)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (135135*(82 + 35*d + d^2)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (135135*(1320 + 442*d + 21*d^2)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (135135*(6776 + 2074*d + 127*d^2 + d^3)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) + (45045*(72864 + 21952*d + 1638*d^2 + 29*d^3)*x^6)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) - (6435*(332640 + 102828*d + 9068*d^2 + 249*d^3 + d^4)*x^7)/(4096*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) + (6435*(2572416 + 835888*d + 85548*d^2 + 3212*d^3 + 33*d^4)*x^8)/(65536*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) - (2145*(11088000 + 3842352*d + 451084*d^2 + 21704*d^3 + 377*d^4 + d^5)*x^9)/(262144*(7 + d)*(9 + d)*(11 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (1287*(19514880 + 7275264*d + 971920*d^2 + 57700*d^3 + 1460*d^4 + 11*d^5)*x^10)/(1048576*(7 + d)*(9 + d)*(11 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (39*(243048960 + 98006688*d + 14814344*d^2 + 1059260*d^3 + 36090*d^4 + 487*d^5 + d^6)*x^11)/(2097152*(9 + d)*(11 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (13*(745113600 + 326078592*d + 55540736*d^2 + 4707720*d^3 + 206540*d^4 + 4278*d^5 + 29*d^6)*x^12)/(16777216*(9 + d)*(11 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - ((3001743360 + 1428663168*d + 273430080*d^2 + 27191464*d^3 + 1494660*d^4 + 43642*d^5 + 555*d^6 + d^7)*x^13)/(67108864*(11 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + ((425779200 + 220669440*d + 47368064*d^2 + 5494752*d^3 + 373640*d^4 + 14940*d^5 + 326*d^6 + 3*d^7)*x^14)/(268435456*(11 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6))
-135135/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (405405*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (945945*(2 + d)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (945945*(30 + 11*d)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (945945*(264 + 74*d + d^2)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (10405395*(136 + 34*d + d^2)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) - (315315*(17952 + 4364*d + 192*d^2 + d^3)*x^6)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) + (135135*(123552 + 30676*d + 1776*d^2 + 23*d^3)*x^7)/(16384*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) - (45045*(823680 + 214960*d + 15404*d^2 + 332*d^3 + d^4)*x^8)/(65536*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) + (15015*(4169088 + 1163056*d + 99692*d^2 + 3068*d^3 + 25*d^4)*x^9)/(262144*(7 + d)*(9 + d)*(11 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (3003*(18 + d)*(1478400 + 363088*d + 24524*d^2 + 452*d^3 + d^4)*x^10)/(1048576*(7 + d)*(9 + d)*(11 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (273*(278530560 + 91060512*d + 10557640*d^2 + 539540*d^3 + 11630*d^4 + 73*d^5)*x^11)/(4194304*(9 + d)*(11 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (91*(574801920 + 204651648*d + 27136384*d^2 + 1694280*d^3 + 50140*d^4 + 582*d^5 + d^6)*x^12)/(16777216*(9 + d)*(11 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (21*(1170892800 + 454753920*d + 68478464*d^2 + 5120200*d^3 + 197740*d^4 + 3590*d^5 + 21*d^6)*x^13)/(67108864*(11 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - ((7067934720 + 2996768256*d + 509867456*d^2 + 45044944*d^3 + 2199680*d^4 + 57064*d^5 + 644*d^6 + d^7)*x^14)/(268435456*(11 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + ((936714240 + 433669632*d + 83062336*d^2 + 8597232*d^3 + 521920*d^4 + 18648*d^5 + 364*d^6 + 3*d^7)*x^15)/(1073741824*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7))
-135135/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (10395*(-83 + 20*d + d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (10395*(18 + d)*(7 + 16*d)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (3465*(14118 + 7315*d + 486*d^2 + 5*d^3)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (3465*(109164 + 42920*d + 3447*d^2 + 70*d^3)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (3465*(257796 + 93018*d + 8654*d^2 + 252*d^3 + d^4)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (3465*(1693296 + 602284*d + 63408*d^2 + 2411*d^3 + 24*d^4)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (495*(14148288 + 5142628*d + 606928*d^2 + 28771*d^3 + 476*d^4 + d^5)*x^7)/(8192*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) + (495*(50029056 + 18974688*d + 2498508*d^2 + 143032*d^3 + 3357*d^4 + 20*d^5)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) - (55*(591566976 + 237117072*d + 34718668*d^2 + 2348196*d^3 + 72541*d^4 + 792*d^5 + d^6)*x^9)/(262144*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) + (11*(2858042880 + 1220540448*d + 198241000*d^2 + 15610500*d^3 + 607750*d^4 + 10077*d^5 + 40*d^6)*x^10)/(1048576*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) - ((21746672640 + 9948646368*d + 1789564440*d^2 + 162422284*d^3 + 7745490*d^4 + 177547*d^5 + 1410*d^6 + d^7)*x^11)/(4194304*(7 + d)*(9 + d)*(11 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (3*(3402685440 + 1674163008*d + 333264880*d^2 + 34638128*d^3 + 1987720*d^4 + 59912*d^5 + 775*d^6 + 2*d^7)*x^12)/(16777216*(7 + d)*(9 + d)*(11 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (3*(486097920 + 258041664*d + 56856880*d^2 + 6744768*d^3 + 460920*d^4 + 17716*d^5 + 335*d^6 + 2*d^7)*x^13)/(33554432*(9 + d)*(11 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (3*(127733760 + 73361664*d + 17915520*d^2 + 2426192*d^3 + 197200*d^4 + 9616*d^5 + 260*d^6 + 3*d^7)*x^14)/(268435456*(99 + 20*d + d^2)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5))
-10395/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (93555*(9 + 2*d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (31185*(101 + 45*d + d^2)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (31185*(2226 + 877*d + 32*d^2)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (10395*(52584 + 17254*d + 837*d^2 + 5*d^3)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (10395*(274824 + 82238*d + 5007*d^2 + 70*d^3)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (3465*(1521168 + 444470*d + 32653*d^2 + 724*d^3 + 2*d^4)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (10395*(2756160 + 819532*d + 70568*d^2 + 2153*d^3 + 16*d^4)*x^7)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) - (1485*(39473280 + 12238416*d + 1212148*d^2 + 47552*d^3 + 623*d^4 + d^5)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) + (165*(551650176 + 180958384*d + 20368892*d^2 + 986420*d^3 + 19093*d^4 + 90*d^5)*x^9)/(262144*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) - (33*(1620622080 + 567496944*d + 72001684*d^2 + 4188600*d^3 + 109555*d^4 + 981*d^5 + d^6)*x^10)/(524288*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) + (3*(31252193280 + 11747700768*d + 1670313704*d^2 + 114559140*d^3 + 3845510*d^4 + 53877*d^5 + 176*d^6)*x^11)/(4194304*(7 + d)*(9 + d)*(11 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((59502643200 + 24097931904*d + 3823929920*d^2 + 305193784*d^3 + 12718940*d^4 + 251686*d^5 + 1685*d^6 + d^7)*x^12)/(16777216*(7 + d)*(9 + d)*(11 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (3*(8622028800 + 3771686784*d + 666147008*d^2 + 61322888*d^3 + 3105980*d^4 + 82046*d^5 + 917*d^6 + 2*d^7)*x^13)/(67108864*(9 + d)*(11 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (3*(1149603840 + 544294656*d + 106841696*d^2 + 11283128*d^3 + 685460*d^4 + 23354*d^5 + 389*d^6 + 2*d^7)*x^14)/(134217728*(11 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (3*(283852800 + 145715200*d + 31781568*d^2 + 3842672*d^3 + 278720*d^4 + 12120*d^5 + 292*d^6 + 3*d^7)*x^15)/(1073741824*(11 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6))
-135135/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (945*(-1309 + 239*d + 27*d^2 + d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (945*(-660 + 4291*d + 486*d^2 + 18*d^3)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (315*(40260 + 28318*d + 3371*d^2 + 143*d^3 + d^4)*x^3)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (315*(1304160 + 647506*d + 83609*d^2 + 4256*d^3 + 64*d^4)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (63*(14648040 + 6636412*d + 940730*d^2 + 56735*d^3 + 1255*d^4 + 3*d^5)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (63*(90121680 + 40606316*d + 6321580*d^2 + 441625*d^3 + 12740*d^4 + 84*d^5)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (9*(354483360 + 164861516*d + 28105904*d^2 + 2238895*d^3 + 80235*d^4 + 939*d^5 + d^6)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (9*(2384807040 + 1165524944*d + 217044772*d^2 + 19526260*d^3 + 844715*d^4 + 14496*d^5 + 48*d^6)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - ((27126126720 + 14062152912*d + 2855385284*d^2 + 288145144*d^3 + 14728415*d^4 + 336943*d^5 + 2231*d^6 + d^7)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) + ((25482885120 + 14082510336*d + 3113387120*d^2 + 350474620*d^3 + 20832740*d^4 + 603709*d^5 + 6470*d^6 + 10*d^7)*x^10)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) - ((4324320000 + 2554033056*d + 613938440*d^2 + 76766980*d^3 + 5248790*d^4 + 186829*d^5 + 2870*d^6 + 10*d^7)*x^11)/(1048576*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) + ((8025937920 + 5072183808*d + 1324348832*d^2 + 183437960*d^3 + 14324180*d^4 + 613502*d^5 + 12593*d^6 + 80*d^7)*x^12)/(16777216*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) - ((1138959360 + 770609664*d + 218469792*d^2 + 33481240*d^3 + 2973780*d^4 + 151306*d^5 + 3993*d^6 + 40*d^7)*x^13)/(33554432*(11 + d)*(63 + 16*d + d^2)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + ((298045440 + 215959296*d + 66516352*d^2 + 11293872*d^3 + 1142800*d^4 + 69024*d^5 + 2308*d^6 + 33*d^7)*x^14)/(268435456*(693 + 239*d + 27*d^2 + d^3)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4))
-945/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (4725*(253 + 80*d + 4*d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (4725*(2354 + 979*d + 64*d^2 + d^3)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (4725*(20614 + 8535*d + 696*d^2 + 18*d^3)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (1575*(207240 + 80080*d + 7595*d^2 + 254*d^3 + d^4)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (315*(9857496 + 3668290*d + 392669*d^2 + 16160*d^3 + 160*d^4)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (315*(16951440 + 6315854*d + 755195*d^2 + 37395*d^3 + 610*d^4 + d^5)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (315*(86834880 + 33334132*d + 4429500*d^2 + 258565*d^3 + 5880*d^4 + 28*d^5)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (45*(1182867840 + 476495440*d + 70049764*d^2 + 4736740*d^3 + 138895*d^4 + 1240*d^5 + d^6)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (15*(5290750080 + 2260738736*d + 366121084*d^2 + 28302220*d^3 + 1025405*d^4 + 14064*d^5 + 36*d^6)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) - ((90387601920 + 41212166496*d + 7325267000*d^2 + 641120284*d^3 + 27918050*d^4 + 528319*d^5 + 2780*d^6 + d^7)*x^10)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) + (5*(15493040640 + 7560335136*d + 1470426280*d^2 + 144641588*d^3 + 7423510*d^4 + 182249*d^5 + 1600*d^6 + 2*d^7)*x^11)/(4194304*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) - (5*(2421619200 + 1266383616*d + 268845520*d^2 + 29556668*d^3 + 1763260*d^4 + 54089*d^5 + 700*d^6 + 2*d^7)*x^12)/(4194304*(7 + d)*(9 + d)*(11 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (5*(4172636160 + 2339323776*d + 541075776*d^2 + 66220744*d^3 + 4548780*d^4 + 170134*d^5 + 3009*d^6 + 16*d^7)*x^13)/(67108864*(7 + d)*(9 + d)*(11 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (5*(553512960 + 332673792*d + 83738336*d^2 + 11382392*d^3 + 894980*d^4 + 40178*d^5 + 929*d^6 + 8*d^7)*x^14)/(134217728*(9 + d)*(11 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + ((681246720 + 438893568*d + 120198080*d^2 + 18143472*d^3 + 1631600*d^4 + 87552*d^5 + 2600*d^6 + 33*d^7)*x^15)/(1073741824*(99 + 20*d + d^2)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5))
-135135/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (105*(-14553 + 1888*d + 374*d^2 + 32*d^3 + d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (105*(-40194 + 38453*d + 7480*d^2 + 640*d^3 + 20*d^4)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (105*(267498 + 362949*d + 71452*d^2 + 6326*d^3 + 218*d^4 + d^5)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (315*(965580 + 706904*d + 144409*d^2 + 13636*d^3 + 548*d^4 + 6*d^5)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (21*(67914000 + 43081794*d + 9296639*d^2 + 953780*d^3 + 45030*d^4 + 766*d^5 + d^6)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (21*(207678240 + 128961284*d + 29690984*d^2 + 3330735*d^3 + 181920*d^4 + 4096*d^5 + 16*d^6)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - ((9638244000 + 6141557148*d + 1514021432*d^2 + 185501449*d^3 + 11518640*d^4 + 321202*d^5 + 2408*d^6 + d^7)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (7*(2281245120 + 1520856936*d + 401390764*d^2 + 53524718*d^3 + 3732565*d^4 + 124964*d^5 + 1456*d^6 + 2*d^7)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (21*(475675200 + 334242920*d + 94321148*d^2 + 13649638*d^3 + 1061365*d^4 + 41860*d^5 + 672*d^6 + 2*d^7)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (7*(2663781120 + 1977761280*d + 596271464*d^2 + 93518620*d^3 + 8074070*d^4 + 369625*d^5 + 7616*d^6 + 40*d^7)*x^10)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (7*(449729280 + 353212272*d + 113798416*d^2 + 19340720*d^3 + 1848580*d^4 + 97073*d^5 + 2464*d^6 + 20*d^7)*x^11)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) + (7*(830269440 + 690562560*d + 238016768*d^2 + 43858104*d^3 + 4631300*d^4 + 276690*d^5 + 8447*d^6 + 96*d^7)*x^12)/(16777216*(3 + d)*(9 + d)*(11 + d)*(-1 + d^2)*(35 + 12*d + d^2)) - (7*(117089280 + 103273344*d + 38138400*d^2 + 7627688*d^3 + 889500*d^4 + 60206*d^5 + 2175*d^6 + 32*d^7)*x^13)/(33554432*(11 + d)*(-3 - d + 3*d^2 + d^3)*(315 + 143*d + 21*d^2 + d^3)) + ((212889600 + 199372800*d + 79050944*d^2 + 17210256*d^3 + 2223200*d^4 + 170520*d^5 + 7196*d^6 + 129*d^7)*x^14)/(268435456*(-3 - d + 3*d^2 + d^3)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4))
-105/((-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (1155*(1269 + 478*d + 54*d^2 + 2*d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (105*(75537 + 30544*d + 3772*d^2 + 176*d^3 + 2*d^4)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (105*(1137906 + 486333*d + 67720*d^2 + 3960*d^3 + 80*d^4)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (105*(3171168 + 1422012*d + 220975*d^2 + 15185*d^3 + 401*d^4 + d^5)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (315*(8868552 + 4168426*d + 710293*d^2 + 55148*d^3 + 1772*d^4 + 12*d^5)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (7*(637171920 + 314488038*d + 58066793*d^2 + 5008530*d^3 + 191510*d^4 + 2262*d^5 + 2*d^6)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (7*(3129144480 + 1625825676*d + 323336776*d^2 + 30774285*d^3 + 1379200*d^4 + 23424*d^5 + 64*d^6)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - ((41629230720 + 22819360752*d + 4875199756*d^2 + 510080704*d^3 + 26398645*d^4 + 584983*d^5 + 3199*d^6 + d^7)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (7*(8751093120 + 5069066064*d + 1161887092*d^2 + 133199708*d^3 + 7857055*d^4 + 215726*d^5 + 1918*d^6 + 2*d^7)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (7*(4947022080 + 3031259088*d + 744806012*d^2 + 93278844*d^3 + 6208925*d^4 + 205002*d^5 + 2618*d^6 + 6*d^7)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) + (7*(8441072640 + 5474926368*d + 1441289992*d^2 + 196745140*d^3 + 14675230*d^4 + 571297*d^5 + 9688*d^6 + 40*d^7)*x^11)/(4194304*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) - (7*(1314593280 + 903059904*d + 254681248*d^2 + 37841660*d^3 + 3147880*d^4 + 142421*d^5 + 3052*d^6 + 20*d^7)*x^12)/(4194304*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) + (21*(752209920 + 547648128*d + 165522304*d^2 + 26755528*d^3 + 2474060*d^4 + 128742*d^5 + 3381*d^6 + 32*d^7)*x^13)/(67108864*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-3 - d + 3*d^2 + d^3)) - (7*(298045440 + 230168832*d + 74614048*d^2 + 13123208*d^3 + 1346620*d^4 + 80078*d^5 + 2527*d^6 + 32*d^7)*x^14)/(134217728*(11 + d)*(63 + 16*d + d^2)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + ((510935040 + 418896384*d + 145824448*d^2 + 27948816*d^3 + 3186400*d^4 + 216216*d^5 + 8092*d^6 + 129*d^7)*x^15)/(1073741824*(693 + 239*d + 27*d^2 + d^3)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4))
-135135/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (15*(-115731 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (165*(-54432 + 18195*d + 6020*d^2 + 940*d^3 + 70*d^4 + 2*d^5)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (5*(-1584198 + 3047007*d + 1014469*d^2 + 159990*d^3 + 12160*d^4 + 369*d^5 + d^6)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (5*(14619528 + 37961886*d + 12769951*d^2 + 2056800*d^3 + 163000*d^4 + 5520*d^5 + 40*d^6)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - ((620456760 + 809083746*d + 276849675*d^2 + 46076509*d^3 + 3878550*d^4 + 150244*d^5 + 1845*d^6 + d^7)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (3*(774385920 + 830164056*d + 291510350*d^2 + 50691879*d^3 + 4590500*d^4 + 203784*d^5 + 3470*d^6 + 6*d^7)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (3*(236507040 + 237393636*d + 86352200*d^2 + 15833079*d^3 + 1552100*d^4 + 78144*d^5 + 1670*d^6 + 6*d^7)*x^7)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (3*(3293136000 + 3273195024*d + 1243844220*d^2 + 241984316*d^3 + 25704225*d^4 + 1448576*d^5 + 36960*d^6 + 224*d^7)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (3*(2099180160 + 2127816816*d + 850296260*d^2 + 176116524*d^3 + 20233475*d^4 + 1262784*d^5 + 37520*d^6 + 336*d^7)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (3*(3923377920 + 4124650848*d + 1740901160*d^2 + 384416916*d^3 + 47653910*d^4 + 3271917*d^5 + 111680*d^6 + 1344*d^7)*x^10)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (3*(657296640 + 723687552*d + 323469360*d^2 + 76194652*d^3 + 10179660*d^4 + 766573*d^5 + 29760*d^6 + 448*d^7)*x^11)/(1048576*(-1 + d)*(1 + d)*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) + (9*(399759360 + 463416576*d + 219752416*d^2 + 55287368*d^3 + 7967140*d^4 + 657374*d^5 + 28729*d^6 + 512*d^7)*x^12)/(16777216*(-1 + d)*(1 + d)*(9 + d)*(11 + d)*(105 + 71*d + 15*d^2 + d^3)) - (9*(55587840 + 68039040*d + 34305856*d^2 + 9246552*d^3 + 1441260*d^4 + 130210*d^5 + 6329*d^6 + 128*d^7)*x^13)/(33554432*(11 + d)*(-1 + d^2)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (9*(14192640 + 18375936*d + 9893376*d^2 + 2873648*d^3 + 486640*d^4 + 48064*d^5 + 2564*d^6 + 57*d^7)*x^14)/(268435456*(-1 + d^2)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5))
15/(3 + d - 3*d^2 - d^3) + (45*(36729 + 15104*d + 2992*d^2 + 256*d^3 + 8*d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (45*(444906 + 177161*d + 36296*d^2 + 3318*d^3 + 124*d^4 + d^5)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (165*(849366 + 367111*d + 80144*d^2 + 8132*d^3 + 376*d^4 + 6*d^5)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (15*(44956296 + 22162770*d + 5226841*d^2 + 591156*d^3 + 32398*d^4 + 702*d^5 + d^6)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (15*(163110024 + 92347626*d + 23508173*d^2 + 2926848*d^3 + 182264*d^4 + 4800*d^5 + 20*d^6)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - ((7012383840 + 4477484676*d + 1221057140*d^2 + 165012169*d^3 + 11391380*d^4 + 352054*d^5 + 2750*d^6 + d^7)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (9*(1790601120 + 1256598732*d + 364281080*d^2 + 52912613*d^3 + 4003160*d^4 + 143228*d^5 + 1700*d^6 + 2*d^7)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (9*(410810400 + 310015632*d + 95042930*d^2 + 14763413*d^3 + 1218560*d^4 + 49988*d^5 + 800*d^6 + 2*d^7)*x^8)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (3*(14267594880 + 11416545264*d + 3693076540*d^2 + 612413756*d^3 + 55042045*d^4 + 2563136*d^5 + 51520*d^6 + 224*d^7)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (9*(2665555200 + 2245528272*d + 766394460*d^2 + 135676708*d^3 + 13259325*d^4 + 694048*d^5 + 16800*d^6 + 112*d^7)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (9*(4520355840 + 3999260064*d + 1441779720*d^2 + 272667772*d^3 + 28929870*d^4 + 1688191*d^5 + 48000*d^6 + 448*d^7)*x^11)/(4194304*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (3*(2098736640 + 1950330816*d + 743952800*d^2 + 150422332*d^3 + 17304200*d^4 + 1119229*d^5 + 36800*d^6 + 448*d^7)*x^12)/(4194304*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(-1 + d^2)) + (9*(1192181760 + 1165253760*d + 471155072*d^2 + 101955368*d^3 + 12711500*d^4 + 908270*d^5 + 34133*d^6 + 512*d^7)*x^13)/(67108864*(3 + d)*(9 + d)*(11 + d)*(-1 + d^2)*(35 + 12*d + d^2)) - (9*(156119040 + 160760832*d + 69035552*d^2 + 16016312*d^3 + 2166500*d^4 + 170738*d^5 + 7253*d^6 + 128*d^7)*x^14)/(134217728*(11 + d)*(-3 - d + 3*d^2 + d^3)*(315 + 143*d + 21*d^2 + d^3)) + (9*(37847040 + 41121280*d + 18802752*d^2 + 4692848*d^3 + 690800*d^4 + 60000*d^5 + 2848*d^6 + 57*d^7)*x^15)/(1073741824*(-3 - d + 3*d^2 + d^3)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4))
-2027025/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (2027025*(-3 + d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (10135125*x^2)/(8*(-1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (4729725*(98 + 39*d + d^2)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (14189175*(78 + 24*d + d^2)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (2837835*(9672 + 2674*d + 143*d^2 + d^3)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) + (945945*(64064 + 17158*d + 1111*d^2 + 17*d^3)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) - (675675*(590304 + 159900*d + 12140*d^2 + 285*d^3 + d^4)*x^7)/(16384*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) + (675675*(741312 + 208360*d + 18196*d^2 + 578*d^3 + 5*d^4)*x^8)/(32768*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) - (75075*(25863552 + 7661296*d + 760140*d^2 + 30616*d^3 + 441*d^4 + d^5)*x^9)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (315315*(4612608 + 1453840*d + 162492*d^2 + 7984*d^3 + 165*d^4 + d^5)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (4095*(816431616 + 275430560*d + 34462408*d^2 + 2014508*d^3 + 55210*d^4 + 587*d^5 + d^6)*x^11)/(4194304*(9 + d)*(11 + d)*(13 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (6825*(106089984 + 38447968*d + 5360104*d^2 + 366400*d^3 + 12706*d^4 + 202*d^5 + d^6)*x^12)/(4194304*(9 + d)*(11 + d)*(13 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (105*(17435658240 + 6803298432*d + 1052941056*d^2 + 83147464*d^3 + 3539220*d^4 + 77218*d^5 + 699*d^6 + d^7)*x^13)/(67108864*(11 + d)*(13 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (15*(26568622080 + 11177132544*d + 1915075232*d^2 + 173185208*d^3 + 8867180*d^4 + 252686*d^5 + 3563*d^6 + 17*d^7)*x^14)/(134217728*(11 + d)*(13 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - ((213656002560 + 96988482048*d + 18358771136*d^2 + 1889777232*d^3 + 114834384*d^4 + 4144392*d^5 + 83244*d^6 + 753*d^7 + d^8)*x^15)/(1073741824*(13 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (3*(8856207360 + 4340133888*d + 906274816*d^2 + 105781312*d^3 + 7571984*d^4 + 341152*d^5 + 9464*d^6 + 148*d^7 + d^8)*x^16)/(4294967296*(13 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7))
-2027025/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (6081075*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (2027025*(2 + d)*x^2)/(2*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (675675*(106 + 37*d)*x^3)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (4729725*(312 + 82*d + d^2)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (945945*(10504 + 2422*d + 63*d^2)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) - (945945*(25376 + 5596*d + 216*d^2 + d^3)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) + (135135*(645216 + 143116*d + 7216*d^2 + 81*d^3)*x^7)/(2048*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) - (675675*(1446016 + 332528*d + 20588*d^2 + 380*d^3 + d^4)*x^8)/(32768*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) + (75075*(28499328 + 6919760*d + 508100*d^2 + 13252*d^3 + 91*d^4)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (15015*(61281792 + 15883680*d + 1353704*d^2 + 46100*d^3 + 550*d^4 + d^5)*x^10)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (1365*(908683776 + 253053728*d + 24674696*d^2 + 1046596*d^3 + 18430*d^4 + 93*d^5)*x^11)/(524288*(9 + d)*(11 + d)*(13 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (1365*(1900394496 + 570744704*d + 63026880*d^2 + 3229096*d^3 + 76940*d^4 + 702*d^5 + d^6)*x^12)/(4194304*(9 + d)*(11 + d)*(13 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (105*(19649710080 + 6377230464*d + 791578048*d^2 + 47965240*d^3 + 1467380*d^4 + 20426*d^5 + 87*d^6)*x^13)/(16777216*(11 + d)*(13 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (15*(40221941760 + 14120386048*d + 1958862528*d^2 + 138293904*d^3 + 5249440*d^4 + 101752*d^5 + 812*d^6 + d^7)*x^14)/(33554432*(11 + d)*(13 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + ((244652728320 + 92939813376*d + 14346474688*d^2 + 1167341392*d^3 + 53724160*d^4 + 1374184*d^5 + 17332*d^6 + 73*d^7)*x^15)/(134217728*(13 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - ((491519508480 + 202052450304*d + 34588257024*d^2 + 3218422144*d^3 + 176790544*d^4 + 5768896*d^5 + 104776*d^6 + 856*d^7 + d^8)*x^16)/(4294967296*(13 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + ((57565347840 + 25601452032*d + 4847804672*d^2 + 513091712*d^3 + 33315632*d^4 + 1362368*d^5 + 34328*d^6 + 488*d^7 + 3*d^8)*x^17)/(17179869184*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8))
-34459425/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (34459425*(-3 + d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (34459425*(12 + 11*d)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (11486475*(114 + 43*d + d^2)*x^3)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (34459425*(840 + 242*d + 9*d^2)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (16081065*(13080 + 3338*d + 159*d^2 + d^3)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) + (209053845*(5280 + 1288*d + 74*d^2 + d^3)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) - (2297295*(954720 + 232716*d + 15596*d^2 + 321*d^3 + d^4)*x^7)/(2048*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) + (2297295*(11806080 + 2953936*d + 226324*d^2 + 6260*d^3 + 47*d^4)*x^8)/(32768*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) - (1276275*(51891840 + 13551024*d + 1171724*d^2 + 40808*d^3 + 505*d^4 + d^5)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (765765*(168030720 + 46276800*d + 4475776*d^2 + 188764*d^3 + 3320*d^4 + 17*d^5)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (23205*(2144862720 + 627061920*d + 67396360*d^2 + 3355164*d^3 + 77530*d^4 + 687*d^5 + d^6)*x^11)/(524288*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (23205*(5258373120 + 1638567552*d + 194733824*d^2 + 11241576*d^3 + 325436*d^4 + 4254*d^5 + 17*d^6)*x^12)/(4194304*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (1785*(65591285760 + 21839637888*d + 2858612160*d^2 + 188912104*d^3 + 6640164*d^4 + 117514*d^5 + 843*d^6 + d^7)*x^13)/(16777216*(11 + d)*(13 + d)*(15 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (255*(337642905600 + 120307637760*d + 17288233984*d^2 + 1295432768*d^3 + 54099640*d^4 + 1230740*d^5 + 13426*d^6 + 47*d^7)*x^14)/(67108864*(11 + d)*(13 + d)*(15 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (17*(1378247270400 + 525986357760*d + 82767306432*d^2 + 6981446416*d^3 + 341081104*d^4 + 9641800*d^5 + 146188*d^6 + 949*d^7 + d^8)*x^15)/(134217728*(13 + d)*(15 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (51*(1394852659200 + 570417223680*d + 98085885696*d^2 + 9263038848*d^3 + 523551952*d^4 + 17976000*d^5 + 359464*d^6 + 3672*d^7 + 13*d^8)*x^16)/(4294967296*(13 + d)*(15 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - ((16804653465600 + 7365677045760*d + 1381837403904*d^2 + 145522684544*d^3 + 9441240144*d^4 + 387760464*d^5 + 9894696*d^6 + 145056*d^7 + 981*d^8 + d^9)*x^17)/(17179869184*(15 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + ((1859803545600 + 873789235200*d + 178632907776*d^2 + 20920908544*d^3 + 1550409280*d^4 + 75526192*d^5 + 2421664*d^6 + 49336*d^7 + 580*d^8 + 3*d^9)*x^18)/(68719476736*(15 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8))
-34459425/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (103378275*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (310134825*(2 + d)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (103378275*(122 + 41*d)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (103378275*(360 + 90*d + d^2)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (20675655*(14040 + 3038*d + 71*d^2)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) - (48243195*(34080 + 6956*d + 240*d^2 + d^3)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) + (20675655*(343200 + 69556*d + 3120*d^2 + 31*d^3)*x^7)/(4096*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) - (20675655*(2321280 + 482096*d + 26412*d^2 + 428*d^3 + d^4)*x^8)/(32768*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) + (2297295*(56284800 + 12214800*d + 788932*d^2 + 17940*d^3 + 107*d^4)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (2297295*(121904640 + 27978912*d + 2084136*d^2 + 61460*d^3 + 630*d^4 + d^5)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (208845*(2342545920 + 572794656*d + 48491080*d^2 + 1768564*d^3 + 26510*d^4 + 113*d^5)*x^11)/(2097152*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (69615*(4942080000 + 1293044352*d + 123119104*d^2 + 5383944*d^3 + 108220*d^4 + 822*d^5 + d^6)*x^12)/(4194304*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (16065*(24077813760 + 6757504128*d + 718104192*d^2 + 36849416*d^3 + 942092*d^4 + 10774*d^5 + 37*d^6)*x^13)/(16777216*(11 + d)*(13 + d)*(15 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (2295*(149448499200 + 45048614400*d + 5311061952*d^2 + 314870864*d^3 + 9886912*d^4 + 155400*d^5 + 980*d^6 + d^7)*x^14)/(67108864*(11 + d)*(13 + d)*(15 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (153*(1533230899200 + 496649587200*d + 64654969792*d^2 + 4377520784*d^3 + 164758720*d^4 + 3366440*d^5 + 32788*d^6 + 101*d^7)*x^15)/(268435456*(13 + d)*(15 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - (153*(3121813094400 + 1086770534400*d + 155632982784*d^2 + 11928577920*d^3 + 528811024*d^4 + 13540800*d^5 + 185416*d^6 + 1080*d^7 + d^8)*x^16)/(4294967296*(13 + d)*(15 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (9*(18930143232000 + 7081013053440*d + 1112122843392*d^2 + 95850097280*d^3 + 4941522992*d^4 + 154669760*d^5 + 2816408*d^6 + 26120*d^7 + 83*d^8)*x^17)/(17179869184*(15 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) - ((37993129574400 + 15265755648000*d + 2623114612224*d^2 + 252938774528*d^3 + 15026189472*d^4 + 565202064*d^5 + 13211856*d^6 + 177432*d^7 + 1098*d^8 + d^9)*x^18)/(68719476736*(15 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + (3*(1328431104000 + 573132902400*d + 107540375040*d^2 + 11559363584*d^3 + 786404640*d^4 + 35182224*d^5 + 1036560*d^6 + 19416*d^7 + 210*d^8 + d^9)*x^19)/(274877906944*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9))
-654729075/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (654729075*(-3 + d)*x)/(4*(-1 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(3 + 4*d + d^2)) + (654729075*(7 + 6*d)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (1964187225*(130 + 47*d + d^2)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (1964187225*(1632 + 446*d + 15*d^2)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (392837445*(17000 + 4066*d + 175*d^2 + d^3)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + (130945815*(155040 + 35042*d + 1815*d^2 + 22*d^3)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) - (130945815*(1444320 + 322812*d + 19436*d^2 + 357*d^3 + d^4)*x^7)/(4096*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) + (130945815*(10608000 + 2411120*d + 165252*d^2 + 4060*d^3 + 27*d^4)*x^8)/(32768*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) - (43648605*(93774720 + 22061424*d + 1698124*d^2 + 52280*d^3 + 569*d^4 + d^5)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (130945815*(37340160 + 9195280*d + 787564*d^2 + 29212*d^3 + 449*d^4 + 2*d^5)*x^10)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (3968055*(4798210560 + 1245718176*d + 117923144*d^2 + 5134988*d^3 + 103050*d^4 + 787*d^5 + d^6)*x^11)/(2097152*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (1322685*(22852177920 + 6283334400*d + 654015520*d^2 + 32834712*d^3 + 820156*d^4 + 9162*d^5 + 31*d^6)*x^12)/(8388608*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (101745*(191555020800 + 55937854080*d + 6375868032*d^2 + 364207624*d^3 + 10969524*d^4 + 164530*d^5 + 987*d^6 + d^7)*x^13)/(16777216*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (14535*(696319303680 + 216327773184*d + 26910536800*d^2 + 1731677640*d^3 + 61505836*d^4 + 1175286*d^5 + 10591*d^6 + 30*d^7)*x^14)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (2907*(5739929395200 + 1899009661440*d + 257098856384*d^2 + 18494317520*d^3 + 762171984*d^4 + 17918600*d^5 + 221676*d^6 + 1145*d^7 + d^8)*x^15)/(268435456*(13 + d)*(15 + d)*(17 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (2907*(14679163699200 + 5174398494720*d + 760641017088*d^2 + 60798855040*d^3 + 2872176048*d^4 + 81081280*d^5 + 1303512*d^6 + 10360*d^7 + 27*d^8)*x^16)/(4294967296*(13 + d)*(15 + d)*(17 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - (171*(119315253657600 + 44821400893440*d + 7140097623808*d^2 + 631159325824*d^3 + 33866615888*d^4 + 1128098384*d^5 + 22730792*d^6 + 253376*d^7 + 1237*d^8 + d^9)*x^17)/(17179869184*(15 + d)*(17 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + (19*(180666630144000 + 72329301964800*d + 12466161296640*d^2 + 1214165141888*d^3 + 73488708720*d^4 + 2852135328*d^5 + 70290360*d^6 + 1040712*d^7 + 8055*d^8 + 22*d^9)*x^18)/(34359738368*(15 + d)*(17 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) - ((1449849706905600 + 618556270694400*d + 115195289918976*d^2 + 12327118680576*d^3 + 837342069920*d^4 + 37527050736*d^5 + 1112670048*d^6 + 21140424*d^7 + 236130*d^8 + 1239*d^9 + d^10)*x^19)/(274877906944*(17 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9)) + ((144533304115200 + 65704506163200*d + 13208452411392*d^2 + 1549794413056*d^3 + 117738968064*d^4 + 6059560416*d^5 + 214184880*d^6 + 5138544*d^7 + 80136*d^8 + 734*d^9 + 3*d^10)*x^20)/(1099511627776*(17 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9))
-654729075/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (1964187225*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3273645375*(2 + d)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3273645375*(46 + 15*d)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (9820936125*(408 + 98*d + d^2)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (1964187225*(18088 + 3718*d + 79*d^2)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) - (654729075*(44064 + 8444*d + 264*d^2 + d^3)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + (9820936125*(14688 + 2764*d + 112*d^2 + d^3)*x^7)/(2048*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) - (654729075*(3492480 + 666736*d + 32876*d^2 + 476*d^3 + d^4)*x^8)/(32768*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) + (218243025*(33521280 + 6627056*d + 383596*d^2 + 7756*d^3 + 41*d^4)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (43648605*(218949120 + 45411744*d + 3017320*d^2 + 78740*d^3 + 710*d^4 + d^5)*x^10)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (3968055*(5171612160 + 1134511392*d + 85244680*d^2 + 2737700*d^3 + 35870*d^4 + 133*d^5)*x^11)/(1048576*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (6613425*(10978007040 + 2559950208*d + 215228224*d^2 + 8244840*d^3 + 143980*d^4 + 942*d^5 + d^6)*x^12)/(8388608*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (4578525*(23076218880 + 5736910464*d + 535474496*d^2 + 23939896*d^3 + 528436*d^4 + 5162*d^5 + 15*d^6)*x^13)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (72675*(432847134720 + 114910035456*d + 11835029696*d^2 + 607805968*d^3 + 16370144*d^4 + 218008*d^5 + 1148*d^6 + d^7)*x^14)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (14535*(2088957911040 + 592647071232*d + 67027279424*d^2 + 3907317232*d^3 + 125256320*d^4 + 2150008*d^5 + 17276*d^6 + 43*d^7)*x^15)/(134217728*(13 + d)*(15 + d)*(17 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - (14535*(12872497397760 + 3903634372608*d + 482895219456*d^2 + 31660608896*d^3 + 1186295824*d^4 + 25280192*d^5 + 282184*d^6 + 1304*d^7 + d^8)*x^16)/(4294967296*(13 + d)*(15 + d)*(17 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (4275*(26271939133440 + 8515091023872*d + 1148379700480*d^2 + 84074234496*d^3 + 3632276592*d^4 + 93605568*d^5 + 1370040*d^6 + 9864*d^7 + 23*d^8)*x^17)/(17179869184*(15 + d)*(17 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) - (95*(266483279462400 + 92283440025600*d + 13531856776704*d^2 + 1099948304384*d^3 + 54228744864*d^4 + 1658196624*d^5 + 30630096*d^6 + 312216*d^7 + 1386*d^8 + d^9)*x^18)/(34359738368*(15 + d)*(17 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + (15*(537483224678400 + 198790973337600*d + 31622349464064*d^2 + 2841122330624*d^3 + 158580768864*d^4 + 5674226544*d^5 + 128873136*d^6 + 1756776*d^7 + 12486*d^8 + 31*d^9)*x^19)/(137438953472*(17 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9)) - ((3233932679577600 + 1276862670028800*d + 219941111863296*d^2 + 21764731517440*d^3 + 1367188853120*d^4 + 56673163680*d^5 + 1554562128*d^6 + 27330960*d^7 + 282480*d^8 + 1370*d^9 + d^10)*x^20)/(1099511627776*(17 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9)) + ((307133271244800 + 129396846182400*d + 24099404433408*d^2 + 2619657643520*d^3 + 184409531520*d^4 + 8796920160*d^5 + 288321264*d^6 + 6416880*d^7 + 92880*d^8 + 790*d^9 + 3*d^10)*x^21)/(4398046511104*(-34459425 - 37237680*d + 17887941*d^2 + 33238720*d^3 + 15995510*d^4 + 3948000*d^5 + 573258*d^6 + 50880*d^7 + 2715*d^8 + 80*d^9 + d^10))
-2027025/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (135135*(-97 + 24*d + d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (405405*(38 + 65*d + 3*d^2)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (135135*(3990 + 1865*d + 108*d^2 + d^3)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (135135*(36582 + 12977*d + 909*d^2 + 16*d^3)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (135135*(422136 + 135662*d + 10943*d^2 + 274*d^3 + d^4)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (135135*(864864 + 270308*d + 24524*d^2 + 799*d^3 + 7*d^4)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (6435*(27699672 + 8741644*d + 883164*d^2 + 35650*d^3 + 507*d^4 + d^5)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) + (19305*(42954912 + 13994892*d + 1565692*d^2 + 75739*d^3 + 1508*d^4 + 8*d^5)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) - (2145*(1387241856 + 473008080*d + 58368052*d^2 + 3308052*d^3 + 85723*d^4 + 804*d^5 + d^6)*x^9)/(262144*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) + (2145*(961728768 + 346148192*d + 46971464*d^2 + 3070652*d^3 + 99098*d^4 + 1379*d^5 + 5*d^6)*x^10)/(524288*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) - (39*(56285349120 + 21503612832*d + 3201298936*d^2 + 238689124*d^3 + 9316210*d^4 + 175873*d^5 + 1204*d^6 + d^7)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (39*(45180495360 + 18390173472*d + 2998142120*d^2 + 252873692*d^3 + 11698970*d^4 + 284303*d^5 + 3035*d^6 + 8*d^7)*x^12)/(8388608*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((2067094149120 + 898771440000*d + 160251111680*d^2 + 15199479192*d^3 + 821838564*d^4 + 24851370*d^5 + 374115*d^6 + 1998*d^7 + d^8)*x^13)/(67108864*(9 + d)*(11 + d)*(13 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (3*(139485265920 + 64914167808*d + 12648830528*d^2 + 1343743056*d^3 + 84110064*d^4 + 3096792*d^5 + 62172*d^6 + 549*d^7 + d^8)*x^14)/(134217728*(9 + d)*(11 + d)*(13 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (3*(17435658240 + 8699789952*d + 1852340512*d^2 + 219914688*d^3 + 15843944*d^4 + 700788*d^5 + 18128*d^6 + 237*d^7 + d^8)*x^15)/(268435456*(11 + d)*(13 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (3*(8118190080 + 4349830144*d + 1012560512*d^2 + 134296864*d^3 + 11119952*d^4 + 588736*d^5 + 19448*d^6 + 366*d^7 + 3*d^8)*x^16)/(4294967296*(143 + 24*d + d^2)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6))
-135135/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (675675*(19 + 4*d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (135135*(792 + 355*d + 7*d^2)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (1216215*(590 + 221*d + 7*d^2)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (945945*(14256 + 4322*d + 183*d^2 + d^3)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (945945*(22386 + 6083*d + 324*d^2 + 4*d^3)*x^5)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (315315*(1210560 + 316664*d + 20282*d^2 + 391*d^3 + d^4)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (45045*(14338896 + 3769340*d + 281360*d^2 + 7405*d^3 + 49*d^4)*x^7)/(8192*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) - (45045*(74790144 + 20272992*d + 1729196*d^2 + 58100*d^3 + 661*d^4 + d^5)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) + (15015*(228571200 + 64900648*d + 6246124*d^2 + 257078*d^3 + 4253*d^4 + 18*d^5)*x^9)/(131072*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) - (3003*(3657139200 + 1098359552*d + 118240464*d^2 + 5797900*d^3 + 128000*d^4 + 993*d^5 + d^6)*x^10)/(1048576*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) + (1365*(5043886848 + 1612016928*d + 192891256*d^2 + 11051396*d^3 + 309318*d^4 + 3661*d^5 + 11*d^6)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (91*(147234447360 + 50264173824*d + 6653713120*d^2 + 439193224*d^3 + 15067420*d^4 + 246826*d^5 + 1435*d^6 + d^7)*x^12)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (7*(354455861760 + 129568956960*d + 18906070952*d^2 + 1422930284*d^3 + 58462310*d^4 + 1251035*d^5 + 11588*d^6 + 26*d^7)*x^13)/(16777216*(9 + d)*(11 + d)*(13 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - ((5413356748800 + 2122206188544*d + 340414658688*d^2 + 28992010432*d^3 + 1403347624*d^4 + 37786756*d^5 + 501802*d^6 + 2323*d^7 + d^8)*x^14)/(268435456*(9 + d)*(11 + d)*(13 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (3*(341886504960 + 143908595968*d + 25327906176*d^2 + 2427762512*d^3 + 136881584*d^4 + 4525752*d^5 + 81144*d^6 + 633*d^7 + d^8)*x^15)/(536870912*(11 + d)*(13 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (3*(40221941760 + 18195701248*d + 3509723328*d^2 + 377305936*d^3 + 24597104*d^4 + 983192*d^5 + 22932*d^6 + 269*d^7 + d^8)*x^16)/(1073741824*(13 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (3*(17712414720 + 8619442176*d + 1821358592*d^2 + 219236416*d^3 + 16470832*d^4 + 790944*d^5 + 23688*d^6 + 404*d^7 + 3*d^8)*x^17)/(17179869184*(13 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7))
-34459425/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (2027025*(-111 + 28*d + d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (2027025*(354 + 497*d + 20*d^2)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (675675*(37434 + 16205*d + 834*d^2 + 7*d^3)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (2027025*(66270 + 21707*d + 1352*d^2 + 21*d^3)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (2837835*(645840 + 189402*d + 13539*d^2 + 298*d^3 + d^4)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (945945*(2381340 + 671282*d + 53772*d^2 + 1537*d^3 + 12*d^4)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (135135*(248002560 + 69867492*d + 6204112*d^2 + 218827*d^3 + 2732*d^4 + 5*d^5)*x^7)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) + (135135*(358506720 + 103328676*d + 10106944*d^2 + 425065*d^3 + 7367*d^4 + 35*d^5)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) - (75075*(2945479680 + 881286144*d + 94534804*d^2 + 4632360*d^3 + 103723*d^4 + 852*d^5 + d^6)*x^9)/(262144*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) + (45045*(4455285120 + 1396684992*d + 163758512*d^2 + 9199684*d^3 + 254628*d^4 + 3059*d^5 + 10*d^6)*x^10)/(524288*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) - (4095*(141659781120 + 46808676192*d + 5982842168*d^2 + 380813340*d^3 + 12648586*d^4 + 203759*d^5 + 1218*d^6 + d^7)*x^11)/(4194304*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (4095*(81112711680 + 28360848864*d + 3942978360*d^2 + 281851036*d^3 + 11002946*d^4 + 225567*d^5 + 2056*d^6 + 5*d^7)*x^12)/(8388608*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (105*(5674061352960 + 2104742198016*d + 317718220512*d^2 + 25333475848*d^3 + 1144907740*d^4 + 28855702*d^5 + 364135*d^6 + 1702*d^7 + d^8)*x^13)/(67108864*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (15*(6831041817600 + 2692995042240*d + 440742730512*d^2 + 38999177672*d^3 + 2017745156*d^4 + 61050710*d^5 + 1006838*d^6 + 7463*d^7 + 14*d^8)*x^14)/(67108864*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - ((208962212659200 + 87663264721920*d + 15538131096768*d^2 + 1519885313456*d^3 + 89287027872*d^4 + 3189201624*d^5 + 66207372*d^6 + 701499*d^7 + 2688*d^8 + d^9)*x^15)/(1073741824*(11 + d)*(13 + d)*(15 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (3*(24808450867200 + 11086500049920*d + 2126666575488*d^2 + 229335428768*d^3 + 15208662448*d^4 + 633891328*d^5 + 16165912*d^6 + 230782*d^7 + 1477*d^8 + 2*d^9)*x^16)/(4294967296*(11 + d)*(13 + d)*(15 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (3*(2756494540800 + 1313388979200*d + 272581507968*d^2 + 32352895328*d^3 + 2413140688*d^4 + 116500048*d^5 + 3593632*d^6 + 66622*d^7 + 637*d^8 + 2*d^9)*x^17)/(8589934592*(13 + d)*(15 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (3*(575653478400 + 292704522240*d + 65735645696*d^2 + 8582827264*d^3 + 719029920*d^4 + 40098352*d^5 + 1488144*d^6 + 35416*d^7 + 490*d^8 + 3*d^9)*x^18)/(68719476736*(195 + 28*d + d^2)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7))
-2027025/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (2027025*(109 + 22*d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (2027025*(501 + 226*d + 4*d^2)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (2027025*(15882 + 5713*d + 160*d^2)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (675675*(130008 + 37034*d + 1395*d^2 + 7*d^3)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (1216215*(530040 + 133426*d + 6337*d^2 + 70*d^3)*x^5)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (945945*(1815120 + 434526*d + 24767*d^2 + 423*d^3 + d^4)*x^6)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (135135*(103059840 + 24525452*d + 1623064*d^2 + 37657*d^3 + 224*d^4)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) - (135135*(654526080 + 159076944*d + 11974708*d^2 + 353008*d^3 + 3551*d^4 + 5*d^5)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) + (135135*(1654773120 + 417707952*d + 35296764*d^2 + 1268036*d^3 + 18357*d^4 + 70*d^5)*x^9)/(131072*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) - (15015*(15127706880 + 4008214992*d + 376778252*d^2 + 16037220*d^3 + 307265*d^4 + 2100*d^5 + 2*d^6)*x^10)/(262144*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) + (4095*(181730165760 + 50879165856*d + 5285564680*d^2 + 261311444*d^3 + 6297918*d^4 + 64657*d^5 + 176*d^6)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (1365*(359506667520 + 106799478912*d + 12200094528*d^2 + 690472600*d^3 + 20237772*d^4 + 284014*d^5 + 1449*d^6 + d^7)*x^12)/(4194304*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (105*(4928202639360 + 1557500904576*d + 194874858048*d^2 + 12488650936*d^3 + 434715972*d^4 + 7875682*d^5 + 62523*d^6 + 130*d^7)*x^13)/(16777216*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (15*(14352037539840 + 4833106755840*d + 660269931936*d^2 + 47515251112*d^3 + 1930624948*d^4 + 43476874*d^5 + 485317*d^6 + 1975*d^7 + d^8)*x^14)/(33554432*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (3*(92193118617600 + 33114207237120*d + 4927050422592*d^2 + 395604131664*d^3 + 18524152640*d^4 + 505136520*d^5 + 7456988*d^6 + 48921*d^7 + 80*d^8)*x^15)/(268435456*(11 + d)*(13 + d)*(15 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - ((529579059609600 + 203014497576960*d + 32834181936384*d^2 + 2927074218368*d^3 + 156453758832*d^4 + 5071009104*d^5 + 95112696*d^6 + 903792*d^7 + 3063*d^8 + d^9)*x^16)/(4294967296*(11 + d)*(13 + d)*(15 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (3*(59314448793600 + 24279478364160*d + 4262211888384*d^2 + 420342671488*d^3 + 25469518704*d^4 + 968472288*d^5 + 22476216*d^6 + 290712*d^7 + 1671*d^8 + 2*d^9)*x^17)/(17179869184*(13 + d)*(15 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - (3*(6243626188800 + 2730098350080*d + 519702496512*d^2 + 56560171904*d^3 + 3866815344*d^4 + 171000928*d^5 + 4826808*d^6 + 81736*d^7 + 711*d^8 + 2*d^9)*x^18)/(34359738368*(15 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + (3*(1239869030400 + 579389583360*d + 119543132672*d^2 + 14337665024*d^3 + 1103233376*d^4 + 56499632*d^5 + 1925168*d^6 + 42056*d^7 + 534*d^8 + 3*d^9)*x^19)/(274877906944*(15 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8))
-654729075/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (34459425*(-125 + 32*d + d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (34459425*(252 + 308*d + 11*d^2)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (11486475*(13794 + 5626*d + 261*d^2 + 2*d^3)*x^3)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (11486475*(666876 + 204920*d + 11511*d^2 + 160*d^3)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (2297295*(6566760 + 1787562*d + 115037*d^2 + 2262*d^3 + 7*d^4)*x^5)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2297295*(18841440 + 4879616*d + 351108*d^2 + 8956*d^3 + 63*d^4)*x^6)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (2297295*(82762800 + 21228076*d + 1687960*d^2 + 52987*d^3 + 590*d^4 + d^5)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + (2297295*(1145664000 + 298256832*d + 26023524*d^2 + 970736*d^3 + 14919*d^4 + 64*d^5)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) - (255255*(28614867840 + 7679069904*d + 731648564*d^2 + 31675956*d^3 + 625739*d^4 + 4572*d^5 + 5*d^6)*x^9)/(131072*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) + (255255*(32177882880 + 8990523264*d + 932047184*d^2 + 46064688*d^3 + 1119104*d^4 + 11844*d^5 + 35*d^6)*x^10)/(262144*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) - (23205*(324257281920 + 94938365088*d + 10678720272*d^2 + 595222972*d^3 + 17261904*d^4 + 243055*d^5 + 1287*d^6 + d^7)*x^11)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (69615*(645798067200 + 198981544512*d + 24226463152*d^2 + 1508992912*d^3 + 51148360*d^4 + 909736*d^5 + 7243*d^6 + 16*d^7)*x^12)/(8388608*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (1785*(15280713676800 + 4968537973632*d + 653480920320*d^2 + 45161458424*d^3 + 1761529012*d^4 + 38231570*d^5 + 416623*d^6 + 1718*d^7 + d^8)*x^13)/(16777216*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (255*(52280406097920 + 17971475328000*d + 2548985117952*d^2 + 194355849856*d^3 + 8621599952*d^4 + 222847408*d^5 + 3138800*d^6 + 20092*d^7 + 35*d^8)*x^14)/(33554432*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (17*(608761856102400 + 221501224915200*d + 33830244595584*d^2 + 2833305381584*d^3 + 141654212784*d^4 + 4283895504*d^5 + 75081636*d^6 + 674871*d^7 + 2286*d^8 + d^9)*x^15)/(134217728*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (17*(2934703573401600 + 1131188174161920*d + 185817890426112*d^2 + 17033575030016*d^3 + 953159086992*d^4 + 33285422016*d^5 + 707068488*d^6 + 8397984*d^7 + 45633*d^8 + 64*d^9)*x^16)/(4294967296*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - ((22509932949504000 + 9197058664212480*d + 1623375070251264*d^2 + 162438684017280*d^3 + 10119793134128*d^4 + 404108927040*d^5 + 10211803560*d^6 + 154011720*d^7 + 1207947*d^8 + 3480*d^9 + d^10)*x^17)/(17179869184*(13 + d)*(15 + d)*(17 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (3*(1193152536576000 + 517000883159040*d + 97992724667392*d^2 + 10682080344064*d^3 + 738035105856*d^4 + 33464243904*d^5 + 992886832*d^6 + 18522336*d^7 + 197244*d^8 + 956*d^9 + d^10)*x^18)/(34359738368*(13 + d)*(15 + d)*(17 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - (3*(119315253657600 + 54855207075840*d + 11160882385408*d^2 + 1323715721728*d^3 + 101167467232*d^4 + 5184390848*d^5 + 179062016*d^6 + 4062272*d^7 + 56518*d^8 + 412*d^9 + d^10)*x^19)/(68719476736*(15 + d)*(17 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + (3*(45166657536000 + 22043748556800*d + 4814243804160*d^2 + 620883496448*d^3 + 52426992832*d^4 + 3029987968*d^5 + 121380112*d^6 + 3326752*d^7 + 59668*d^8 + 632*d^9 + 3*d^10)*x^20)/(1099511627776*(255 + 32*d + d^2)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8))
-34459425/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (103378275*(41 + 8*d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (103378275*(412 + 187*d + 3*d^2)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (103378275*(3776 + 1314*d + 33*d^2)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (103378275*(23466 + 6356*d + 216*d^2 + d^3)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (103378275*(788256 + 186442*d + 8007*d^2 + 80*d^3)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (6891885*(18180480 + 4046272*d + 208322*d^2 + 3197*d^3 + 7*d^4)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (20675655*(14333040 + 3140912*d + 187296*d^2 + 3892*d^3 + 21*d^4)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) - (20675655*(214803840 + 47668880*d + 3222780*d^2 + 84816*d^3 + 765*d^4 + d^5)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + (2297295*(5844159360 + 1336957456*d + 101080604*d^2 + 3230180*d^3 + 41629*d^4 + 144*d^5)*x^9)/(131072*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) - (2297295*(14420090880 + 3439601856*d + 288093856*d^2 + 10865196*d^3 + 184252*d^4 + 1125*d^5 + d^6)*x^10)/(524288*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) + (208845*(160777393920 + 40278793920*d + 3712172672*d^2 + 161929752*d^3 + 3435644*d^4 + 31182*d^5 + 77*d^6)*x^11)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (69615*(805315230720 + 212885420352*d + 21477375824*d^2 + 1067692600*d^3 + 27401288*d^4 + 337114*d^5 + 1529*d^6 + d^7)*x^12)/(4194304*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (16065*(9585816514560 + 2681663323392*d + 294950523168*d^2 + 16523952920*d^3 + 500839860*d^4 + 7893482*d^5 + 54897*d^6 + 104*d^7)*x^13)/(33554432*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (2295*(37714159042560 + 11185373153280*d + 1336785291008*d^2 + 83667104864*d^3 + 2942750328*d^4 + 57214220*d^5 + 552846*d^6 + 1991*d^7 + d^8)*x^14)/(67108864*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (765*(51555857633280 + 16227535674624*d + 2101535714368*d^2 + 145944221696*d^3 + 5877791248*d^4 + 137280080*d^5 + 1734460*d^6 + 9848*d^7 + 15*d^8)*x^15)/(134217728*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (153*(1500662196633600 + 501582458050560*d + 70227803053824*d^2 + 5382129213824*d^3 + 245672632464*d^4 + 6760336464*d^5 + 107257416*d^6 + 865776*d^7 + 2601*d^8 + d^9)*x^16)/(4294967296*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (9*(14479301239603200 + 5140762300753920*d + 776714547187968*d^2 + 65406850058624*d^3 + 3356981739888*d^4 + 107275863744*d^5 + 2077975032*d^6 + 22381176*d^7 + 109287*d^8 + 136*d^9)*x^17)/(17179869184*(13 + d)*(15 + d)*(17 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - ((55609188758323200 + 20975801775759360*d + 3414789178536960*d^2 + 314895688664320*d^3 + 18061481184704*d^4 + 663050668560*d^5 + 15368538864*d^6 + 211840680*d^7 + 1509396*d^8 + 3905*d^9 + d^10)*x^18)/(68719476736*(13 + d)*(15 + d)*(17 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (3*(2798074434355200 + 1121426781511680*d + 196482421886976*d^2 + 19789869323264*d^3 + 1262665260800*d^4 + 52827839904*d^5 + 1444428048*d^6 + 24780336*d^7 + 241800*d^8 + 1066*d^9 + d^10)*x^19)/(137438953472*(15 + d)*(17 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) - (3*(266483279462400 + 113494056652800*d + 21383476360704*d^2 + 2348073418496*d^3 + 166112426528*d^4 + 7877011296*d^5 + 251620320*d^6 + 5275104*d^7 + 67722*d^8 + 454*d^9 + d^10)*x^20)/(274877906944*(17 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9)) + (3*(96355536076800 + 43616039731200*d + 8832776982528*d^2 + 1056221163008*d^3 + 82690168320*d^4 + 4430609568*d^5 + 164532144*d^6 + 4179792*d^7 + 69480*d^8 + 682*d^9 + 3*d^10)*x^21)/(4398046511104*(17 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9))
-2027025/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (10395*(-1833 + 359*d + 33*d^2 + d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (51975*(65 + 705*d + 66*d^2 + 2*d^3)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (17325*(72150 + 42557*d + 4253*d^2 + 151*d^3 + d^4)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (51975*(112008 + 48032*d + 5240*d^2 + 225*d^3 + 3*d^4)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (3465*(9202440 + 3587094*d + 428405*d^2 + 21725*d^3 + 415*d^4 + d^5)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (3465*(35476584 + 13598502*d + 1771661*d^2 + 103607*d^3 + 2560*d^4 + 16*d^5)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (495*(715674960 + 279662592*d + 39620694*d^2 + 2632265*d^3 + 80375*d^4 + 853*d^5 + d^6)*x^7)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (3465*(226306080 + 91883964*d + 14129008*d^2 + 1055945*d^3 + 38670*d^4 + 586*d^5 + 2*d^6)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (55*(49072383360 + 20927527248*d + 3488088388*d^2 + 291027064*d^3 + 12502855*d^4 + 248527*d^5 + 1597*d^6 + d^7)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) + (165*(10966475520 + 4943481552*d + 891881180*d^2 + 82557008*d^3 + 4094045*d^4 + 101753*d^5 + 1010*d^6 + 2*d^7)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) - ((3753717327360 + 1795027228128*d + 350045448696*d^2 + 35766896932*d^3 + 2023319134*d^4 + 60955837*d^5 + 839509*d^6 + 3403*d^7 + d^8)*x^11)/(4194304*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) + (5*(295852677120 + 150367842624*d + 31650746128*d^2 + 3555680792*d^3 + 227428484*d^4 + 8127386*d^5 + 145922*d^6 + 983*d^7 + d^8)*x^12)/(8388608*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) - (5*(42862659840 + 23174849664*d + 5258852688*d^2 + 647569432*d^3 + 46524244*d^4 + 1942306*d^5 + 43732*d^6 + 433*d^7 + d^8)*x^13)/(8388608*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (5*(68912363520 + 39649747584*d + 9690650752*d^2 + 1305201864*d^3 + 104844132*d^4 + 5060226*d^5 + 139263*d^6 + 1881*d^7 + 8*d^8)*x^14)/(134217728*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (5*(8579450880 + 5253545088*d + 1382222400*d^2 + 203394856*d^3 + 18218836*d^4 + 1009882*d^5 + 33415*d^6 + 589*d^7 + 4*d^8)*x^15)/(268435456*(13 + d)*(99 + 20*d + d^2)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (3*(6642155520 + 4328967168*d + 1226148736*d^2 + 197163872*d^3 + 19695024*d^4 + 1252592*d^5 + 49584*d^6 + 1118*d^7 + 11*d^8)*x^16)/(4294967296*(1287 + 359*d + 33*d^2 + d^3)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5))
-10395/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (10395*(1781 + 528*d + 22*d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (10395*(9100 + 3789*d + 212*d^2 + 3*d^3)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (155925*(1638 + 647*d + 45*d^2 + d^3)*x^3)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (51975*(324168 + 114098*d + 9191*d^2 + 262*d^3 + d^4)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (31185*(1570504 + 517542*d + 46983*d^2 + 1650*d^3 + 15*d^4)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (3465*(29935776 + 9696892*d + 981252*d^2 + 41395*d^3 + 600*d^4 + d^5)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (3465*(47945040 + 15782006*d + 1768077*d^2 + 87578*d^3 + 1740*d^4 + 8*d^5)*x^7)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (495*(6669062400 + 2277540976*d + 280931052*d^2 + 16047700*d^3 + 407025*d^4 + 3364*d^5 + 3*d^6)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (1155*(2791863360 + 1001582368*d + 135410776*d^2 + 8802620*d^3 + 273560*d^4 + 3372*d^5 + 9*d^6)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) - (33*(150970659840 + 57311968192*d + 8461535456*d^2 + 619707204*d^3 + 22956720*d^4 + 382603*d^5 + 1984*d^6 + d^7)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) + (3*(506216430720 + 204192325056*d + 32820329968*d^2 + 2686715332*d^3 + 116324360*d^4 + 2475779*d^5 + 20427*d^6 + 33*d^7)*x^11)/(524288*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) - ((11573955993600 + 4971300624000*d + 867603898112*d^2 + 78885291816*d^3 + 3934548804*d^4 + 103101510*d^5 + 1209483*d^6 + 4074*d^7 + d^8)*x^12)/(16777216*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) + (5*(844522398720 + 386627548800*d + 73097534144*d^2 + 7345001160*d^3 + 417502524*d^4 + 13135470*d^5 + 204681*d^6 + 1170*d^7 + d^8)*x^13)/(33554432*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (5*(114023669760 + 55650520320*d + 11376548384*d^2 + 1258379160*d^3 + 80861124*d^4 + 3000690*d^5 + 59481*d^6 + 510*d^7 + d^8)*x^14)/(33554432*(9 + d)*(11 + d)*(13 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + ((214763028480 + 111728527872*d + 24659584096*d^2 + 2993898104*d^3 + 216218660*d^4 + 9347018*d^5 + 229049*d^6 + 2726*d^7 + 10*d^8)*x^15)/(134217728*(9 + d)*(11 + d)*(13 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - ((25184839680 + 13962225792*d + 3323600736*d^2 + 442076144*d^3 + 35747240*d^4 + 1785548*d^5 + 53084*d^6 + 836*d^7 + 5*d^8)*x^16)/(268435456*(11 + d)*(13 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + ((44281036800 + 26154024960*d + 6711490816*d^2 + 977381248*d^3 + 88382032*d^4 + 5086240*d^5 + 182104*d^6 + 3712*d^7 + 33*d^8)*x^17)/(17179869184*(143 + 24*d + d^2)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6))
-34459425/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (135135*(-2445 + 503*d + 39*d^2 + d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (135135*(3000 + 10721*d + 858*d^2 + 22*d^3)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (135135*(116250 + 60751*d + 5261*d^2 + 161*d^3 + d^4)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (675675*(123570 + 47574*d + 4519*d^2 + 168*d^3 + 2*d^4)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (135135*(16033320 + 5571594*d + 578095*d^2 + 25325*d^3 + 425*d^4 + d^5)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (135135*(37269960 + 12597898*d + 1419231*d^2 + 71519*d^3 + 1545*d^4 + 9*d^5)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (6435*(1380899520 + 470784960*d + 57385990*d^2 + 3277359*d^3 + 87145*d^4 + 837*d^5 + d^6)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (6435*(7613686080 + 2671521840*d + 351733076*d^2 + 22530708*d^3 + 715163*d^4 + 9648*d^5 + 32*d^6)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (2145*(99978278400 + 36544646160*d + 5190545532*d^2 + 369895744*d^3 + 13707885*d^4 + 240055*d^5 + 1443*d^6 + d^7)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) + (15015*(12505933440 + 4797253488*d + 734135492*d^2 + 57820404*d^3 + 2461435*d^4 + 53432*d^5 + 483*d^6 + d^7)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) - (39*(6755625676800 + 2731711673760*d + 449816182792*d^2 + 38944835436*d^3 + 1881440154*d^4 + 49098775*d^5 + 604453*d^6 + 2429*d^7 + d^8)*x^11)/(2097152*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) + (39*(3778417843200 + 1614721988640*d + 285707468792*d^2 + 27073213376*d^3 + 1470384774*d^4 + 45140070*d^5 + 713803*d^6 + 4564*d^7 + 6*d^8)*x^12)/(4194304*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) - ((519341837414400 + 234891790231680*d + 44600041279104*d^2 + 4608829749224*d^3 + 279341913204*d^4 + 9930059994*d^5 + 194200071*d^6 + 1766901*d^7 + 4821*d^8 + d^9)*x^13)/(67108864*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (5*(35282299852800 + 16899758075520*d + 3439169081472*d^2 + 386432900456*d^3 + 25988253876*d^4 + 1057238274*d^5 + 24912183*d^6 + 301419*d^7 + 1389*d^8 + d^9)*x^14)/(134217728*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (5*(4460207431680 + 2262952719360*d + 493044665952*d^2 + 60099342776*d^3 + 4464913596*d^4 + 206054694*d^5 + 5742903*d^6 + 88479*d^7 + 609*d^8 + d^9)*x^15)/(134217728*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + ((63233320550400 + 33982053027840*d + 7920053015808*d^2 + 1045535426304*d^3 + 85532624816*d^4 + 4449805280*d^5 + 144800552*d^6 + 2759576*d^7 + 26279*d^8 + 80*d^9)*x^16)/(4294967296*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - ((7007474073600 + 3988426890240*d + 993816139008*d^2 + 141936992704*d^3 + 12760827536*d^4 + 745376720*d^5 + 28078352*d^6 + 649376*d^7 + 8159*d^8 + 40*d^9)*x^17)/(8589934592*(15 + d)*(143 + 24*d + d^2)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + ((1461274214400 + 880801320960*d + 234600893952*d^2 + 36240787712*d^3 + 3579130592*d^4 + 234465872*d^5 + 10195088*d^6 + 283928*d^7 + 4598*d^8 + 33*d^9)*x^18)/(68719476736*(2145 + 503*d + 39*d^2 + d^3)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6))
-135135/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (405405*(795 + 224*d + 8*d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (135135*(26550 + 11109*d + 544*d^2 + 7*d^3)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (135135*(343650 + 130469*d + 7920*d^2 + 154*d^3)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (135135*(3364200 + 1098558*d + 77157*d^2 + 1918*d^3 + 7*d^4)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (135135*(5778540 + 1729986*d + 136972*d^2 + 4200*d^3 + 35*d^4)*x^5)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315315*(49927680 + 14481648*d + 1276538*d^2 + 46955*d^3 + 610*d^4 + d^5)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (405405*(74851920 + 21810840*d + 2122362*d^2 + 91411*d^3 + 1610*d^4 + 7*d^5)*x^7)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (45045*(4084853760 + 1222950960*d + 130531284*d^2 + 6463796*d^3 + 144335*d^4 + 1096*d^5 + d^6)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (45045*(4954023360 + 1545052800*d + 180023556*d^2 + 10111996*d^3 + 275029*d^4 + 3056*d^5 + 8*d^6)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) - (3003*(291187353600 + 95403625920*d + 12089857392*d^2 + 762385684*d^3 + 24578220*d^4 + 364495*d^5 + 1788*d^6 + d^7)*x^10)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) + (273*(2544059232000 + 880075795200*d + 120926312584*d^2 + 8491018968*d^3 + 318171590*d^4 + 5964130*d^5 + 45276*d^6 + 77*d^7)*x^11)/(2097152*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) - (91*(19628755660800 + 7190314968960*d + 1068434390208*d^2 + 82984355368*d^3 + 3561972964*d^4 + 81446470*d^5 + 861127*d^6 + 2902*d^7 + d^8)*x^12)/(16777216*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) + (21*(21980345587200 + 8539148427840*d + 1368996403632*d^2 + 116980655000*d^3 + 5687946612*d^4 + 154746910*d^5 + 2137568*d^6 + 11700*d^7 + 13*d^8)*x^13)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((1513448346009600 + 623954191749120*d + 107704165529856*d^2 + 10080585309024*d^3 + 550427664136*d^4 + 17497978204*d^5 + 302873494*d^6 + 2401951*d^7 + 5614*d^8 + d^9)*x^14)/(268435456*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + ((480983389286400 + 210457251198720*d + 39043795353024*d^2 + 3988227304448*d^3 + 242891757640*d^4 + 8901702460*d^5 + 187587946*d^6 + 2007697*d^7 + 8050*d^8 + 5*d^9)*x^15)/(536870912*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - ((57164050944000 + 26540798411520*d + 5283761583744*d^2 + 587341967088*d^3 + 39686969840*d^4 + 1659958160*d^5 + 41723276*d^6 + 575357*d^7 + 3500*d^8 + 5*d^9)*x^16)/(536870912*(11 + d)*(13 + d)*(15 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + ((153035263180800 + 75367697080320*d + 16081061362944*d^2 + 1940976054784*d^3 + 144937809072*d^4 + 6867628320*d^5 + 202916616*d^6 + 3494616*d^7 + 29823*d^8 + 80*d^9)*x^17)/(17179869184*(11 + d)*(13 + d)*(15 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - ((16074016358400 + 8393761474560*d + 1917729906432*d^2 + 250948389120*d^3 + 20652965872*d^4 + 1103079040*d^5 + 37937368*d^6 + 799120*d^7 + 9103*d^8 + 40*d^9)*x^18)/(34359738368*(13 + d)*(15 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (3*(1062744883200 + 588253409280*d + 143833883136*d^2 + 20389931264*d^3 + 1847197856*d^4 + 110960304*d^5 + 4422544*d^6 + 112856*d^7 + 1674*d^8 + 11*d^9)*x^19)/(274877906944*(195 + 28*d + d^2)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7))
-654729075/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (2027025*(-3145 + 671*d + 45*d^2 + d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2027025*(3315 + 7712*d + 540*d^2 + 12*d^3)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (675675*(1221450 + 583675*d + 44747*d^2 + 1205*d^3 + 7*d^4)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (675675*(14653320 + 5188426*d + 437969*d^2 + 14366*d^3 + 154*d^4)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (135135*(550467480 + 174534134*d + 16068925*d^2 + 620245*d^3 + 9275*d^4 + 21*d^5)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (675675*(150073620 + 45824212*d + 4566045*d^2 + 202463*d^3 + 3885*d^4 + 21*d^5)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (675675*(2511762240 + 766359164*d + 82325224*d^2 + 4130323*d^3 + 97255*d^4 + 849*d^5 + d^6)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (675675*(4155259680 + 1294187172*d + 149598680*d^2 + 8399655*d^3 + 235294*d^4 + 2853*d^5 + 9*d^6)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (75075*(199276796160 + 64196297040*d + 7974568580*d^2 + 496811920*d^3 + 16192259*d^4 + 252991*d^5 + 1409*d^6 + d^7)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + (15015*(540281776320 + 181515294816*d + 24202048780*d^2 + 1661529860*d^3 + 61990675*d^4 + 1193204*d^5 + 9820*d^6 + 20*d^7)*x^10)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) - (1365*(42205956249600 + 14864697092640*d + 2124700272152*d^2 + 159849799180*d^3 + 6743391422*d^4 + 155148655*d^5 + 1717823*d^6 + 6565*d^7 + 3*d^8)*x^11)/(4194304*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) + (1365*(30695011776000 + 11369064937440*d + 1739856476984*d^2 + 142789611860*d^3 + 6745674554*d^4 + 181563425*d^5 + 2556866*d^6 + 15155*d^7 + 21*d^8)*x^12)/(8388608*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) - (105*(947585721139200 + 369799645956480*d + 60512018146560*d^2 + 5396721526584*d^3 + 283327419180*d^4 + 8780212294*d^5 + 151561305*d^6 + 1254241*d^7 + 3435*d^8 + d^9)*x^13)/(67108864*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (15*(1593571422643200 + 655920517333440*d + 114620953983536*d^2 + 11072826367344*d^3 + 642043717616*d^4 + 22632196524*d^5 + 466626629*d^6 + 5056791*d^7 + 22449*d^8 + 21*d^9)*x^14)/(67108864*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((73281208102502400 + 31827273436293120*d + 5932400164286016*d^2 + 619094408442640*d^3 + 39449606828960*d^4 + 1567006801920*d^5 + 37869784008*d^6 + 515267835*d^7 + 3310215*d^8 + 6485*d^9 + d^10)*x^15)/(1073741824*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (5*(8752733647257600 + 4011612327613440*d + 796700057645952*d^2 + 89614845747680*d^3 + 6250336432240*d^4 + 277729742640*d^5 + 7757815296*d^6 + 128719230*d^7 + 1115235*d^8 + 3730*d^9 + 2*d^10)*x^16)/(4294967296*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (5*(981527926579200 + 474677842291200*d + 100347955715712*d^2 + 12144159044480*d^3 + 924180138880*d^4 + 45679071480*d^5 + 1459397436*d^6 + 28920330*d^7 + 322695*d^8 + 1630*d^9 + 2*d^10)*x^17)/(4294967296*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (5*(622170707558400 + 317423626721280*d + 71375525031168*d^2 + 9280775459200*d^3 + 768797455600*d^4 + 42091852320*d^5 + 1526386344*d^6 + 35595600*d^7 + 495795*d^8 + 3500*d^9 + 8*d^10)*x^18)/(34359738368*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (5*(62104154112000 + 33418930913280*d + 7988501289984*d^2 + 1115005481280*d^3 + 100384421840*d^4 + 6071173920*d^5 + 248606232*d^6 + 6754500*d^7 + 115005*d^8 + 1080*d^9 + 4*d^10)*x^19)/(68719476736*(17 + d)*(195 + 28*d + d^2)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + ((117433309593600 + 66640597770240*d + 16929799369728*d^2 + 2535530447360*d^3 + 247943225280*d^4 + 16546427520*d^5 + 763492464*d^6 + 24063840*d^7 + 496020*d^8 + 6040*d^9 + 33*d^10)*x^20)/(1099511627776*(3315 + 671*d + 45*d^2 + d^3)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7))
-2027025/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (2027025*(3077 + 832*d + 26*d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (2027025*(9265 + 3902*d + 170*d^2 + 2*d^3)*x^2)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2027025*(281010 + 103161*d + 5560*d^2 + 96*d^3)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (675675*(4775640 + 1466593*d + 91517*d^2 + 2018*d^3 + 7*d^4)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (7432425*(13767960 + 3812930*d + 268525*d^2 + 7312*d^3 + 56*d^4)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (135135*(553745760 + 146803828*d + 11503500*d^2 + 375385*d^3 + 4410*d^4 + 7*d^5)*x^6)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (675675*(499938720 + 131838940*d + 11380060*d^2 + 434023*d^3 + 6860*d^4 + 28*d^5)*x^7)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (675675*(7173194880 + 1927153040*d + 181932404*d^2 + 7960548*d^3 + 158715*d^4 + 1108*d^5 + d^6)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (675675*(20835384960 + 5788425296*d + 594604292*d^2 + 29440852*d^3 + 711835*d^4 + 7176*d^5 + 18*d^6)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) - (15015*(557900179200 + 161784005520*d + 18014375228*d^2 + 998684824*d^3 + 28504205*d^4 + 380035*d^5 + 1742*d^6 + d^7)*x^10)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + (1365*(24101654353920 + 7338071414496*d + 882983038136*d^2 + 54349721068*d^3 + 1795883570*d^4 + 30045799*d^5 + 209264*d^6 + 352*d^7)*x^11)/(1048576*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) - (1365*(39149477452800 + 12559199064960*d + 1628878272224*d^2 + 110564654160*d^3 + 4168290924*d^4 + 84519660*d^5 + 808851*d^6 + 2610*d^7 + d^8)*x^12)/(4194304*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) + (105*(1366076311142400 + 462705796932480*d + 64534252616256*d^2 + 4803696479080*d^3 + 204303244636*d^4 + 4899004750*d^5 + 60588469*d^6 + 309400*d^7 + 364*d^8)*x^13)/(33554432*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (15*(2637262314086400 + 944146603522560*d + 141314631189056*d^2 + 11481926869104*d^3 + 546005183136*d^4 + 15205817704*d^5 + 233378124*d^6 + 1692211*d^7 + 3994*d^8 + d^9)*x^14)/(33554432*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (15*(2368332507340800 + 896528217899520*d + 143735926533312*d^2 + 12698408031696*d^3 + 670356707216*d^4 + 21386658048*d^5 + 395933888*d^6 + 3810699*d^7 + 14804*d^8 + 12*d^9)*x^15)/(134217728*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - ((204549629482598400 + 81875301895710720*d + 14037272620621056*d^2 + 1344035586079360*d^3 + 78312613168880*d^4 + 2831949247680*d^5 + 61945044168*d^6 + 756718440*d^7 + 4313895*d^8 + 7400*d^9 + d^10)*x^16)/(4294967296*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (5*(23040641175552000 + 9749220327290880*d + 1784790683729664*d^2 + 184707297799040*d^3 + 11823408691792*d^4 + 480638074560*d^5 + 12231477384*d^6 + 183822840*d^7 + 1430133*d^8 + 4240*d^9 + 2*d^10)*x^17)/(17179869184*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (5*(2445774505574400 + 1093561550899200*d + 213498943559424*d^2 + 23828664172160*d^3 + 1669474956112*d^4 + 75802184640*d^5 + 2218388424*d^6 + 40107720*d^7 + 405813*d^8 + 1840*d^9 + 2*d^10)*x^18)/(17179869184*(13 + d)*(15 + d)*(17 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (5*(1472433035673600 + 695384102522880*d + 144628793402880*d^2 + 17378305038336*d^3 + 1328809303072*d^4 + 67061608656*d^5 + 2237624592*d^6 + 47892984*d^7 + 609858*d^8 + 3909*d^9 + 8*d^10)*x^19)/(137438953472*(13 + d)*(15 + d)*(17 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - (5*(140016638361600 + 69815476961280*d + 15456312207360*d^2 + 1996886885120*d^3 + 166301890688*d^4 + 9296784336*d^5 + 351562176*d^6 + 8809800*d^7 + 138072*d^8 + 1189*d^9 + 4*d^10)*x^20)/(274877906944*(15 + d)*(17 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + ((252933282201600 + 133110804234240*d + 31351268702208*d^2 + 4351769612800*d^3 + 394281110400*d^4 + 24371534880*d^5 + 1041320784*d^6 + 30382800*d^7 + 579600*d^8 + 6530*d^9 + 33*d^10)*x^21)/(4398046511104*(255 + 32*d + d^2)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8))
-2027025/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (945*(-25311 + 3800*d + 590*d^2 + 40*d^3 + d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (10395*(-2184 + 3839*d + 590*d^2 + 40*d^3 + d^4)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (315*(774774 + 675418*d + 105870*d^2 + 7510*d^3 + 213*d^4 + d^5)*x^3)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (315*(16354338 + 9211933*d + 1508769*d^2 + 115600*d^3 + 3900*d^4 + 40*d^5)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (189*(148948800 + 74941462*d + 13019989*d^2 + 1091620*d^3 + 43390*d^4 + 658*d^5 + d^6)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (189*(557957400 + 276497586*d + 51289107*d^2 + 4707595*d^3 + 215580*d^4 + 4244*d^5 + 18*d^6)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (9*(16386049680 + 8320122978*d + 1649488603*d^2 + 165043564*d^3 + 8556940*d^4 + 207382*d^5 + 1582*d^6 + d^7)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (9*(70888577760 + 37504113972*d + 7936092248*d^2 + 861820883*d^3 + 50025920*d^4 + 1449728*d^5 + 16352*d^6 + 32*d^7)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - ((2162869188480 + 1200433622640*d + 270669592556*d^2 + 31797465084*d^3 + 2051128569*d^4 + 69607440*d^5 + 1047354*d^6 + 4116*d^7 + d^8)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (7*(205284119040 + 119836071072*d + 28755185480*d^2 + 3646180884*d^3 + 259906134*d^4 + 10163073*d^5 + 192570*d^6 + 1236*d^7 + d^8)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (21*(35303748480 + 21697116480*d + 5536678952*d^2 + 756577356*d^3 + 59327574*d^4 + 2640705*d^5 + 60858*d^6 + 564*d^7 + d^8)*x^11)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) + (7*(166399833600 + 107721850080*d + 29224918936*d^2 + 4298952492*d^3 + 369566910*d^4 + 18559215*d^5 + 508299*d^6 + 6288*d^7 + 20*d^8)*x^12)/(8388608*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) - (7*(24043219200 + 16402780128*d + 4731588200*d^2 + 748779108*d^3 + 70398690*d^4 + 3963237*d^5 + 126855*d^6 + 1992*d^7 + 10*d^8)*x^13)/(8388608*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) + (3*(89945856000 + 64703809152*d + 19853466304*d^2 + 3379655384*d^3 + 347000108*d^4 + 21800198*d^5 + 805721*d^6 + 15551*d^7 + 112*d^8)*x^14)/(134217728*(5 + d)*(11 + d)*(13 + d)*(63 + 16*d + d^2)*(-3 - d + 3*d^2 + d^3)) - ((33487534080 + 25419065856*d + 8302077728*d^2 + 1520861496*d^3 + 170441628*d^4 + 11917374*d^5 + 504567*d^6 + 11709*d^7 + 112*d^8)*x^15)/(268435456*(13 + d)*(693 + 239*d + 27*d^2 + d^3)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (3*(5166120960 + 4140932096*d + 1441051520*d^2 + 284424672*d^3 + 34832112*d^4 + 2711184*d^5 + 131040*d^6 + 3598*d^7 + 43*d^8)*x^16)/(4294967296*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-945/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (2835*(8151 + 2872*d + 264*d^2 + 8*d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (945*(288288 + 115571*d + 11827*d^2 + 469*d^3 + 5*d^4)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (51975*(24206 + 9929*d + 1151*d^2 + 57*d^3 + d^4)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (1575*(5633628 + 2289352*d + 294387*d^2 + 16939*d^3 + 381*d^4 + d^5)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (315*(74264190 + 30189329*d + 4230102*d^2 + 273608*d^3 + 7500*d^4 + 50*d^5)*x^5)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (315*(592335744 + 245259576*d + 37113598*d^2 + 2664789*d^3 + 87145*d^4 + 963*d^5 + d^6)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (945*(303957368 + 130121710*d + 21180783*d^2 + 1677800*d^3 + 64215*d^4 + 989*d^5 + 3*d^6)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (45*(61747445760 + 27603585120*d + 4822366892*d^2 + 419360704*d^3 + 18461975*d^4 + 364735*d^5 + 2093*d^6 + d^7)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (15*(177778560960 + 83470540136*d + 15620803940*d^2 + 1484518966*d^3 + 74149075*d^4 + 1796424*d^5 + 15960*d^6 + 24*d^7)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - ((8149509688320 + 4030235019648*d + 806510646416*d^2 + 83434513092*d^3 + 4680078984*d^4 + 135173367*d^5 + 1661919*d^6 + 5133*d^7 + d^8)*x^10)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (7*(705140916480 + 367728876768*d + 78573211976*d^2 + 8820817092*d^3 + 551417634*d^4 + 18611877*d^5 + 296079*d^6 + 1533*d^7 + d^8)*x^11)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) - (21*(111532861440 + 61358591008*d + 13983600456*d^2 + 1699489172*d^3 + 117706034*d^4 + 4574637*d^5 + 90279*d^6 + 693*d^7 + d^8)*x^12)/(4194304*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) + (35*(48709140480 + 28272611616*d + 6867680104*d^2 + 901998348*d^3 + 68899998*d^4 + 3049659*d^5 + 72606*d^6 + 762*d^7 + 2*d^8)*x^13)/(16777216*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) - (35*(6563082240 + 4019906304*d + 1040438336*d^2 + 147492648*d^3 + 12383484*d^4 + 619206*d^5 + 17439*d^6 + 237*d^7 + d^8)*x^14)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + ((345392087040 + 223300808832*d + 61579357952*d^2 + 9415247912*d^3 + 866853092*d^4 + 48681458*d^5 + 1599143*d^6 + 27143*d^7 + 168*d^8)*x^15)/(268435456*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((40406446080 + 27584606976*d + 8107071840*d^2 + 1336638968*d^3 + 134771084*d^4 + 8468054*d^5 + 321335*d^6 + 6647*d^7 + 56*d^8)*x^16)/(536870912*(13 + d)*(99 + 20*d + d^2)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + ((35424829440 + 25548447744*d + 8006489600*d^2 + 1424142272*d^3 + 157277456*d^4 + 11045216*d^5 + 481880*d^6 + 11948*d^7 + 129*d^8)*x^17)/(17179869184*(1287 + 359*d + 33*d^2 + d^3)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5))
-34459425/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (10395*(-40365 + 6672*d + 854*d^2 + 48*d^3 + d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (31185*(-13650 + 53441*d + 6832*d^2 + 384*d^3 + 8*d^4)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (3465*(8280090 + 5723709*d + 752428*d^2 + 44686*d^3 + 1082*d^4 + 5*d^5)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (17325*(9393930 + 4478295*d + 618322*d^2 + 40018*d^3 + 1166*d^4 + 11*d^5)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (3465*(298754820 + 128119140*d + 18786149*d^2 + 1335160*d^3 + 45810*d^4 + 620*d^5 + d^6)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (3465*(669810960 + 281747472*d + 44033610*d^2 + 3425621*d^3 + 135008*d^4 + 2350*d^5 + 10*d^6)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (495*(31973694480 + 13686398004*d + 2279824512*d^2 + 193098409*d^3 + 8597568*d^4 + 183610*d^5 + 1344*d^6 + d^7)*x^7)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (1485*(28593364800 + 12669279008*d + 2246598200*d^2 + 206224970*d^3 + 10261825*d^4 + 261100*d^5 + 2744*d^6 + 6*d^7)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (55*(3313812902400 + 1532199098160*d + 288844025868*d^2 + 28634767588*d^3 + 1579851469*d^4 + 46858840*d^5 + 645442*d^6 + 2692*d^7 + d^8)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (55*(2863962541440 + 1387073722032*d + 277649033304*d^2 + 29643253472*d^3 + 1801845122*d^4 + 61281773*d^5 + 1050896*d^6 + 6848*d^7 + 8*d^8)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - ((438436231833600 + 222799855739040*d + 47305433469288*d^2 + 5426765175796*d^3 + 361533292022*d^4 + 13926549329*d^5 + 287796572*d^6 + 2617994*d^7 + 6278*d^8 + d^9)*x^11)/(4194304*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) + (7*(34861975948800 + 18600827700960*d + 4185673921848*d^2 + 514977439796*d^3 + 37446578922*d^4 + 1618584549*d^5 + 39402582*d^6 + 467274*d^7 + 1878*d^8 + d^9)*x^12)/(8388608*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) - (7*(15314319820800 + 8581479069600*d + 2045358449544*d^2 + 269502508348*d^3 + 21320208166*d^4 + 1026639127*d^5 + 28955506*d^6 + 428542*d^7 + 2554*d^8 + 3*d^9)*x^13)/(16777216*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) + (5*(14538017894400 + 8556912472320*d + 2159442929280*d^2 + 304407962096*d^3 + 26133740080*d^4 + 1394166256*d^5 + 44997820*d^6 + 807049*d^7 + 6580*d^8 + 14*d^9)*x^14)/(67108864*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) - (5*(1834895462400 + 1134617547744*d + 303135597240*d^2 + 45685770788*d^3 + 4248572202*d^4 + 250044669*d^5 + 9151170*d^6 + 194787*d^7 + 2058*d^8 + 7*d^9)*x^15)/(67108864*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (3*(17313885388800 + 11250636072960*d + 3182491340288*d^2 + 512628811072*d^3 + 51577136240*d^4 + 3338821136*d^5 + 137632432*d^6 + 3424648*d^7 + 45205*d^8 + 224*d^9)*x^16)/(4294967296*(7 + d)*(13 + d)*(15 + d)*(99 + 20*d + d^2)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((5745464524800 + 3924746265600*d + 1175798987520*d^2 + 202433320768*d^3 + 22023788304*d^4 + 1565316816*d^5 + 72349200*d^6 + 2082312*d^7 + 33471*d^8 + 224*d^9)*x^17)/(8589934592*(15 + d)*(1287 + 359*d + 33*d^2 + d^3)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + ((1195587993600 + 858940968960*d + 272668323840*d^2 + 50201542528*d^3 + 5908018144*d^4 + 460956496*d^5 + 23848720*d^6 + 789232*d^7 + 15166*d^8 + 129*d^9)*x^18)/(68719476736*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5))
-10395/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (135135*(3015 + 1006*d + 78*d^2 + 2*d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (31185*(83265 + 33331*d + 2921*d^2 + 101*d^3 + d^4)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (10395*(5533710 + 2188939*d + 217824*d^2 + 9344*d^3 + 144*d^4)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (10395*(47447400 + 17735270*d + 1950127*d^2 + 96461*d^3 + 1889*d^4 + 5*d^5)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (10395*(150564960 + 54442974*d + 6501899*d^2 + 360767*d^3 + 8635*d^4 + 55*d^5)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (3465*(1080359280 + 389549862*d + 50152057*d^2 + 3089178*d^3 + 88300*d^4 + 900*d^5 + d^6)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (3465*(4008658680 + 1474540572*d + 203957738*d^2 + 13856517*d^3 + 462698*d^4 + 6450*d^5 + 20*d^6)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (1485*(110207784960 + 41964251664*d + 6221845084*d^2 + 463560664*d^3 + 17755297*d^4 + 314335*d^5 + 1771*d^6 + d^7)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (1485*(130849118400 + 52017455600*d + 8249354400*d^2 + 670581604*d^3 + 29055530*d^4 + 626535*d^5 + 5299*d^6 + 9*d^7)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (33*(11366042688000 + 4738750195680*d + 802218609072*d^2 + 70839950356*d^3 + 3436256404*d^4 + 87797815*d^5 + 1005613*d^6 + 3349*d^7 + d^8)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (3*(196660733068800 + 86173672176000*d + 15544833071592*d^2 + 1485821509676*d^3 + 80038258454*d^4 + 2375501765*d^5 + 34673408*d^6 + 185504*d^7 + 176*d^8)*x^11)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) - ((1508059897344000 + 695082905170560*d + 133406856540864*d^2 + 13761815331704*d^3 + 817981721844*d^4 + 27786239334*d^5 + 497192451*d^6 + 3806841*d^7 + 7521*d^8 + d^9)*x^12)/(16777216*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) + (7*(110938526899200 + 53795258691840*d + 10972101313824*d^2 + 1218603992264*d^3 + 79512799524*d^4 + 3056840634*d^5 + 65293881*d^6 + 665241*d^7 + 2241*d^8 + d^9)*x^13)/(33554432*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) - (21*(15122764800000 + 7714552838400*d + 1670539160160*d^2 + 199374814632*d^3 + 14222455636*d^4 + 613487554*d^5 + 15344905*d^6 + 198313*d^7 + 1009*d^8 + d^9)*x^14)/(67108864*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + ((201556209254400 + 108155898783360*d + 24848820612000*d^2 + 3182086930736*d^3 + 247369873632*d^4 + 11892258840*d^5 + 343392630*d^6 + 5448309*d^7 + 38598*d^8 + 70*d^9)*x^15)/(268435456*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((23924213913600 + 13503550469760*d + 3290233144128*d^2 + 451592097880*d^3 + 38162558868*d^4 + 2034274410*d^5 + 67093467*d^6 + 1276890*d^7 + 11907*d^8 + 35*d^9)*x^16)/(268435456*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (3*(42642638438400 + 25318221557760*d + 6540977268480*d^2 + 961514512896*d^3 + 88171551440*d^4 + 5191647776*d^5 + 194044760*d^6 + 4355864*d^7 + 51425*d^8 + 224*d^9)*x^17)/(17179869184*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - ((13417154150400 + 8380934277120*d + 2295766911744*d^2 + 361306075648*d^3 + 35913132528*d^4 + 2329873056*d^5 + 98145096*d^6 + 2567832*d^7 + 37347*d^8 + 224*d^9)*x^18)/(34359738368*(15 + d)*(143 + 24*d + d^2)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (3*(885620736000 + 582132019200*d + 169108364800*d^2 + 28495313664*d^3 + 3069369184*d^4 + 219186352*d^5 + 10378480*d^6 + 314296*d^7 + 5526*d^8 + 43*d^9)*x^19)/(274877906944*(2145 + 503*d + 39*d^2 + d^3)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6))
-654729075/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (135135*(-60435 + 10696*d + 1166*d^2 + 56*d^3 + d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (135135*(-3570 + 138028*d + 15158*d^2 + 728*d^3 + 13*d^4)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (135135*(3052350 + 1815033*d + 206584*d^2 + 10574*d^3 + 224*d^4 + d^5)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (135135*(75919620 + 32104664*d + 3853867*d^2 + 216352*d^3 + 5552*d^4 + 48*d^5)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (135135*(555135000 + 210995914*d + 26901313*d^2 + 1661524*d^3 + 50134*d^4 + 610*d^5 + d^6)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (135135*(1457002680 + 539332102*d + 73134231*d^2 + 4942564*d^3 + 170962*d^4 + 2662*d^5 + 11*d^6)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (6435*(61788945960 + 23090710278*d + 3328283273*d^2 + 244675669*d^3 + 9548966*d^4 + 181972*d^5 + 1253*d^6 + d^7)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (6435*(397141879680 + 152559610296*d + 23352390488*d^2 + 1858728760*d^3 + 80969483*d^4 + 1832824*d^5 + 17780*d^6 + 40*d^7)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (2145*(6207474873600 + 2474718915024*d + 401884112412*d^2 + 34505536940*d^3 + 1663868017*d^4 + 43756832*d^5 + 550186*d^6 + 2276*d^7 + d^8)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (19305*(735755180160 + 305967450768*d + 52661347780*d^2 + 4862161668*d^3 + 257771899*d^4 + 7746816*d^5 + 120330*d^6 + 756*d^7 + d^8)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (39*(639231706713600 + 278014193524800*d + 50660933398704*d^2 + 5016499059004*d^3 + 290782172044*d^4 + 9863194649*d^5 + 183404536*d^6 + 1576346*d^7 + 4096*d^8 + d^9)*x^11)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + (39*(922799509632000 + 420254172516480*d + 80997456363664*d^2 + 8582357519104*d^3 + 541453999184*d^4 + 20530716584*d^5 + 446953451*d^6 + 4935776*d^7 + 20656*d^8 + 16*d^9)*x^12)/(8388608*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) - ((85062930720768000 + 40582978312037760*d + 8265432563833152*d^2 + 935386404812296*d^3 + 63991344245996*d^4 + 2691948933366*d^5 + 67490165337*d^6 + 919545924*d^7 + 5523594*d^8 + 8894*d^9 + d^10)*x^13)/(67108864*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) + ((40757050875340800 + 20372817632296320*d + 4381367600730624*d^2 + 528760248298072*d^3 + 39106492318292*d^4 + 1814164836162*d^5 + 51731636019*d^6 + 845595588*d^7 + 6778758*d^8 + 18578*d^9 + 7*d^10)*x^14)/(134217728*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) - (3*(5197270824345600 + 2721803123022720*d + 617733821184256*d^2 + 79404467201304*d^3 + 6333351688244*d^4 + 322444667314*d^5 + 10358042667*d^6 + 199041316*d^7 + 2029286*d^8 + 8386*d^9 + 7*d^10)*x^15)/(268435456*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + ((37201517479526400 + 20410808709888000*d + 4886708691181056*d^2 + 668423437831744*d^3 + 57385375231856*d^4 + 3194221141104*d^5 + 114736636224*d^6 + 2553146976*d^7 + 32023329*d^8 + 184016*d^9 + 280*d^10)*x^16)/(4294967296*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((4167471032524800 + 2395515901201920*d + 604875749722368*d^2 + 87984896614496*d^3 + 8118650652448*d^4 + 492621500616*d^5 + 19673452932*d^6 + 501241104*d^7 + 7552617*d^8 + 57064*d^9 + 140*d^10)*x^17)/(4294967296*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + ((2638861966540800 + 1589322798581760*d + 423213106024704*d^2 + 65438950020992*d^3 + 6483328979568*d^4 + 427918710912*d^5 + 18919426680*d^6 + 547274808*d^7 + 9735927*d^8 + 93028*d^9 + 336*d^10)*x^18)/(34359738368*(9 + d)*(15 + d)*(17 + d)*(143 + 24*d + d^2)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - ((263095780147200 + 166055899852800*d + 46635519896832*d^2 + 7664322668928*d^3 + 814860080720*d^4 + 58424300928*d^5 + 2851436616*d^6 + 93089592*d^7 + 1930965*d^8 + 22692*d^9 + 112*d^10)*x^19)/(68719476736*(17 + d)*(2145 + 503*d + 39*d^2 + d^3)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + ((99366646579200 + 65740353085440*d + 19476587817984*d^2 + 3402722987008*d^3 + 388231949760*d^4 + 30227207808*d^5 + 1626598512*d^6 + 59746752*d^7 + 1433940*d^8 + 20312*d^9 + 129*d^10)*x^20)/(1099511627776*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6))
-135135/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (945945*(8415 + 2684*d + 180*d^2 + 4*d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (945945*(115260 + 46259*d + 3551*d^2 + 109*d^3 + d^4)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (945945*(750720 + 287594*d + 25103*d^2 + 949*d^3 + 13*d^4)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (945945*(15185760 + 5289850*d + 509113*d^2 + 22081*d^3 + 383*d^4 + d^5)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (945945*(112616160 + 37006030*d + 3862477*d^2 + 187784*d^3 + 3992*d^4 + 24*d^5)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315315*(1886184000 + 608168952*d + 68358286*d^2 + 3690201*d^3 + 93697*d^4 + 879*d^5 + d^6)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (45045*(28722604320 + 9344253288*d + 1127092550*d^2 + 67089177*d^3 + 1986677*d^4 + 25179*d^5 + 77*d^6)*x^7)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (45045*(200019617280 + 66826710768*d + 8627996524*d^2 + 562744588*d^3 + 19075399*d^4 + 305011*d^5 + 1645*d^6 + d^7)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (45045*(283748512320 + 98390614032*d + 13567050084*d^2 + 964324984*d^3 + 36900969*d^4 + 715162*d^5 + 5670*d^6 + 10*d^7)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3003*(19902627763200 + 7205638872960*d + 1058987934864*d^2 + 81651987620*d^3 + 3490155424*d^4 + 79791635*d^5 + 844711*d^6 + 2825*d^7 + d^8)*x^10)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2457*(23576250297600 + 8940384593920*d + 1397860440224*d^2 + 116465774180*d^3 + 5514732524*d^4 + 145827535*d^5 + 1947561*d^6 + 10175*d^7 + 11*d^8)*x^11)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) - (91*(2049578231500800 + 815299444229760*d + 135395236273536*d^2 + 12150074215544*d^3 + 633052240716*d^4 + 19078777494*d^5 + 309816129*d^6 + 2266761*d^7 + 4899*d^8 + d^9)*x^12)/(16777216*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + (7*(17775020495232000 + 7421189017622400*d + 1307119688541408*d^2 + 125989621166536*d^3 + 7183858648428*d^4 + 243973273446*d^5 + 4694994927*d^6 + 44958264*d^7 + 159432*d^8 + 104*d^9)*x^13)/(33554432*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) - ((273523067622604800 + 119864477379732480*d + 22364224052856960*d^2 + 2310002574576512*d^3 + 143501753487224*d^4 + 5443215491532*d^5 + 121818624774*d^6 + 1460197113*d^7 + 7565361*d^8 + 10363*d^9 + d^10)*x^14)/(268435456*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) + (7*(17506455315148800 + 8051045743019520*d + 1589615197042944*d^2 + 175612526307712*d^3 + 11842195118648*d^4 + 498169348572*d^5 + 12783045870*d^6 + 185961213*d^7 + 1306017*d^8 + 3083*d^9 + d^10)*x^15)/(536870912*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (7*(6291433103155200 + 3035690194752000*d + 633745855971840*d^2 + 74765434938752*d^3 + 5456481782952*d^4 + 253135282932*d^5 + 7366620282*d^6 + 127179183*d^7 + 1150923*d^8 + 4153*d^9 + 3*d^10)*x^16)/(1073741824*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (7*(14159747137536000 + 7166770562764800*d + 1580967529785600*d^2 + 198923057177984*d^3 + 15674257031120*d^4 + 798303385824*d^5 + 26125161720*d^6 + 526410576*d^7 + 5924865*d^8 + 30136*d^9 + 40*d^10)*x^17)/(17179869184*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (7*(1501791363072000 + 797209600296960*d + 185743694790912*d^2 + 24901889830016*d^3 + 2114474215792*d^4 + 117811629936*d^5 + 4307243808*d^6 + 100029324*d^7 + 1364973*d^8 + 9244*d^9 + 20*d^10)*x^18)/(17179869184*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (21*(301111050240000 + 167630920765440*d + 41239100572672*d^2 + 5886829893120*d^3 + 537905371456*d^4 + 32698862000*d^5 + 1328923232*d^6 + 35237000*d^7 + 572164*d^8 + 4955*d^9 + 16*d^10)*x^19)/(137438953472*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (7*(85816649318400 + 50103470960640*d + 13012924371456*d^2 + 1977047201536*d^3 + 194217848480*d^4 + 12857409936*d^5 + 578818128*d^6 + 17404584*d^7 + 331770*d^8 + 3569*d^9 + 16*d^10)*x^20)/(274877906944*(17 + d)*(195 + 28*d + d^2)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + ((216799956172800 + 132757793832960*d + 36401919000576*d^2 + 5885456004608*d^3 + 621340488192*d^4 + 44755642848*d^5 + 2227681680*d^6 + 75667632*d^7 + 1678968*d^8 + 21982*d^9 + 129*d^10)*x^21)/(4398046511104*(3315 + 671*d + 45*d^2 + d^3)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7))
-2027025/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(-263835 + 28009*d + 6750*d^2 + 790*d^3 + 45*d^4 + d^5)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (315*(-189189 + 113323*d + 27000*d^2 + 3160*d^3 + 180*d^4 + 4*d^5)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(2756754 + 7715583*d + 1850509*d^2 + 220050*d^3 + 12940*d^4 + 315*d^5 + d^6)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (1155*(2683044 + 2484248*d + 608446*d^2 + 74690*d^3 + 4660*d^4 + 131*d^5 + d^6)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (21*(1832430600 + 1357598562*d + 343337911*d^2 + 44083429*d^3 + 2967970*d^4 + 97168*d^5 + 1159*d^6 + d^7)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (105*(719999280 + 502315278*d + 132230623*d^2 + 17915201*d^3 + 1309780*d^4 + 49268*d^5 + 778*d^6 + 2*d^7)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - ((431234163360 + 300447795180*d + 82753192052*d^2 + 11884306581*d^3 + 942928329*d^4 + 40067370*d^5 + 779478*d^6 + 3849*d^7 + d^8)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (9*(52168596480 + 37226136480*d + 10759083852*d^2 + 1640151016*d^3 + 140752129*d^4 + 6668410*d^5 + 154378*d^6 + 1189*d^7 + d^8)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (9*(11060169120 + 8176211520*d + 2482878012*d^2 + 401707096*d^3 + 37157029*d^4 + 1945930*d^5 + 52528*d^6 + 559*d^7 + d^8)*x^9)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (21*(50283192960 + 38709384144*d + 12356727764*d^2 + 2120567304*d^3 + 210888879*d^4 + 12140571*d^5 + 376416*d^6 + 5136*d^7 + 16*d^8)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (63*(8619811200 + 6926721360*d + 2324989556*d^2 + 423083848*d^3 + 45170407*d^4 + 2847115*d^5 + 100144*d^6 + 1672*d^7 + 8*d^8)*x^11)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (63*(13491878400 + 11331693984*d + 4001295592*d^2 + 772209532*d^3 + 88442778*d^4 + 6084151*d^5 + 240363*d^6 + 4768*d^7 + 32*d^8)*x^12)/(8388608*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (21*(5823417600 + 5117222592*d + 1902447088*d^2 + 389623332*d^3 + 47858328*d^4 + 3584343*d^5 + 157857*d^6 + 3648*d^7 + 32*d^8)*x^13)/(8388608*(3 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)*(35 + 12*d + d^2)) + (9*(21679257600 + 19953181824*d + 7819389056*d^2 + 1701124488*d^3 + 224145684*d^4 + 18248706*d^5 + 891219*d^6 + 23637*d^7 + 256*d^8)*x^14)/(134217728*(3 + d)*(11 + d)*(13 + d)*(-1 + d^2)*(315 + 143*d + 21*d^2 + d^3)) - (9*(2675312640 + 2582192640*d + 1068228832*d^2 + 247218552*d^3 + 34976396*d^4 + 3094350*d^5 + 166943*d^6 + 5013*d^7 + 64*d^8)*x^15)/(268435456*(13 + d)*(-3 - d + 3*d^2 + d^3)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4)) + (9*(10 + d)^2*(12300288 + 10005760*d + 3329568*d^2 + 579720*d^3 + 55652*d^4 + 2790*d^5 + 57*d^6)*x^16)/(4294967296*(-3 - d + 3*d^2 + d^3)*(45045 + 28009*d + 6750*d^2 + 790*d^3 + 45*d^4 + d^5))
-105/((-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (1365*(19503 + 7600*d + 1180*d^2 + 80*d^3 + 2*d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(833976 + 328209*d + 53360*d^2 + 3950*d^3 + 124*d^4 + d^5)*x^2)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (105*(3498066 + 1467221*d + 256820*d^2 + 21400*d^3 + 838*d^4 + 12*d^5)*x^3)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(84972888 + 38767606*d + 7340849*d^2 + 681020*d^3 + 31206*d^4 + 582*d^5 + d^6)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (1155*(18044208 + 8934984*d + 1817232*d^2 + 184220*d^3 + 9494*d^4 + 214*d^5 + d^6)*x^5)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (7*(11001070080 + 5845426512*d + 1265689006*d^2 + 138374929*d^3 + 7879300*d^4 + 209638*d^5 + 1714*d^6 + d^7)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (35*(3251023776 + 1832439324*d + 419748272*d^2 + 49148669*d^3 + 3069044*d^4 + 94952*d^5 + 1118*d^6 + 2*d^7)*x^7)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - ((2159063786880 + 1280555103024*d + 309276092124*d^2 + 38663922724*d^3 + 2636824729*d^4 + 93518656*d^5 + 1433866*d^6 + 5116*d^7 + d^8)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (3*(684833909760 + 425511112512*d + 108213874192*d^2 + 14423472112*d^3 + 1070657812*d^4 + 42964768*d^5 + 811678*d^6 + 4708*d^7 + 3*d^8)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (3*(130283112960 + 84644582592*d + 22661890192*d^2 + 3217677232*d^3 + 259127092*d^4 + 11641168*d^5 + 262318*d^6 + 2188*d^7 + 3*d^8)*x^10)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (21*(44972928000 + 30540766464*d + 8609590320*d^2 + 1301317732*d^3 + 113366476*d^4 + 5655931*d^5 + 148840*d^6 + 1648*d^7 + 4*d^8)*x^11)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (21*(21287185920 + 15114587904*d + 4487839024*d^2 + 721688524*d^3 + 67856764*d^4 + 3737521*d^5 + 113116*d^6 + 1576*d^7 + 6*d^8)*x^12)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) + (21*(61808947200 + 45912161664*d + 14363966336*d^2 + 2456812472*d^3 + 248926172*d^4 + 15070106*d^5 + 518369*d^6 + 8768*d^7 + 48*d^8)*x^13)/(16777216*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)) - (21*(8302694400 + 6456456576*d + 2129504448*d^2 + 387428584*d^3 + 42260524*d^4 + 2802814*d^5 + 108577*d^6 + 2176*d^7 + 16*d^8)*x^14)/(16777216*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(-3 - d + 3*d^2 + d^3)) + (9*(14514339840 + 11825385472*d + 4114944000*d^2 + 796695200*d^3 + 93523976*d^4 + 6779388*d^5 + 293790*d^6 + 6855*d^7 + 64*d^8)*x^15)/(134217728*(5 + d)*(11 + d)*(13 + d)*(63 + 16*d + d^2)*(-3 - d + 3*d^2 + d^3)) - (9*(1691289600 + 1444998400*d + 531020544*d^2 + 109505200*d^3 + 13838384*d^4 + 1095080*d^5 + 52836*d^6 + 1415*d^7 + 16*d^8)*x^16)/(268435456*(13 + d)*(693 + 239*d + 27*d^2 + d^3)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (9*(2952069120 + 2647406592*d + 1028741888*d^2 + 226291072*d^3 + 30826768*d^4 + 2663808*d^5 + 142632*d^6 + 4328*d^7 + 57*d^8)*x^17)/(17179869184*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-34459425/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (945*(-521235 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (12285*(-136620 + 133503*d + 25300*d^2 + 2380*d^3 + 110*d^4 + 2*d^5)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315*(13860990 + 16340973*d + 3127309*d^2 + 300630*d^3 + 14500*d^4 + 297*d^5 + d^6)*x^3)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (945*(66486420 + 43605918*d + 8572185*d^2 + 858040*d^3 + 44500*d^4 + 1076*d^5 + 8*d^6)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (189*(4416211800 + 2501174670*d + 511089037*d^2 + 53932509*d^3 + 3045870*d^4 + 86300*d^5 + 953*d^6 + d^7)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (693*(2713019400 + 1488135990*d + 318231671*d^2 + 35610642*d^3 + 2191610*d^4 + 71220*d^5 + 1019*d^6 + 3*d^7)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (9*(708129021600 + 393040369980*d + 88211201784*d^2 + 10481824255*d^3 + 700110649*d^4 + 25632670*d^5 + 448966*d^6 + 2395*d^7 + d^8)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (45*(754611137280 + 431563404096*d + 101705689476*d^2 + 12823478444*d^3 + 925277549*d^4 + 37713872*d^5 + 784616*d^6 + 6224*d^7 + 8*d^8)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - ((144991249603200 + 86058724695120*d + 21287352980916*d^2 + 2844267729344*d^3 + 220887065511*d^4 + 9942957129*d^5 + 240638454*d^6 + 2550966*d^7 + 6579*d^8 + d^9)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (9*(13875618556800 + 8570128489200*d + 2223815220204*d^2 + 314527106060*d^3 + 26219314401*d^4 + 1295638344*d^5 + 35890806*d^6 + 477990*d^7 + 2019*d^8 + d^9)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (9*(2408300294400 + 1549303282800*d + 421588472388*d^2 + 63071275868*d^3 + 5632249371*d^4 + 304053624*d^5 + 9518502*d^6 + 153342*d^7 + 939*d^8 + d^9)*x^11)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (21*(4587238656000 + 3075151996800*d + 877479001152*d^2 + 138790874152*d^3 + 13255966572*d^4 + 778655742*d^5 + 27279393*d^6 + 518448*d^7 + 4248*d^8 + 8*d^9)*x^12)/(4194304*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (63*(670442572800 + 468539853120*d + 140218796304*d^2 + 23442461816*d^3 + 2391791544*d^4 + 152383326*d^5 + 5930121*d^6 + 130584*d^7 + 1356*d^8 + 4*d^9)*x^13)/(8388608*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) + (9*(6351561216000 + 4629636011520*d + 1453575668928*d^2 + 256854165680*d^3 + 27971058192*d^4 + 1928210088*d^5 + 82876752*d^6 + 2085795*d^7 + 26448*d^8 + 112*d^9)*x^14)/(67108864*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) - (3*(2399478681600 + 1825211750400*d + 601506199488*d^2 + 112362504800*d^3 + 13054340712*d^4 + 972047748*d^5 + 45941322*d^6 + 1307625*d^7 + 19728*d^8 + 112*d^9)*x^15)/(67108864*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)*(-3 - d + 3*d^2 + d^3)) + (9*(4516665753600 + 3587810641920*d + 1241846128896*d^2 + 245346591104*d^3 + 30410182768*d^4 + 2443318528*d^5 + 126566104*d^6 + 4041736*d^7 + 71167*d^8 + 512*d^9)*x^16)/(4294967296*(5 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)*(693 + 239*d + 27*d^2 + d^3)) - (9*(498161664000 + 413540904960*d + 150460229376*d^2 + 31462762112*d^3 + 4162376176*d^4 + 360731392*d^5 + 20437144*d^6 + 727768*d^7 + 14719*d^8 + 128*d^9)*x^17)/(8589934592*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (9*(10 + d)^2*(1033224192 + 690428928*d + 195009152*d^2 + 30192768*d^3 + 2769208*d^4 + 150572*d^5 + 4498*d^6 + 57*d^7)*x^18)/(68719476736*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-945/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (945*(504075 + 186816*d + 23912*d^2 + 1344*d^3 + 28*d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (945*(7142850 + 2792013*d + 378376*d^2 + 23662*d^3 + 644*d^4 + 5*d^5)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (12285*(5461830 + 2222823*d + 326336*d^2 + 23132*d^3 + 784*d^4 + 10*d^5)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315*(795211560 + 335231238*d + 53154461*d^2 + 4179492*d^3 + 164054*d^4 + 2670*d^5 + 5*d^6)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (945*(762315840 + 332894526*d + 56452237*d^2 + 4827128*d^3 + 212136*d^4 + 4180*d^5 + 20*d^6)*x^5)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315*(20627006400 + 9348045912*d + 1682298666*d^2 + 154743433*d^3 + 7513908*d^4 + 175510*d^5 + 1398*d^6 + d^7)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (3465*(3366539280 + 1586433300*d + 301607986*d^2 + 29691208*d^3 + 1582852*d^4 + 43030*d^5 + 478*d^6 + d^7)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (45*(3001164566400 + 1472703078384*d + 295089955740*d^2 + 31008346180*d^3 + 1806080017*d^4 + 56182840*d^5 + 798322*d^6 + 3172*d^7 + d^8)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (45*(3530876469120 + 1805922262512*d + 380908001940*d^2 + 42649019084*d^3 + 2701782559*d^4 + 94844960*d^5 + 1644580*d^6 + 10160*d^7 + 10*d^8)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - ((610511648947200 + 325633560192000*d + 72245171551248*d^2 + 8606029220396*d^3 + 590555239092*d^4 + 23147159889*d^5 + 475704432*d^6 + 4076754*d^7 + 8208*d^8 + d^9)*x^10)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (9*(53211449491200 + 29606040148320*d + 6905499672888*d^2 + 874005722456*d^3 + 64744117242*d^4 + 2810609424*d^5 + 67080552*d^6 + 743394*d^7 + 2508*d^8 + d^9)*x^11)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (9*(8486391513600 + 4926236496480*d + 1207563074568*d^2 + 162207973976*d^3 + 12935468742*d^4 + 618033024*d^5 + 16870812*d^6 + 231114*d^7 + 1158*d^8 + d^9)*x^12)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) + (21*(14961455308800 + 9062724441600*d + 2334221725344*d^2 + 332486364808*d^3 + 28480487316*d^4 + 1490133822*d^5 + 45981681*d^6 + 755472*d^7 + 5184*d^8 + 8*d^9)*x^13)/(16777216*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) - (63*(2036532326400 + 1287559889280*d + 348427119552*d^2 + 52595019944*d^3 + 4830890508*d^4 + 275683326*d^5 + 9529713*d^6 + 183816*d^7 + 1632*d^8 + 4*d^9)*x^14)/(33554432*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) + (9*(18066663014400 + 11925472861440*d + 3390900218112*d^2 + 542227927024*d^3 + 53334242304*d^4 + 3309273128*d^5 + 127257648*d^6 + 2836451*d^7 + 31296*d^8 + 112*d^9)*x^15)/(268435456*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)) - (3*(6422134118400 + 4427541423360*d + 1323097932864*d^2 + 224094368288*d^3 + 23583822024*d^4 + 1587317508*d^5 + 67540746*d^6 + 1718697*d^7 + 22896*d^8 + 112*d^9)*x^16)/(268435456*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (9*(11424507494400 + 8230083102720*d + 2585734387968*d^2 + 463923067264*d^3 + 52214855280*d^4 + 3805955328*d^5 + 178469592*d^6 + 5137416*d^7 + 80895*d^8 + 512*d^9)*x^17)/(17179869184*(7 + d)*(13 + d)*(15 + d)*(99 + 20*d + d^2)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (9*(1195587993600 + 900456744960*d + 297593591040*d^2 + 56582691968*d^3 + 6810890352*d^4 + 537171712*d^5 + 27682200*d^6 + 895192*d^7 + 16383*d^8 + 128*d^9)*x^18)/(34359738368*(15 + d)*(1287 + 359*d + 33*d^2 + d^3)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (9*(236165529600 + 186068029440*d + 64731980288*d^2 + 13052708864*d^3 + 1681363040*d^4 + 143498768*d^5 + 8115632*d^6 + 293336*d^7 + 6150*d^8 + 57*d^9)*x^19)/(274877906944*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5))
-654729075/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (10395*(-931515 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (10395*(-1163565 + 1871466*d + 296660*d^2 + 23380*d^3 + 910*d^4 + 14*d^5)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3465*(183723930 + 154649523*d + 24862625*d^2 + 2013090*d^3 + 82580*d^4 + 1467*d^5 + 5*d^6)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (45045*(198545040 + 106646118*d + 17684755*d^2 + 1501140*d^3 + 66880*d^4 + 1422*d^5 + 10*d^6)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3465*(9538368840 + 4531516506*d + 783543843*d^2 + 70473589*d^3 + 3436890*d^4 + 85744*d^5 + 867*d^6 + d^7)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3465*(12355866900 + 5717903160*d + 1036407773*d^2 + 99098868*d^3 + 5273540*d^4 + 150594*d^5 + 1952*d^6 + 6*d^7)*x^6)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (495*(1374340443840 + 643872193332*d + 122535686776*d^2 + 12449860829*d^3 + 718823609*d^4 + 23094386*d^5 + 365414*d^6 + 1949*d^7 + d^8)*x^7)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (495*(4357275249600 + 2100879492408*d + 419686163028*d^2 + 45232784254*d^3 + 2819512717*d^4 + 100774828*d^5 + 1890196*d^6 + 14542*d^7 + 22*d^8)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (55*(202453688062080 + 101148806300976*d + 21192336744156*d^2 + 2418740219384*d^3 + 162150709077*d^4 + 6395491641*d^5 + 139169898*d^6 + 1403934*d^7 + 4077*d^8 + d^9)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (55*(107388580178880 + 55743317422128*d + 12239024800176*d^2 + 1477164179416*d^3 + 106188760188*d^4 + 4592044149*d^5 + 114023322*d^6 + 1428546*d^7 + 6525*d^8 + 5*d^9)*x^10)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - ((41336595549849600 + 22314040622131680*d + 5130977845073976*d^2 + 654143815865340*d^3 + 50302246469390*d^4 + 2372268021795*d^5 + 66366865173*d^6 + 997985070*d^7 + 6393660*d^8 + 10035*d^9 + d^10)*x^11)/(4194304*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3*(9927190245772800 + 5574707053973280*d + 1341949517154408*d^2 + 180558619022180*d^3 + 14822189555310*d^4 + 758959725405*d^5 + 23689997814*d^6 + 417612210*d^7 + 3493440*d^8 + 9205*d^9 + 3*d^10)*x^12)/(8388608*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3*(1464581800281600 + 855722859436800*d + 215594024526768*d^2 + 30593195250500*d^3 + 2676490869420*d^4 + 148263766455*d^5 + 5124153594*d^6 + 104069310*d^7 + 1084770*d^8 + 4255*d^9 + 3*d^10)*x^13)/(4194304*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + (3*(2803790839449600 + 1704744556525440*d + 449476368231168*d^2 + 67231341734760*d^3 + 6259911745220*d^4 + 374051048070*d^5 + 14227169439*d^6 + 328527210*d^7 + 4133040*d^8 + 22260*d^9 + 28*d^10)*x^14)/(33554432*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) - (3*(1071367231334400 + 678012462048960*d + 187082529326832*d^2 + 29486219245280*d^3 + 2918860012320*d^4 + 187695156180*d^5 + 7818636441*d^6 + 203193330*d^7 + 3015720*d^8 + 21070*d^9 + 42*d^10)*x^15)/(67108864*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) + (3*(10212181268889600 + 6728552763217920*d + 1943196088895232*d^2 + 322658094434560*d^3 + 33931623164208*d^4 + 2343859250880*d^5 + 106520088024*d^6 + 3090970080*d^7 + 53207067*d^8 + 463040*d^9 + 1344*d^10)*x^16)/(4294967296*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) - (3*(1142434144051200 + 783942798044160*d + 237016475306496*d^2 + 41461236359040*d^3 + 4629888496688*d^4 + 343090188000*d^5 + 16960745256*d^6 + 546148800*d^7 + 10762587*d^8 + 113280*d^9 + 448*d^10)*x^17)/(4294967296*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(99 + 20*d + d^2)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (9*(240763377254400 + 172134637578240*d + 54502049501440*d^2 + 10046083766656*d^3 + 1191033018864*d^4 + 94603594176*d^5 + 5076242584*d^6 + 180530664*d^7 + 4031991*d^8 + 50204*d^9 + 256*d^10)*x^18)/(34359738368*(7 + d)*(15 + d)*(17 + d)*(1287 + 359*d + 33*d^2 + d^3)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (9*(23963421081600 + 17858874347520*d + 5924550589696*d^2 + 1151159034496*d^3 + 144923939152*d^4 + 12334708736*d^5 + 717410120*d^6 + 28081064*d^7 + 705253*d^8 + 10204*d^9 + 64*d^10)*x^19)/(68719476736*(17 + d)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (9*(9033331507200 + 7021162782720*d + 2441923691520*d^2 + 500486707712*d^3 + 66947939008*d^4 + 6107688832*d^5 + 384900208*d^6 + 16546528*d^7 + 464452*d^8 + 7688*d^9 + 57*d^10)*x^20)/(1099511627776*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5))
-10395/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (155925*(60333 + 21392*d + 2332*d^2 + 112*d^3 + 2*d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (31185*(2287350 + 892145*d + 103976*d^2 + 5646*d^3 + 136*d^4 + d^5)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (10395*(79778790 + 31557515*d + 4000024*d^2 + 246904*d^3 + 7364*d^4 + 84*d^5)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (10395*(1425635640 + 558821010*d + 76349429*d^2 + 5207964*d^3 + 178574*d^4 + 2574*d^5 + 5*d^6)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (135135*(749840760 + 293652402*d + 42781021*d^2 + 3164376*d^3 + 121276*d^4 + 2124*d^5 + 10*d^6)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3465*(38862832320 + 15425772600*d + 2380664810*d^2 + 189253921*d^3 + 8021372*d^4 + 166942*d^5 + 1262*d^6 + d^7)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (10395*(27349863840 + 11133409056*d + 1814063410*d^2 + 154342795*d^3 + 7188148*d^4 + 174028*d^5 + 1798*d^6 + 4*d^7)*x^7)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (1485*(5234932160640 + 2202474063024*d + 378185357724*d^2 + 34347028996*d^3 + 1747743193*d^4 + 48334384*d^5 + 632170*d^6 + 2572*d^7 + d^8)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (495*(22026471143040 + 9620733198432*d + 1738657648520*d^2 + 168193090576*d^3 + 9302456618*d^4 + 289765168*d^5 + 4596746*d^6 + 28204*d^7 + 33*d^8)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (33*(767252555596800 + 348692987891520*d + 66252192858144*d^2 + 6813334858364*d^3 + 407756767824*d^4 + 14154890169*d^5 + 264884256*d^6 + 2204826*d^7 + 5076*d^8 + d^9)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (15*(1629568895834880 + 771327148650624*d + 153941125444560*d^2 + 16801139490260*d^3 + 1083942618948*d^4 + 41590709895*d^5 + 899915940*d^6 + 9537396*d^7 + 35442*d^8 + 22*d^9)*x^11)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - ((157053078146764800 + 77448365290753920*d + 16224339026568960*d^2 + 1876488743026744*d^3 + 130104387375164*d^4 + 5481650950314*d^5 + 135089382729*d^6 + 1750268316*d^7 + 9347226*d^8 + 12026*d^9 + d^10)*x^12)/(16777216*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (9*(11625438925900800 + 5973105634778880*d + 1312638920841600*d^2 + 160691801773344*d^3 + 11942524831544*d^4 + 549566716104*d^5 + 15247210314*d^6 + 234884556*d^7 + 1672746*d^8 + 3666*d^9 + d^10)*x^13)/(33554432*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) - (9*(1595653323264000 + 854184841061760*d + 196835658343200*d^2 + 25479404767104*d^3 + 2025418097744*d^4 + 101354334984*d^5 + 3137118474*d^6 + 56316276*d^7 + 508506*d^8 + 1686*d^9 + d^10)*x^14)/(16777216*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) + (3*(8570937850675200 + 4780479187468800*d + 1154789962386624*d^2 + 157934736712816*d^3 + 13404733870976*d^4 + 726838324296*d^5 + 24918604788*d^6 + 513433119*d^7 + 5675064*d^8 + 26264*d^9 + 28*d^10)*x^15)/(134217728*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) - (9*(1025777136384000 + 596150883048960*d + 150935203402560*d^2 + 21796511897776*d^3 + 1972448491216*d^4 + 115553109336*d^5 + 4362892296*d^6 + 101982999*d^7 + 1345404*d^8 + 8204*d^9 + 14*d^10)*x^16)/(268435456*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (9*(9225289801728000 + 5587275988039680*d + 1482546255420672*d^2 + 225963719315072*d^3 + 21778081888304*d^4 + 1375289291712*d^5 + 56926311960*d^6 + 1495965768*d^7 + 23115651*d^8 + 178048*d^9 + 448*d^10)*x^17)/(17179869184*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (3*(2932068851712000 + 1850952138577920*d + 514749730219776*d^2 + 82785361470592*d^3 + 8490967941008*d^4 + 576988423872*d^5 + 26089310856*d^6 + 765340968*d^7 + 13653897*d^8 + 128768*d^9 + 448*d^10)*x^18)/(17179869184*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (9*(587166547968000 + 386451068129280*d + 112656713937408*d^2 + 19116938855936*d^3 + 2085654962912*d^4 + 152317388496*d^5 + 7503340656*d^6 + 244376664*d^7 + 4978158*d^8 + 56149*d^9 + 256*d^10)*x^19)/(137438953472*(9 + d)*(15 + d)*(17 + d)*(143 + 24*d + d^2)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (9*(55705544294400 + 38236848906240*d + 11687650744320*d^2 + 2092948385024*d^3 + 242853992576*d^4 + 19047587664*d^5 + 1020363456*d^6 + 36746376*d^7 + 847464*d^8 + 11221*d^9 + 64*d^10)*x^20)/(274877906944*(17 + d)*(2145 + 503*d + 39*d^2 + d^3)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (9*(20074070016000 + 14375838105600*d + 4609313372160*d^2 + 871371731456*d^3 + 107563298688*d^4 + 9059630496*d^5 + 527302608*d^6 + 20943504*d^7 + 543312*d^8 + 8314*d^9 + 57*d^10)*x^21)/(4398046511104*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6))
-2027025/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (15*(-2027025 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (195*(-533610 + 125607*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (5*(-74324250 + 59165229*d + 22907320*d^2 + 4352899*d^3 + 445720*d^4 + 23581*d^5 + 520*d^6 + d^7)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (15*(-14864850 + 149186457*d + 57802485*d^2 + 11111192*d^3 + 1160760*d^4 + 63848*d^5 + 1560*d^6 + 8*d^7)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - ((10262692440 + 23530757598*d + 9140430591*d^2 + 1789533502*d^3 + 192736459*d^4 + 11205202*d^5 + 310309*d^6 + 2698*d^7 + d^8)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (11*(2912429520 + 4124847048*d + 1616848886*d^2 + 324708507*d^3 + 36391659*d^4 + 2260962*d^5 + 71109*d^6 + 858*d^7 + d^8)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (55*(1015134120 + 1204611444*d + 480332538*d^2 + 99624307*d^3 + 11703259*d^4 + 781066*d^5 + 27637*d^6 + 418*d^7 + d^8)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (165*(1638917280 + 1810104444*d + 740032044*d^2 + 159447295*d^3 + 19727596*d^4 + 1415176*d^5 + 55636*d^6 + 1000*d^7 + 4*d^8)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (165*(367567200 + 397407372*d + 167723552*d^2 + 37712425*d^3 + 4926598*d^4 + 379108*d^5 + 16378*d^6 + 340*d^7 + 2*d^8)*x^9)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (33*(20012952960 + 21783567312*d + 9542388484*d^2 + 2246229848*d^3 + 310087491*d^4 + 25523663*d^5 + 1202016*d^6 + 28352*d^7 + 224*d^8)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (33*(10374174720 + 11558633232*d + 5276621164*d^2 + 1302965888*d^3 + 190069641*d^4 + 16693613*d^5 + 852576*d^6 + 22592*d^7 + 224*d^8)*x^11)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (5*(106897190400 + 123148551264*d + 58752794648*d^2 + 15238234868*d^3 + 2348590166*d^4 + 219782141*d^5 + 12132977*d^6 + 357632*d^7 + 4224*d^8)*x^12)/(8388608*(-1 + d)*(1 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) - (15*(5085400320 + 6094348224*d + 3044684272*d^2 + 830325932*d^3 + 135265808*d^4 + 13482101*d^5 + 802523*d^6 + 26048*d^7 + 352*d^8)*x^13)/(8388608*(-1 + d)*(1 + d)*(9 + d)*(11 + d)*(13 + d)*(105 + 71*d + 15*d^2 + d^3)) + (5*(24077813760 + 30123525504*d + 15785902912*d^2 + 4533547560*d^3 + 781656084*d^4 + 83013306*d^5 + 5314263*d^6 + 187905*d^7 + 2816*d^8)*x^14)/(134217728*(-1 + d)*(1 + d)*(11 + d)*(13 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - ((14668093440 + 19199443968*d + 10575215136*d^2 + 3206469752*d^3 + 586486844*d^4 + 66411182*d^5 + 4556639*d^6 + 173573*d^7 + 2816*d^8)*x^15)/(268435456*(13 + d)*(-1 + d^2)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (3*(2214051840 + 3037108224*d + 1763980928*d^2 + 566998496*d^3 + 110377072*d^4 + 13331216*d^5 + 975952*d^6 + 39614*d^7 + 683*d^8)*x^16)/(4294967296*(-1 + d^2)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6))
15/(3 + d - 3*d^2 - d^3) + (105*(276705 + 112036*d + 27000*d^2 + 3160*d^3 + 180*d^4 + 4*d^5)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (15*(27747720 + 10666519*d + 2622027*d^2 + 317290*d^3 + 19290*d^4 + 511*d^5 + 3*d^6)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (195*(18 + d)*(478555 + 173487*d + 41530*d^2 + 4260*d^3 + 205*d^4 + 3*d^5)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (15*(1236755520 + 594220106*d + 160083559*d^2 + 22042869*d^3 + 1644370*d^4 + 63144*d^5 + 991*d^6 + d^7)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (15*(1291656366 + 720846569*d + 205429026*d^2 + 30345014*d^3 + 2479620*d^4 + 107684*d^5 + 2046*d^6 + 6*d^7)*x^5)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - ((258672173760 + 165131821848*d + 49714143386*d^2 + 7833843327*d^3 + 691616709*d^4 + 33139362*d^5 + 734304*d^6 + 4023*d^7 + d^8)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (11*(32140508400 + 22868701428*d + 7245861236*d^2 + 1210206777*d^3 + 114307509*d^4 + 5969922*d^5 + 151944*d^6 + 1263*d^7 + d^8)*x^7)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (55*(7234587360 + 5593164996*d + 1857831512*d^2 + 327244917*d^3 + 32883309*d^4 + 1861554*d^5 + 53868*d^6 + 603*d^7 + d^8)*x^8)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (165*(8893684800 + 7326741784*d + 2543800012*d^2 + 471116106*d^3 + 50232241*d^4 + 3073736*d^5 + 100128*d^6 + 1404*d^7 + 4*d^8)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (165*(1662268608 + 1440861408*d + 522051012*d^2 + 101523368*d^3 + 11475463*d^4 + 757396*d^5 + 27504*d^6 + 462*d^7 + 2*d^8)*x^10)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (3*(437477040000 + 396195151696*d + 149742111812*d^2 + 30574218464*d^3 + 3662893763*d^4 + 260210589*d^5 + 10441728*d^6 + 204336*d^7 + 1232*d^8)*x^11)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (3*(205745379840 + 194064433616*d + 76550967932*d^2 + 16419774024*d^3 + 2084996213*d^4 + 159086359*d^5 + 7004448*d^6 + 156816*d^7 + 1232*d^8)*x^12)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (15*(59410391040 + 58319971104*d + 24036336168*d^2 + 5420912188*d^3 + 729639886*d^4 + 59686551*d^5 + 2868222*d^6 + 72512*d^7 + 704*d^8)*x^13)/(16777216*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (15*(7933685760 + 8110128448*d + 3497251104*d^2 + 830169068*d^3 + 118469544*d^4 + 10377597*d^5 + 542206*d^6 + 15312*d^7 + 176*d^8)*x^14)/(16777216*(3 + d)*(9 + d)*(11 + d)*(13 + d)*(-1 + d^2)*(35 + 12*d + d^2)) + ((177124147200 + 188780495232*d + 85302941696*d^2 + 21339186424*d^3 + 3230863180*d^4 + 302931718*d^5 + 17156989*d^6 + 535681*d^7 + 7040*d^8)*x^15)/(268435456*(3 + d)*(11 + d)*(13 + d)*(-1 + d^2)*(315 + 143*d + 21*d^2 + d^3)) - ((20479979520 + 22790002176*d + 10809024864*d^2 + 2854375720*d^3 + 459155092*d^4 + 46092274*d^5 + 2821621*d^6 + 96385*d^7 + 1408*d^8)*x^16)/(536870912*(13 + d)*(-3 - d + 3*d^2 + d^3)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4)) + ((17712414720 + 20607590400*d + 10280293888*d^2 + 2873132224*d^3 + 492185296*d^4 + 52933120*d^5 + 3490792*d^6 + 129076*d^7 + 2049*d^8)*x^17)/(17179869184*(-3 - d + 3*d^2 + d^3)*(45045 + 28009*d + 6750*d^2 + 790*d^3 + 45*d^4 + d^5))
-34459425/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (105*(-5231655 + 465180*d + 129259*d^2 + 18600*d^3 + 1465*d^4 + 60*d^5 + d^6)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (105*(-31003830 + 13044345*d + 3619252*d^2 + 520800*d^3 + 41020*d^4 + 1680*d^5 + 28*d^6)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (105*(-13166010 + 173101155*d + 48291010*d^2 + 7011259*d^3 + 560650*d^4 + 23665*d^5 + 430*d^6 + d^7)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (1365*(42634350 + 55683735*d + 15718732*d^2 + 2324059*d^3 + 191470*d^4 + 8545*d^5 + 178*d^6 + d^7)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (21*(47567520000 + 42796044690*d + 12301800187*d^2 + 1868395646*d^3 + 160505579*d^4 + 7693790*d^5 + 185393*d^6 + 1634*d^7 + d^8)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (21*(59489129700 + 47477934330*d + 13982438242*d^2 + 2197339981*d^3 + 198412474*d^4 + 10276240*d^5 + 282958*d^6 + 3304*d^7 + 6*d^8)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - ((17890619947200 + 13759385868180*d + 4173826555248*d^2 + 682266604991*d^3 + 65022693372*d^4 + 3636672039*d^5 + 112569912*d^6 + 1614549*d^7 + 5628*d^8 + d^9)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (11*(2229338311200 + 1713402246060*d + 537580052520*d^2 + 91705093787*d^3 + 9235894731*d^4 + 555943479*d^5 + 19088160*d^6 + 323973*d^7 + 1764*d^8 + d^9)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (55*(482269788000 + 377174642580*d + 122747721684*d^2 + 21888651707*d^3 + 2328718455*d^4 + 150298239*d^5 + 5670756*d^6 + 111453*d^7 + 840*d^8 + d^9)*x^9)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (33*(2781402624000 + 2234536915680*d + 755608963368*d^2 + 140940031884*d^3 + 15824870726*d^4 + 1091775895*d^5 + 44978752*d^6 + 1008036*d^7 + 9744*d^8 + 20*d^9)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (33*(482678632800 + 400314299640*d + 140789281864*d^2 + 27473388142*d^3 + 3252782568*d^4 + 239363425*d^5 + 10717616*d^6 + 270498*d^7 + 3192*d^8 + 10*d^9)*x^11)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (21*(3363629068800 + 2887298883360*d + 1056763540248*d^2 + 215762921296*d^3 + 26923668422*d^4 + 2110079174*d^5 + 102299407*d^6 + 2877424*d^7 + 40128*d^8 + 176*d^9)*x^12)/(4194304*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (21*(1470268800000 + 1308107207520*d + 498516790920*d^2 + 106527639952*d^3 + 14007868826*d^4 + 1168003214*d^5 + 61116685*d^6 + 1899568*d^7 + 30624*d^8 + 176*d^9)*x^13)/(8388608*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (15*(2775867494400 + 2562334150080*d + 1017446660720*d^2 + 227674234056*d^3 + 31553329780*d^4 + 2797071606*d^5 + 157542140*d^6 + 5374399*d^7 + 98560*d^8 + 704*d^9)*x^14)/(67108864*(-1 + d)*(1 + d)*(3 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(35 + 12*d + d^2)) - (3*(1740798259200 + 1668666144960*d + 690975245856*d^2 + 162041950968*d^3 + 23678840752*d^4 + 2230584650*d^5 + 134954834*d^6 + 5026347*d^7 + 103488*d^8 + 880*d^9)*x^15)/(67108864*(3 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)*(315 + 143*d + 21*d^2 + d^3)) + (5*(5871665479680 + 5850496871424*d + 2529124809984*d^2 + 622220420160*d^3 + 95936765008*d^4 + 9603624016*d^5 + 623236432*d^6 + 25229944*d^7 + 576307*d^8 + 5632*d^9)*x^16)/(4294967296*(3 + d)*(13 + d)*(15 + d)*(-1 + d^2)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4)) - ((3221445427200 + 3340108523520*d + 1509294503424*d^2 + 390059025856*d^3 + 63528491600*d^4 + 6761324528*d^5 + 470200976*d^6 + 20602184*d^7 + 516095*d^8 + 5632*d^9)*x^17)/(8589934592*(15 + d)*(-3 - d + 3*d^2 + d^3)*(45045 + 28009*d + 6750*d^2 + 790*d^3 + 45*d^4 + d^5)) + ((664215552000 + 717439426560*d + 339381328896*d^2 + 92300721536*d^3 + 15907971296*d^4 + 1802111696*d^5 + 134203664*d^6 + 6335984*d^7 + 172094*d^8 + 2049*d^9)*x^18)/(68719476736*(-3 - d + 3*d^2 + d^3)*(675675 + 465180*d + 129259*d^2 + 18600*d^3 + 1465*d^4 + 60*d^5 + d^6))
-105/((-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (1575*(335907 + 132018*d + 25300*d^2 + 2380*d^3 + 110*d^4 + 2*d^5)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (105*(38860965 + 14924268*d + 2940318*d^2 + 289480*d^3 + 14590*d^4 + 332*d^5 + 2*d^6)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (105*(726678810 + 299321913*d + 61939808*d^2 + 6548080*d^3 + 370440*d^4 + 10472*d^5 + 112*d^6)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (105*(2420847000 + 1109032074*d + 243114213*d^2 + 27702149*d^3 + 1739110*d^4 + 57336*d^5 + 797*d^6 + d^7)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (1365*(480771720 + 245059308*d + 56833158*d^2 + 6932309*d^3 + 474070*d^4 + 17520*d^5 + 293*d^6 + d^7)*x^5)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (7*(391005014400 + 218012451480*d + 53213776962*d^2 + 6890982211*d^3 + 506613529*d^4 + 20606590*d^5 + 404398*d^6 + 2419*d^7 + d^8)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (21*(446302256400 + 266807768940*d + 68197137696*d^2 + 9318999363*d^3 + 731226232*d^4 + 32471120*d^5 + 736584*d^6 + 6352*d^7 + 8*d^8)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - ((105813948240000 + 66767599432080*d + 17810562908628*d^2 + 2559140940936*d^3 + 213558699067*d^4 + 10306800889*d^5 + 266514262*d^6 + 2990014*d^7 + 7483*d^8 + d^9)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (11*(11181653683200 + 7374071692800*d + 2049246363864*d^2 + 309081926684*d^3 + 27380732274*d^4 + 1430986809*d^5 + 41639766*d^6 + 573726*d^7 + 2331*d^8 + d^9)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (55*(2136179485440 + 1464761144736*d + 423795519000*d^2 + 67047574740*d^3 + 6297726946*d^4 + 355187161*d^5 + 11505046*d^6 + 188110*d^7 + 1099*d^8 + d^9)*x^10)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (3*(122516461267200 + 87152907286560*d + 26253019271864*d^2 + 4355464723572*d^3 + 433335412818*d^4 + 26290025545*d^5 + 939868776*d^6 + 17833288*d^7 + 138292*d^8 + 220*d^9)*x^11)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (3*(19496456179200 + 14379014309280*d + 4510918089832*d^2 + 784706338796*d^3 + 82621097174*d^4 + 5377269835*d^5 + 210783188*d^6 + 4567684*d^7 + 44506*d^8 + 110*d^9)*x^12)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (21*(11432810188800 + 8743264116480*d + 2857762864608*d^2 + 521261413736*d^3 + 58037995892*d^4 + 4043320054*d^5 + 172902437*d^6 + 4226464*d^7 + 49808*d^8 + 176*d^9)*x^13)/(16777216*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (21*(4657811558400 + 3695329714560*d + 1258998766144*d^2 + 240819555944*d^3 + 28340396724*d^4 + 2109915214*d^5 + 98028591*d^6 + 2676256*d^7 + 37136*d^8 + 176*d^9)*x^14)/(33554432*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) + ((123643725004800 + 101825636002560*d + 36181182944256*d^2 + 7259486442512*d^3 + 902780209520*d^4 + 71737762880*d^5 + 3609363044*d^6 + 109178243*d^7 + 1749440*d^8 + 10560*d^9)*x^15)/(268435456*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)) - (3*(4869530265600 + 4165656664320*d + 1544700830400*d^2 + 325259179968*d^3 + 42745997336*d^4 + 3622557820*d^5 + 196861070*d^6 + 6555937*d^7 + 119504*d^8 + 880*d^9)*x^16)/(268435456*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)*(-3 - d + 3*d^2 + d^3)) + ((77713219584000 + 69108734085120*d + 26765312943360*d^2 + 5918627410816*d^3 + 822308500272*d^4 + 74291333760*d^5 + 4352146680*d^6 + 158753544*d^7 + 3250683*d^8 + 28160*d^9)*x^17)/(17179869184*(5 + d)*(13 + d)*(15 + d)*(-3 - d + 3*d^2 + d^3)*(693 + 239*d + 27*d^2 + d^3)) - ((8103429734400 + 7497421793280*d + 3035582302464*d^2 + 705612444288*d^3 + 103715731504*d^4 + 9990268288*d^5 + 630082936*d^6 + 25064152*d^7 + 569851*d^8 + 5632*d^9)*x^18)/(34359738368*(15 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (3*(531372441600 + 511959306240*d + 216943446528*d^2 + 53077299712*d^3 + 8264107488*d^4 + 849329712*d^5 + 57626352*d^6 + 2489448*d^7 + 62142*d^8 + 683*d^9)*x^19)/(274877906944*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-654729075/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (945*(-11559405 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (14175*(-1925352 + 1267012*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(216602100 + 412339539*d + 92039345*d^2 + 10901299*d^3 + 719255*d^4 + 25381*d^5 + 395*d^6 + d^7)*x^3)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(19306467180 + 15241751688*d + 3461635655*d^2 + 419988688*d^3 + 28791560*d^4 + 1088752*d^5 + 19880*d^6 + 112*d^7)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (63*(391760998200 + 252906890610*d + 58933720397*d^2 + 7393104610*d^3 + 532766897*d^4 + 21855910*d^5 + 465503*d^6 + 3910*d^7 + 3*d^8)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (819*(80942538600 + 49310772870*d + 11857730627*d^2 + 1547666710*d^3 + 117899297*d^4 + 5251630*d^5 + 127823*d^6 + 1390*d^7 + 3*d^8)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (9*(29719829739600 + 18004759061160*d + 4483744016762*d^2 + 610935177159*d^3 + 49266581462*d^4 + 2373334579*d^5 + 64841378*d^6 + 859981*d^7 + 3378*d^8 + d^9)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (9*(189644091436800 + 116816807328000*d + 30183547005196*d^2 + 4299171539552*d^3 + 366717003121*d^4 + 19014849392*d^5 + 575924944*d^6 + 9028688*d^7 + 52944*d^8 + 48*d^9)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - ((8828445139113600 + 5583728833805520*d + 1498160721746484*d^2 + 223110698855140*d^3 + 20101390827083*d^4 + 1117392527580*d^5 + 37202827935*d^6 + 675071580*d^7 + 5299737*d^8 + 9620*d^9 + d^10)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (11*(851369440521600 + 555250174997040*d + 154742356776636*d^2 + 24088289356684*d^3 + 2289106412585*d^4 + 136000036284*d^5 + 4946279583*d^6 + 102221436*d^7 + 1007385*d^8 + 2996*d^9 + d^10)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (11*(744109856380800 + 501349744839600*d + 145136703096252*d^2 + 23608368738860*d^3 + 2363745527257*d^4 + 149743580700*d^5 + 5919009243*d^6 + 137528700*d^7 + 1634493*d^8 + 7060*d^9 + 5*d^10)*x^11)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3*(7852787995852800 + 5470533556922880*d + 1645169503255488*d^2 + 279570422089216*d^3 + 29467644525428*d^4 + 1986764726856*d^5 + 84986279427*d^6 + 2197532304*d^7 + 30670332*d^8 + 177584*d^9 + 220*d^10)*x^12)/(8388608*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3*(1156848659366400 + 833684799094560*d + 260490854866584*d^2 + 46240759415768*d^3 + 5127913798534*d^4 + 367380601728*d^5 + 16945773201*d^6 + 483730632*d^7 + 7779486*d^8 + 57112*d^9 + 110*d^10)*x^13)/(4194304*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3*(2211119605094400 + 1649082771504000*d + 535492518432384*d^2 + 99301266886840*d^3 + 11581189408628*d^4 + 880543194930*d^5 + 43667701035*d^6 + 1367411010*d^7 + 24977832*d^8 + 223520*d^9 + 616*d^10)*x^14)/(33554432*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3*(843416756582400 + 651290229619200*d + 219866979032928*d^2 + 42599069330824*d^3 + 5223695212652*d^4 + 421087763334*d^5 + 22398606111*d^6 + 765480006*d^7 + 15701928*d^8 + 166496*d^9 + 616*d^10)*x^15)/(67108864*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + (3*(8023856711270400 + 6418583344926720*d + 2253690166274304*d^2 + 456349628392960*d^3 + 58834662229424*d^4 + 5024936824320*d^5 + 286161739416*d^6 + 10628857440*d^7 + 242605851*d^8 + 2984960*d^9 + 14080*d^10)*x^16)/(4294967296*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)*(63 + 16*d + d^2)) - (3*(895711277260800 + 742670124733440*d + 271367704123392*d^2 + 57452907503488*d^3 + 7788875168432*d^4 + 704548399968*d^5 + 42895843368*d^6 + 1725772992*d^7 + 43509723*d^8 + 611072*d^9 + 3520*d^10)*x^17)/(4294967296*(5 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)*(693 + 239*d + 27*d^2 + d^3)) + ((1694878824038400 + 1457518474229760*d + 554585547601152*d^2 + 122837760699776*d^3 + 17518328266352*d^4 + 1678191404736*d^5 + 109132402008*d^6 + 4742983464*d^7 + 131276463*d^8 + 2075644*d^9 + 14080*d^10)*x^18)/(34359738368*(5 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - ((168245799321600 + 150165558650880*d + 59546371283712*d^2 + 13809287938944*d^3 + 2073100756816*d^4 + 210385353024*d^5 + 14605797192*d^6 + 684297576*d^7 + 20681229*d^8 + 363516*d^9 + 2816*d^10)*x^19)/(68719476736*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + ((63233320550400 + 58620586106880*d + 24247264195584*d^2 + 5893593059840*d^3 + 932326438080*d^4 + 100311899520*d^5 + 7434976752*d^6 + 374892000*d^7 + 12308580*d^8 + 237640*d^9 + 2049*d^10)*x^20)/(1099511627776*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-945/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (945*(11194755 + 4247328*d + 678080*d^2 + 53440*d^3 + 2080*d^4 + 32*d^5)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (4725*(36902580 + 14132001*d + 2336489*d^2 + 194870*d^3 + 8430*d^4 + 169*d^5 + d^6)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (4725*(198953040 + 80276382*d + 14026855*d^2 + 1266410*d^3 + 61970*d^4 + 1543*d^5 + 15*d^6)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (1575*(4750806060 + 2049787794*d + 379945217*d^2 + 37003369*d^3 + 2003990*d^4 + 57646*d^5 + 713*d^6 + d^7)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(295618546080 + 136020988362*d + 26624147255*d^2 + 2768077480*d^3 + 162636320*d^4 + 5222728*d^5 + 77840*d^6 + 280*d^7)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(739566210240 + 359651637672*d + 73901135194*d^2 + 8134221235*d^3 + 512756069*d^4 + 18132058*d^5 + 318776*d^6 + 1915*d^7 + d^8)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (4095*(116143156800 + 59179488720*d + 12709576834*d^2 + 1473731545*d^3 + 99135149*d^4 + 3834730*d^5 + 78116*d^6 + 655*d^7 + d^8)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (45*(142111771401600 + 75413591899440*d + 16884364603228*d^2 + 2057252339064*d^3 + 147261089213*d^4 + 6200346649*d^5 + 143937962*d^6 + 1541326*d^7 + 4477*d^8 + d^9)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (45*(197811434620800 + 108941589150960*d + 25395554233316*d^2 + 3247197404348*d^3 + 246867111211*d^4 + 11262171788*d^5 + 293823544*d^6 + 3826712*d^7 + 17324*d^8 + 12*d^9)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - ((41203777347532800 + 23510552295173760*d + 5703331071637296*d^2 + 764696913043420*d^3 + 61641801598040*d^4 + 3034165394085*d^5 + 87998926953*d^6 + 1352641530*d^7 + 8509110*d^8 + 12005*d^9 + d^10)*x^10)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + ((39711231034675200 + 23460533266942080*d + 5921417341215216*d^2 + 832037949116300*d^3 + 71006795155600*d^4 + 3757385352945*d^5 + 120131580723*d^6 + 2134596750*d^7 + 17366250*d^8 + 40975*d^9 + 11*d^10)*x^11)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (5*(6371251055769600 + 3896664670022400*d + 1023250169874960*d^2 + 150606610597820*d^3 + 13589024554024*d^4 + 770683460925*d^5 + 26985167979*d^6 + 545745750*d^7 + 5478726*d^8 + 19195*d^9 + 11*d^10)*x^12)/(4194304*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (15*(5653171773849600 + 3579754088183040*d + 978021538512672*d^2 + 150724140969944*d^3 + 14362340761228*d^4 + 870822680154*d^5 + 33216294699*d^6 + 755388216*d^7 + 9063912*d^8 + 43516*d^9 + 44*d^10)*x^13)/(33554432*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (15*(775031614156800 + 508239110972160*d + 144476701140096*d^2 + 23306624435872*d^3 + 2343297825644*d^4 + 151585554792*d^5 + 6271299237*d^6 + 158848668*d^7 + 2227236*d^8 + 13838*d^9 + 22*d^10)*x^14)/(16777216*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + (3*(6929694432460800 + 4707292765800960*d + 1392487971918336*d^2 + 235097545558720*d^3 + 24923039440040*d^4 + 1717236151260*d^5 + 76780280598*d^6 + 2149748805*d^7 + 34634160*d^8 + 267080*d^9 + 616*d^10)*x^15)/(134217728*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) - (3*(2484660174796800 + 1748941542558720*d + 538487015620416*d^2 + 95145816504400*d^3 + 10629995850320*d^4 + 779078850480*d^5 + 37536399768*d^6 + 1154684175*d^7 + 21098880*d^8 + 195800*d^9 + 616*d^10)*x^16)/(268435456*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) + (15*(4462465764556800 + 3256115036682240*d + 1043770638991104*d^2 + 193026278049920*d^3 + 22720728488848*d^4 + 1769505272640*d^5 + 91656009480*d^6 + 3082574280*d^7 + 63226377*d^8 + 689920*d^9 + 2816*d^10)*x^17)/(17179869184*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)) - (15*(471991571251200 + 357161638901760*d + 119245064534784*d^2 + 23085953213312*d^3 + 2862717771280*d^4 + 236750791872*d^5 + 13159918632*d^6 + 481980408*d^7 + 11005065*d^8 + 138688*d^9 + 704*d^10)*x^18)/(17179869184*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(99 + 20*d + d^2)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (5*(849133161676800 + 666692845977600*d + 231941850181632*d^2 + 47027095098624*d^3 + 6144192292096*d^4 + 539394904944*d^5 + 32133054912*d^6 + 1277579736*d^7 + 32254464*d^8 + 462591*d^9 + 2816*d^10)*x^19)/(137438953472*(7 + d)*(15 + d)*(17 + d)*(1287 + 359*d + 33*d^2 + d^3)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((401983252070400 + 327654246297600*d + 118850467309056*d^2 + 25250641945600*d^3 + 3477343785760*d^4 + 324057879600*d^5 + 20672928528*d^6 + 890113800*d^7 + 24706290*d^8 + 398075*d^9 + 2816*d^10)*x^20)/(274877906944*(17 + d)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + ((144533304115200 + 122375660175360*d + 46314478301184*d^2 + 10318612410880*d^3 + 1498881123840*d^4 + 148345703520*d^5 + 10131810192*d^6 + 471583920*d^7 + 14317560*d^8 + 256070*d^9 + 2049*d^10)*x^21)/(4398046511104*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5))
15/(3 + d - 3*d^2 - d^3) + (15*(37702665 + 14885760*d + 4136288*d^2 + 595200*d^3 + 46880*d^4 + 1920*d^5 + 32*d^6)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (45*(207297090 + 76965195*d + 21663656*d^2 + 3179659*d^3 + 258860*d^4 + 11305*d^5 + 224*d^6 + d^7)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (75*(1143296154 + 462267201*d + 133495952*d^2 + 20331462*d^3 + 1752920*d^4 + 84450*d^5 + 2048*d^6 + 18*d^7)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (15*(35992396440 + 16744685250*d + 5010043931*d^2 + 800446510*d^3 + 73830819*d^4 + 3930190*d^5 + 111849*d^6 + 1330*d^7 + d^8)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (105*(6134588460 + 3324482874*d + 1036727832*d^2 + 174482380*d^3 + 17203099*d^4 + 999160*d^5 + 32041*d^6 + 460*d^7 + d^8)*x^5)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - ((9855817171200 + 6154536952080*d + 2004976266618*d^2 + 355207744451*d^3 + 37220034462*d^4 + 2326970139*d^5 + 82044222*d^6 + 1367649*d^7 + 5538*d^8 + d^9)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (13*(1197501505200 + 843050876040*d + 286771732158*d^2 + 53315017481*d^3 + 5899530642*d^4 + 393170739*d^5 + 15050202*d^6 + 286569*d^7 + 1758*d^8 + d^9)*x^7)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (39*(263772709200 + 204307597620*d + 72420036288*d^2 + 14078663701*d^3 + 1636938152*d^4 + 115614239*d^5 + 4775132*d^6 + 102749*d^7 + 848*d^8 + d^9)*x^8)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (143*(637880443200 + 531909249120*d + 195993976524*d^2 + 39723220348*d^3 + 4837531071*d^4 + 360981912*d^5 + 16031856*d^6 + 385992*d^7 + 3984*d^8 + 8*d^9)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (715*(118105827840 + 104271623136*d + 39856127844*d^2 + 8405008184*d^3 + 1070261415*d^4 + 84253356*d^5 + 4013208*d^6 + 107076*d^7 + 1320*d^8 + 4*d^9)*x^10)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (117*(2215089676800 + 2047104514560*d + 810594890888*d^2 + 177688927476*d^3 + 23643050462*d^4 + 1962018099*d^5 + 99985632*d^6 + 2930224*d^7 + 41888*d^8 + 176*d^9)*x^11)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (39*(1045534089600 + 1004476881120*d + 411811528768*d^2 + 93817758916*d^3 + 13043798392*d^4 + 1140441369*d^5 + 62023312*d^6 + 1981584*d^7 + 32208*d^8 + 176*d^9)*x^12)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (3*(55394539200000 + 55125441000000*d + 23402680799472*d^2 + 5542880852904*d^3 + 805458996808*d^4 + 74159344666*d^5 + 4294115443*d^6 + 148660096*d^7 + 2708992*d^8 + 18304*d^9)*x^13)/(16777216*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (3*(22446334310400 + 23104780367040*d + 10163683433904*d^2 + 2504376853448*d^3 + 380507624816*d^4 + 36875868002*d^5 + 2268814361*d^6 + 84704672*d^7 + 1711424*d^8 + 13728*d^9)*x^14)/(33554432*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + ((84687482880000 + 90161992909440*d + 41136749032416*d^2 + 10554337887232*d^3 + 1677466535880*d^4 + 171062834940*d^5 + 11165435184*d^6 + 447799623*d^7 + 9934080*d^8 + 91520*d^9)*x^15)/(268435456*(-1 + d)*(1 + d)*(3 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(35 + 12*d + d^2)) - ((9950779238400 + 10965132368640*d + 5194921339008*d^2 + 1389190648016*d^3 + 231105625608*d^4 + 24798089856*d^5 + 1715138742*d^6 + 73639239*d^7 + 1777152*d^8 + 18304*d^9)*x^16)/(268435456*(3 + d)*(11 + d)*(13 + d)*(15 + d)*(-1 + d^2)*(315 + 143*d + 21*d^2 + d^3)) + (3*(17535290572800 + 20020898856960*d + 9861872401152*d^2 + 2751872027904*d^3 + 479608195216*d^4 + 54167034592*d^5 + 3966413848*d^6 + 181686136*d^7 + 4726789*d^8 + 53248*d^9)*x^17)/(17179869184*(3 + d)*(13 + d)*(15 + d)*(-1 + d^2)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4)) - ((5446567526400 + 6450933196800*d + 3308431123200*d^2 + 964749602560*d^3 + 176378903088*d^4 + 20980855776*d^5 + 1625224200*d^6 + 79129080*d^7 + 2199567*d^8 + 26624*d^9)*x^18)/(34359738368*(15 + d)*(-3 - d + 3*d^2 + d^3)*(45045 + 28009*d + 6750*d^2 + 790*d^3 + 45*d^4 + d^5)) + (3*(354248294400 + 435770757120*d + 233084473856*d^2 + 71169640192*d^3 + 13674176672*d^4 + 1714781744*d^5 + 140373584*d^6 + 7234328*d^7 + 213018*d^8 + 2731*d^9)*x^19)/(274877906944*(-3 - d + 3*d^2 + d^3)*(675675 + 465180*d + 129259*d^2 + 18600*d^3 + 1465*d^4 + 60*d^5 + d^6))
-654729075/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(-113223825 + 8583735*d + 2662583*d^2 + 445459*d^3 + 43505*d^4 + 2485*d^5 + 77*d^6 + d^7)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(-430906905 + 136027020*d + 42601328*d^2 + 7127344*d^3 + 696080*d^4 + 39760*d^5 + 1232*d^6 + 16*d^7)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(-2329457130 + 4135923045*d + 1302599073*d^2 + 219155657*d^3 + 21588889*d^4 + 1251215*d^5 + 39907*d^6 + 563*d^7 + d^8)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (525*(3365340264 + 7997145270*d + 2533296175*d^2 + 431143286*d^3 + 43219414*d^4 + 2577050*d^5 + 86674*d^6 + 1394*d^7 + 6*d^8)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (21*(1179404998200 + 1375339381230*d + 439612500449*d^2 + 76130280029*d^3 + 7828942149*d^4 + 485661309*d^5 + 17481891*d^6 + 323511*d^7 + 2191*d^8 + d^9)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (21*(1901536708500 + 1786520783520*d + 578954316603*d^2 + 102576790193*d^3 + 10892629293*d^4 + 708184113*d^5 + 27436227*d^6 + 577647*d^7 + 5187*d^8 + 7*d^9)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - ((708355659211200 + 610675122313980*d + 201652676845656*d^2 + 36721414738915*d^3 + 4045451849375*d^4 + 276679792935*d^5 + 11530452843*d^6 + 271869945*d^7 + 2993325*d^8 + 7745*d^9 + d^10)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (13*(91679713725600 + 76620464314740*d + 25895951247048*d^2 + 4863809656087*d^3 + 557464615952*d^4 + 40148513307*d^5 + 1793855511*d^6 + 46735413*d^7 + 606633*d^8 + 2453*d^9 + d^10)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (39*(20345028303600 + 16948337565960*d + 5883419951382*d^2 + 1142469276421*d^3 + 136419299806*d^4 + 10340596441*d^5 + 493444217*d^6 + 14066959*d^7 + 210419*d^8 + 1179*d^9 + d^10)*x^9)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (143*(23888927462400 + 20141542911600*d + 7199431153548*d^2 + 1447511619304*d^3 + 180148398419*d^4 + 14355920124*d^5 + 729194508*d^6 + 22590276*d^7 + 383316*d^8 + 2756*d^9 + 4*d^10)*x^10)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (143*(21002656147200 + 18077126115960*d + 6664331547492*d^2 + 1388500314682*d^3 + 180099262487*d^4 + 15071109942*d^5 + 812741118*d^6 + 27222858*d^7 + 517458*d^8 + 4538*d^9 + 10*d^10)*x^11)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (39*(443785934592000 + 391816776027840*d + 149138392144528*d^2 + 32213722464880*d^3 + 4354013918160*d^4 + 382261049800*d^5 + 21843146619*d^6 + 787796560*d^7 + 16599440*d^8 + 171600*d^9 + 528*d^10)*x^12)/(8388608*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (39*(65291809968000 + 59291476446240*d + 23317575085008*d^2 + 5223190576272*d^3 + 735574464652*d^4 + 67711870072*d^5 + 4093649931*d^6 + 158411488*d^7 + 3667488*d^8 + 43648*d^9 + 176*d^10)*x^13)/(4194304*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3*(1618366035686400 + 1513933760005440*d + 615499727431984*d^2 + 143031866444472*d^3 + 20989206905832*d^4 + 2025079327502*d^5 + 129372311999*d^6 + 5354745518*d^7 + 135224128*d^8 + 1821248*d^9 + 9152*d^10)*x^14)/(33554432*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3*(615466281830400 + 593699117078400*d + 249670395714352*d^2 + 60218048907928*d^3 + 9210242066728*d^4 + 931212000138*d^5 + 62799081499*d^6 + 2772666522*d^7 + 75917712*d^8 + 1141712*d^9 + 6864*d^10)*x^15)/(67108864*(-1 + d)*(1 + d)*(3 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(35 + 12*d + d^2)) + ((17506596460953600 + 17427941930327040*d + 7586097675217920*d^2 + 1900204512126848*d^3 + 303044946575440*d^4 + 32107815962208*d^5 + 2283826168680*d^6 + 107315668992*d^7 + 3169961265*d^8 + 52628992*d^9 + 366080*d^10)*x^16)/(4294967296*(-1 + d)*(1 + d)*(3 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(315 + 143*d + 21*d^2 + d^3)) - ((1946965231411200 + 2001842075105280*d + 902658928781568*d^2 + 234997561857280*d^3 + 39100696257872*d^4 + 4341967828800*d^5 + 325561704216*d^6 + 16250285280*d^7 + 515535153*d^8 + 9351680*d^9 + 73216*d^10)*x^17)/(4294967296*(3 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4)) + ((1222887252787200 + 1299744644014080*d + 607692107958528*d^2 + 164584150227200*d^3 + 28592994899376*d^4 + 3329140540320*d^5 + 263047422120*d^6 + 13924183800*d^7 + 472405719*d^8 + 9271300*d^9 + 79872*d^10)*x^18)/(34359738368*(3 + d)*(15 + d)*(17 + d)*(-1 + d^2)*(45045 + 28009*d + 6750*d^2 + 790*d^3 + 45*d^4 + d^5)) - ((120820808908800 + 132867270973440*d + 64483159034112*d^2 + 18189091903488*d^3 + 3302822166800*d^4 + 403485115488*d^5 + 33592844376*d^6 + 1882762872*d^7 + 68011125*d^8 + 1430532*d^9 + 13312*d^10)*x^19)/(68719476736*(17 + d)*(-3 - d + 3*d^2 + d^3)*(675675 + 465180*d + 129259*d^2 + 18600*d^3 + 1465*d^4 + 60*d^5 + d^6)) + ((45166657536000 + 51442832793600*d + 25947762969600*d^2 + 7633977518080*d^3 + 1450930825152*d^4 + 186169576320*d^5 + 16333170672*d^6 + 967542720*d^7 + 37039188*d^8 + 827480*d^9 + 8193*d^10)*x^20)/(1099511627776*(-3 - d + 3*d^2 + d^3)*(11486475 + 8583735*d + 2662583*d^2 + 445459*d^3 + 43505*d^4 + 2485*d^5 + 77*d^6 + d^7))
-105/((-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (1785*(6428565 + 2514576*d + 562118*d^2 + 65760*d^3 + 4250*d^4 + 144*d^5 + 2*d^6)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(482103765 + 180832191*d + 41167666*d^2 + 4950019*d^3 + 334630*d^4 + 12349*d^5 + 214*d^6 + d^7)*x^2)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(10008986130 + 4044726057*d + 952873568*d^2 + 120047296*d^3 + 8700320*d^4 + 359488*d^5 + 7712*d^6 + 64*d^7)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(73348034760 + 33390047604*d + 8210649839*d^2 + 1092010994*d^3 + 85108179*d^4 + 3891686*d^5 + 97101*d^6 + 1046*d^7 + d^8)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(834269899320 + 429396304218*d + 110408830729*d^2 + 15488822200*d^3 + 1289076340*d^4 + 64043752*d^5 + 1786636*d^6 + 23080*d^7 + 60*d^8)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (7*(14511237998400 + 8297587618920*d + 2226271580454*d^2 + 328027675199*d^3 + 28914791994*d^4 + 1540430019*d^5 + 47158686*d^6 + 711741*d^7 + 3246*d^8 + d^9)*x^6)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (7*(28066118652000 + 17414218704240*d + 4859736837486*d^2 + 748751022661*d^3 + 69478302966*d^4 + 3939748926*d^5 + 131227674*d^6 + 2278794*d^7 + 14994*d^8 + 14*d^9)*x^7)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - ((5105998007510400 + 3368119383838800*d + 974853913494756*d^2 + 156533931611180*d^3 + 15233992299875*d^4 + 915917028180*d^5 + 33033119343*d^6 + 651017700*d^7 + 5570025*d^8 + 10300*d^9 + d^10)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (13*(536084999049600 + 370581952439520*d + 111025575913512*d^2 + 18541094449616*d^3 + 1888725382886*d^4 + 120147282276*d^5 + 4673954607*d^6 + 103223124*d^7 + 1082409*d^8 + 3244*d^9 + d^10)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (13*(306921552537600 + 220406936569920*d + 68276638238952*d^2 + 11845564172384*d^3 + 1261768506114*d^4 + 84800536884*d^5 + 3545578365*d^6 + 86794356*d^7 + 1076331*d^8 + 4636*d^9 + 3*d^10)*x^10)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (13*(1176635536876800 + 873658798745760*d + 279709371078216*d^2 + 50392655922652*d^3 + 5609829020542*d^4 + 397835453127*d^5 + 17817440340*d^6 + 479218608*d^7 + 6866508*d^8 + 39248*d^9 + 44*d^10)*x^11)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (13*(940904399635200 + 720765139554720*d + 238493177165976*d^2 + 44614199554476*d^3 + 5188795678306*d^4 + 387842381451*d^5 + 18550148274*d^6 + 544386744*d^7 + 8865054*d^8 + 63624*d^9 + 110*d^10)*x^12)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3*(21658223876889600 + 17103457330819200*d + 5850454506219264*d^2 + 1136478640109080*d^3 + 138056179416340*d^4 + 10865004169250*d^5 + 553567226947*d^6 + 17628553280*d^7 + 322138960*d^8 + 2791360*d^9 + 6864*d^10)*x^13)/(33554432*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3*(2963403220377600 + 2412411154625280*d + 853379457937376*d^2 + 172173294577448*d^3 + 21841554712188*d^4 + 1808289661318*d^5 + 97938400931*d^6 + 3369338752*d^7 + 68386032*d^8 + 695552*d^9 + 2288*d^10)*x^14)/(16777216*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + ((15865353042739200 + 13318395538429440*d + 4874370477570624*d^2 + 1021649117947088*d^3 + 135334438637088*d^4 + 11779234787208*d^5 + 677038197780*d^6 + 25068387417*d^7 + 560369472*d^8 + 6552832*d^9 + 27456*d^10)*x^15)/(134217728*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - ((5675966821324800 + 4915830099790080*d + 1862311431939264*d^2 + 405637890511552*d^3 + 56112036054552*d^4 + 5132086413972*d^5 + 312613460334*d^6 + 12418374603*d^7 + 303599088*d^8 + 4017728*d^9 + 20592*d^10)*x^16)/(268435456*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)) + ((50846364721152000 + 45459087561676800*d + 17836320570850560*d^2 + 4039089700668544*d^3 + 583578571916080*d^4 + 56073679913664*d^5 + 3615914530200*d^6 + 153693105576*d^7 + 4085515635*d^8 + 60409856*d^9 + 366080*d^10)*x^17)/(17179869184*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(-1 + d^2)*(63 + 16*d + d^2)) - ((5363540582400000 + 4953254779054080*d + 2014097611345152*d^2 + 474454610925440*d^3 + 71625436844336*d^4 + 7229850976320*d^5 + 493149988632*d^6 + 22378017240*d^7 + 643591539*d^8 + 10516480*d^9 + 73216*d^10)*x^18)/(17179869184*(5 + d)*(13 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)*(693 + 239*d + 27*d^2 + d^3)) + (3*(1068944228352000 + 1020404609863680*d + 430315796767232*d^2 + 105522271834112*d^3 + 16653737693408*d^4 + 1766259311152*d^5 + 127368659824*d^6 + 6158848648*d^7 + 190785422*d^8 + 3410603*d^9 + 26624*d^10)*x^19)/(137438953472*(5 + d)*(15 + d)*(17 + d)*(-3 - d + 3*d^2 + d^3)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - ((302616605491200 + 298823246438400*d + 130804640713728*d^2 + 33419761834240*d^3 + 5518260474176*d^4 + 615208179600*d^5 + 46890140640*d^6 + 2412166920*d^7 + 80139204*d^8 + 1552385*d^9 + 13312*d^10)*x^20)/(274877906944*(17 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + ((108399978086400 + 110816240025600*d + 50400036182016*d^2 + 13431093811712*d^3 + 2322794133888*d^4 + 272427631392*d^5 + 21946767696*d^6 + 1199258448*d^7 + 42543792*d^8 + 884818*d^9 + 8193*d^10)*x^21)/(4398046511104*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-13749310575/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (13749310575*(-3 + d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (13749310575*(16 + 13*d)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (22915517625*(146 + 51*d + d^2)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (68746552875*(1368 + 358*d + 11*d^2)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (41247931725*(21432 + 4858*d + 191*d^2 + d^3)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (13749310575*(444448 + 94256*d + 4454*d^2 + 49*d^3)*x^6)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (1964187225*(2077536 + 431724*d + 23660*d^2 + 393*d^3 + d^4)*x^7)/(2048*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (1964187225*(35349120 + 7409264*d + 460796*d^2 + 10204*d^3 + 61*d^4)*x^8)/(32768*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) - (1527701175*(156900480 + 33791536*d + 2351628*d^2 + 65032*d^3 + 633*d^4 + d^5)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (916620705*(741711360 + 166116992*d + 12812400*d^2 + 425300*d^3 + 5820*d^4 + 23*d^5)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (83329155*(9577751040 + 2248104608*d + 190841224*d^2 + 7407740*d^3 + 131770*d^4 + 887*d^5 + d^6)*x^11)/(1048576*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (27776385*(112095160320 + 27713609344*d + 2575685632*d^2 + 114786280*d^3 + 2529820*d^4 + 24766*d^5 + 73*d^6)*x^12)/(8388608*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (10683225*(472502384640 + 123437895552*d + 12507483456*d^2 + 631410472*d^3 + 16699332*d^4 + 218266*d^5 + 1131*d^6 + d^7)*x^13)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (1526175*(4444076482560 + 1229191623168*d + 135321676672*d^2 + 7659938656*d^3 + 237687736*d^4 + 3934756*d^5 + 30394*d^6 + 73*d^7)*x^14)/(134217728*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (101745*(18440363335680 + 5406331482624*d + 644794542272*d^2 + 40601948304*d^3 + 1453862544*d^4 + 29426376*d^5 + 309708*d^6 + 1341*d^7 + d^8)*x^15)/(134217728*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (305235*(44338602147840 + 13787225720832*d + 1777040352512*d^2 + 123694920832*d^3 + 5047445872*d^4 + 121834048*d^5 + 1652728*d^6 + 10888*d^7 + 23*d^8)*x^16)/(4294967296*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - (17955*(544935723171840 + 179768862676992*d + 24987329304320*d^2 + 1912930258560*d^3 + 88094062672*d^4 + 2489998672*d^5 + 41948200*d^6 + 383200*d^7 + 1493*d^8 + d^9)*x^17)/(17179869184*(15 + d)*(17 + d)*(19 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + (1995*(2774738327961600 + 971136047923200*d + 145306194548736*d^2 + 12184305791744*d^3 + 628454526336*d^4 + 20517856464*d^5 + 418227264*d^6 + 5004456*d^7 + 30264*d^8 + 61*d^9)*x^18)/(68719476736*(15 + d)*(17 + d)*(19 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) - (105*(11241981060710400 + 4173928601702400*d + 671239260163584*d^2 + 61444294620672*d^3 + 3528436780448*d^4 + 131682084912*d^5 + 3187158240*d^6 + 48106728*d^7 + 410802*d^8 + 1563*d^9 + d^10)*x^19)/(137438953472*(17 + d)*(19 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9)) + (21*(33983393130086400 + 13382460160819200*d + 2310107146758144*d^2 + 230227766059520*d^3 + 14650632993920*d^4 + 620103902880*d^5 + 17579431632*d^6 + 326248080*d^7 + 3720480*d^8 + 22570*d^9 + 49*d^10)*x^20)/(1099511627776*(17 + d)*(19 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9)) - ((136276839117619200 + 56907212499763200*d + 10533237939320832*d^2 + 1140487614439936*d^3 + 80138301444480*d^4 + 3824624809760*d^5 + 125771261616*d^6 + 2820523488*d^7 + 41454720*d^8 + 364490*d^9 + 1527*d^10 + d^11)*x^21)/(4398046511104*(19 + d)*(-34459425 - 37237680*d + 17887941*d^2 + 33238720*d^3 + 15995510*d^4 + 3948000*d^5 + 573258*d^6 + 50880*d^7 + 2715*d^8 + 80*d^9 + d^10)) + (3*(4119199167283200 + 1823647879987200*d + 361628245942272*d^2 + 42471947513856*d^3 + 3286976189440*d^4 + 176194154240*d^5 + 6680810976*d^6 + 179313168*d^7 + 3340560*d^8 + 41160*d^9 + 302*d^10 + d^11)*x^22)/(17592186044416*(19 + d)*(-34459425 - 37237680*d + 17887941*d^2 + 33238720*d^3 + 15995510*d^4 + 3948000*d^5 + 573258*d^6 + 50880*d^7 + 2715*d^8 + 80*d^9 + d^10))
-13749310575/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (41247931725*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (151242416325*(2 + d)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (352898971425*(22 + 7*d)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (252070693875*(456 + 106*d + d^2)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (50414138775*(22648 + 4462*d + 87*d^2)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (151242416325*(55328 + 10060*d + 288*d^2 + d^3)*x^6)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (21606059475*(2201568 + 389308*d + 14416*d^2 + 117*d^3)*x^7)/(16384*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) - (21606059475*(5002624 + 889520*d + 39980*d^2 + 524*d^3 + d^4)*x^8)/(32768*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (2400673275*(166823040 + 30474896*d + 1602884*d^2 + 29236*d^3 + 139*d^4)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (3360942585*(364654080 + 69392544*d + 4174760*d^2 + 97940*d^3 + 790*d^4 + d^5)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (305540235*(10222717440 + 2044550432*d + 138566600*d^2 + 3986260*d^3 + 46510*d^4 + 153*d^5)*x^11)/(2097152*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (305540235*(21799864320 + 4608030848*d + 348054144*d^2 + 11897800*d^3 + 184220*d^4 + 1062*d^5 + d^6)*x^12)/(8388608*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (23503095*(506556610560 + 113555431296*d + 9483033856*d^2 + 376816600*d^3 + 7342340*d^4 + 62834*d^5 + 159*d^6)*x^13)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (16787925*(1061356707840 + 252826816000*d + 23200410048*d^2 + 1054553040*d^3 + 24957184*d^4 + 289576*d^5 + 1316*d^6 + d^7)*x^14)/(134217728*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (1119195*(19870640824320 + 5035070519808*d + 505213747648*d^2 + 25951978768*d^3 + 727489600*d^4 + 10818472*d^5 + 74452*d^6 + 157*d^7)*x^15)/(536870912*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - (1119195*(41069396459520 + 11074458359808*d + 1210150583040*d^2 + 69593779072*d^3 + 2268499984*d^4 + 41632192*d^5 + 395080*d^6 + 1528*d^7 + d^8)*x^16)/(4294967296*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (460845*(84386371829760 + 24215319214080*d + 2872068060928*d^2 + 183537415552*d^3 + 6860040784*d^4 + 151263040*d^5 + 1867432*d^6 + 11128*d^7 + 21*d^8)*x^17)/(17179869184*(15 + d)*(17 + d)*(19 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) - (21945*(1207154200412160 + 368542726705152*d + 47309429607936*d^2 + 3339442042880*d^3 + 141579616416*d^4 + 3677626512*d^5 + 56800464*d^6 + 473880*d^7 + 1674*d^8 + d^9)*x^18)/(68719476736*(15 + d)*(17 + d)*(19 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + (3465*(4090593617510400 + 1328151105515520*d + 184083957477888*d^2 + 14283193562112*d^3 + 681044922208*d^4 + 20533195312*d^5 + 385963312*d^6 + 4249288*d^7 + 23542*d^8 + 43*d^9)*x^19)/(274877906944*(17 + d)*(19 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9)) - (231*(24829617202790400 + 8569637371330560*d + 1279821620176896*d^2 + 108722442672640*d^3 + 5791132449920*d^4 + 200369302560*d^5 + 4493016528*d^6 + 62759760*d^7 + 494880*d^8 + 1730*d^9 + d^10)*x^20)/(1099511627776*(17 + d)*(19 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9)) + (11*(150007503008563200 + 55007198157127680*d + 8836320290347008*d^2 + 819220189253120*d^3 + 48486830875520*d^4 + 1908566940000*d^5 + 50310758064*d^6 + 867911280*d^7 + 9192480*d^8 + 51670*d^9 + 103*d^10)*x^21)/(4398046511104*(19 + d)*(-34459425 - 37237680*d + 17887941*d^2 + 33238720*d^3 + 15995510*d^4 + 3948000*d^5 + 573258*d^6 + 50880*d^7 + 2715*d^8 + 80*d^9 + d^10)) - ((300701539211673600 + 117095745146388480*d + 20203479216340992*d^2 + 2038866204435456*d^3 + 133533015587840*d^4 + 5940881017280*d^5 + 182157419136*d^6 + 3809747568*d^7 + 52229760*d^8 + 428340*d^9 + 1672*d^10 + d^11)*x^22)/(17592186044416*(19 + d)*(-34459425 - 37237680*d + 17887941*d^2 + 33238720*d^3 + 15995510*d^4 + 3948000*d^5 + 573258*d^6 + 50880*d^7 + 2715*d^8 + 80*d^9 + d^10)) + ((26088261392793600 + 10783141172674560*d + 1995917156057088*d^2 + 218804485639168*d^3 + 15808314818560*d^4 + 791260979520*d^5 + 28024047744*d^6 + 702817104*d^7 + 12239040*d^8 + 141020*d^9 + 968*d^10 + 3*d^11)*x^23)/(70368744177664*(-654729075 - 741975345*d + 302633199*d^2 + 649423621*d^3 + 337153410*d^4 + 91007510*d^5 + 14839902*d^6 + 1539978*d^7 + 102465*d^8 + 4235*d^9 + 99*d^10 + d^11))
-13749310575/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (654729075*(-139 + 36*d + d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1964187225*(226 + 249*d + 8*d^2)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1964187225*(8638 + 3359*d + 142*d^2 + d^3)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1964187225*(117116 + 34148*d + 1749*d^2 + 22*d^3)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (392837445*(2616300 + 669388*d + 39247*d^2 + 698*d^3 + 2*d^4)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1964187225*(6868272 + 1656676*d + 108464*d^2 + 2501*d^3 + 16*d^4)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (130945815*(130543680 + 30934468*d + 2233296*d^2 + 63259*d^3 + 636*d^4 + d^5)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (392837445*(351010560 + 83827520*d + 6621788*d^2 + 222352*d^3 + 3073*d^4 + 12*d^5)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (43648605*(10334966400 + 2528389968*d + 217384012*d^2 + 8448372*d^3 + 149533*d^4 + 984*d^5 + d^6)*x^9)/(131072*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (43648605*(27765803520 + 7032865696*d + 655604680*d^2 + 28995604*d^3 + 628846*d^4 + 5953*d^5 + 16*d^6)*x^10)/(524288*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) - (3968055*(678956129280 + 179304028896*d + 18068635480*d^2 + 898191916*d^3 + 23165698*d^4 + 290131*d^5 + 1378*d^6 + d^7)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (3968055*(1253621191680 + 346774601664*d + 37682336144*d^2 + 2085638816*d^3 + 62621840*d^4 + 985556*d^5 + 6971*d^6 + 14*d^7)*x^12)/(8388608*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (101745*(37508601461760 + 10900975618752*d + 1274667738224*d^2 + 77975565480*d^3 + 2682846612*d^4 + 51258330*d^5 + 492384*d^6 + 1812*d^7 + d^8)*x^13)/(16777216*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (305235*(31798133452800 + 9728640040704*d + 1221878256640*d^2 + 82129993296*d^3 + 3199298160*d^4 + 72410208*d^5 + 892548*d^6 + 5031*d^7 + 8*d^8)*x^14)/(134217728*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (2907*(1748514229862400 + 563886393200640*d + 75947267710656*d^2 + 5582618073584*d^3 + 243907737696*d^4 + 6422415384*d^5 + 97800444*d^6 + 765591*d^7 + 2304*d^8 + d^9)*x^15)/(268435456*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (14535*(1194281703014400 + 406307085957120*d + 58601476232960*d^2 + 4692525674752*d^3 + 228245804976*d^4 + 6896936256*d^5 + 126323736*d^6 + 1292832*d^7 + 6115*d^8 + 8*d^9)*x^16)/(4294967296*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (171*(69532940110233600 + 24968151304427520*d + 3851662227401472*d^2 + 334925978635904*d^3 + 18029595805136*d^4 + 618641192064*d^5 + 13364678712*d^6 + 171759336*d^7 + 1152549*d^8 + 2956*d^9 + d^10)*x^17)/(17179869184*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (57*(111904910711193600 + 42426521618042880*d + 6993045725898240*d^2 + 658661839028224*d^3 + 39057337844256*d^4 + 1509406607184*d^5 + 37904395536*d^6 + 594795576*d^7 + 5317794*d^8 + 22061*d^9 + 24*d^10)*x^18)/(68719476736*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - ((2582222977990656000 + 1033897429010903040*d + 181936977462415872*d^2 + 18524146391292928*d^3 + 1205558921609568*d^4 + 52145380530032*d^5 + 1505681717904*d^6 + 28276263096*d^7 + 323177382*d^8 + 1949303*d^9 + 4374*d^10 + d^11)*x^19)/(274877906944*(15 + d)*(17 + d)*(19 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + (3*(247323583335628800 + 104600464059801600*d + 19639527823899648*d^2 + 2158291585336832*d^3 + 153734586477120*d^4 + 7407843256000*d^5 + 243998902224*d^6 + 5406717216*d^7 + 76851180*d^8 + 633100*d^9 + 2403*d^10 + 2*d^11)*x^20)/(1099511627776*(15 + d)*(17 + d)*(19 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) - (3*(22483962121420800 + 10046625378508800*d + 2011905533242368*d^2 + 238394960771584*d^3 + 18549873730368*d^4 + 992563877632*d^5 + 37092645072*d^6 + 960675264*d^7 + 16678332*d^8 + 180368*d^9 + 1035*d^10 + 2*d^11)*x^21)/(2199023255552*(17 + d)*(19 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9)) + (3*(3890354769100800 + 1837090875801600*d + 392324694970368*d^2 + 50096076086272*d^3 + 4253796769536*d^4 + 252320965824*d^5 + 10669559040*d^6 + 321574800*d^7 + 6767664*d^8 + 94676*d^9 + 792*d^10 + 3*d^11)*x^22)/(17592186044416*(323 + 36*d + d^2)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9))
-654729075/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (654729075*(137 + 26*d)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (654729075*(747 + 341*d + 5*d^2)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1964187225*(10378 + 3513*d + 80*d^2)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (9820936125*(28936 + 7518*d + 233*d^2 + d^3)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1964187225*(1368456 + 307326*d + 12063*d^2 + 110*d^3)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (654729075*(14319312 + 2997854*d + 141005*d^2 + 1966*d^3 + 4*d^4)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (654729075*(154853952 + 31651028*d + 1721528*d^2 + 32431*d^3 + 160*d^4)*x^7)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (654729075*(334514304 + 68717520*d + 4227668*d^2 + 100640*d^3 + 823*d^4 + d^5)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (218243025*(3533051520 + 743182864*d + 50984692*d^2 + 1469948*d^3 + 17087*d^4 + 54*d^5)*x^9)/(131072*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) - (43648605*(25670903040 + 5596900496*d + 424010604*d^2 + 14386000*d^3 + 219125*d^4 + 1209*d^5 + d^6)*x^10)/(262144*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (43648605*(124220528640 + 28293921696*d + 2350539208*d^2 + 91954580*d^3 + 1745550*d^4 + 14209*d^5 + 32*d^6)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (1322685*(8296460789760 + 1984319684736*d + 179817850688*d^2 + 7990218200*d^3 + 182756780*d^4 + 2004494*d^5 + 8177*d^6 + 5*d^7)*x^12)/(8388608*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (101745*(182926531307520 + 46093285711488*d + 4537239151168*d^2 + 226404238360*d^3 + 6091596340*d^4 + 85127482*d^5 + 527167*d^6 + 910*d^7)*x^13)/(33554432*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (72675*(181824025743360 + 48366102977280*d + 5154034564320*d^2 + 286252721048*d^3 + 8900346644*d^4 + 152632634*d^5 + 1302581*d^6 + 4196*d^7 + 2*d^8)*x^14)/(67108864*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (14535*(2153282759147520 + 605407664363520*d + 69641605778624*d^2 + 4274787725936*d^3 + 151527750080*d^4 + 3104987480*d^5 + 34390916*d^6 + 172259*d^7 + 240*d^8)*x^15)/(536870912*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (14535*(4223609423953920 + 1255967543838720*d + 155583839138048*d^2 + 10494938707840*d^3 + 419647676336*d^4 + 10074730064*d^5 + 139106072*d^6 + 979280*d^7 + 2619*d^8 + d^9)*x^16)/(4294967296*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (855*(57673079174430720 + 18144823298955264*d + 2415511162516224*d^2 + 178229041442688*d^3 + 7972136097296*d^4 + 220912135136*d^5 + 3695578376*d^6 + 34337672*d^7 + 146129*d^8 + 170*d^9)*x^17)/(17179869184*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - (95*(167934601051176960 + 55904521564108800*d + 7983846306664704*d^2 + 641929096748672*d^3 + 31905942115760*d^4 + 1008798852432*d^5 + 20023789800*d^6 + 235432608*d^7 + 1435875*d^8 + 3313*d^9 + d^10)*x^18)/(34359738368*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (5*(3245928943819161600 + 1143304884663275520*d + 174902448754423296*d^2 + 15276808333027328*d^3 + 839238299128352*d^4 + 30005945186448*d^5 + 695733805200*d^6 + 10050421272*d^7 + 82340898*d^8 + 310657*d^9 + 304*d^10)*x^19)/(274877906944*(15 + d)*(17 + d)*(19 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) - ((6249854936560435200 + 2329033076296335360*d + 381198661933860864*d^2 + 36080219704997376*d^3 + 2181485964252800*d^4 + 87586663891040*d^5 + 2344555253712*d^6 + 40740123648*d^7 + 429547200*d^8 + 2377950*d^9 + 4849*d^10 + d^11)*x^20)/(1099511627776*(15 + d)*(17 + d)*(19 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + (3*(571081195664179200 + 225139597271285760*d + 39386969223051264*d^2 + 4031866430761472*d^3 + 267423922070400*d^4 + 11993644984480*d^5 + 367428706512*d^6 + 7564432176*d^7 + 99723600*d^8 + 759610*d^9 + 2649*d^10 + 2*d^11)*x^21)/(4398046511104*(17 + d)*(19 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9)) - (3*(49659234405580800 + 20710150687457280*d + 3869905719681024*d^2 + 427822776699392*d^3 + 31054916276480*d^4 + 1549871956960*d^5 + 54007792272*d^6 + 1303754256*d^7 + 21082920*d^8 + 212110*d^9 + 1129*d^10 + 2*d^11)*x^22)/(8796093022208*(19 + d)*(-34459425 - 37237680*d + 17887941*d^2 + 33238720*d^3 + 15995510*d^4 + 3948000*d^5 + 573258*d^6 + 50880*d^7 + 2715*d^8 + 80*d^9 + d^10)) + (3*(8238398334566400 + 3634649095864320*d + 725096600690688*d^2 + 86488133065728*d^3 + 6860070883840*d^4 + 380100037440*d^5 + 15013092864*d^6 + 422635344*d^7 + 8307360*d^8 + 108540*d^9 + 848*d^10 + 3*d^11)*x^23)/(70368744177664*(19 + d)*(-34459425 - 37237680*d + 17887941*d^2 + 33238720*d^3 + 15995510*d^4 + 3948000*d^5 + 573258*d^6 + 50880*d^7 + 2715*d^8 + 80*d^9 + d^10))
-13749310575/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (34459425*(-3933 + 863*d + 51*d^2 + d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (34459425*(11780 + 21279*d + 1326*d^2 + 26*d^3)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (11486475*(497610 + 221863*d + 15292*d^2 + 368*d^3 + 2*d^4)*x^3)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (34459425*(8887440 + 2941826*d + 223969*d^2 + 6576*d^3 + 64*d^4)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2297295*(569826720 + 167559126*d + 13901545*d^2 + 479950*d^3 + 6470*d^4 + 14*d^5)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (2297295*(7137188880 + 2002872124*d + 179453280*d^2 + 7112515*d^3 + 122760*d^4 + 616*d^5)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2297295*(4323290400 + 1202290620*d + 115828184*d^2 + 5188735*d^3 + 109635*d^4 + 875*d^5 + d^6)*x^7)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (11486475*(13373750400 + 3769250704*d + 389589524*d^2 + 19499300*d^3 + 488895*d^4 + 5376*d^5 + 16*d^6)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1276275*(378695122560 + 109700427984*d + 12147071332*d^2 + 673199704*d^3 + 19588135*d^4 + 276031*d^5 + 1423*d^6 + d^7)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (2297295*(545448084480 + 163872351744*d + 19415006640*d^2 + 1183000620*d^3 + 39300500*d^4 + 679121*d^5 + 5110*d^6 + 10*d^7)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (23205*(29066878114560 + 9109775803968*d + 1153414348752*d^2 + 76828690864*d^3 + 2878031104*d^4 + 59196052*d^5 + 594043*d^6 + 2131*d^7 + d^8)*x^11)/(524288*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (23205*(208731120998400 + 68495957141760*d + 9256837099104*d^2 + 670881691816*d^3 + 28062858676*d^4 + 672523270*d^5 + 8523661*d^6 + 46624*d^7 + 64*d^8)*x^12)/(8388608*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) - (1785*(2032111438156800 + 699835736062080*d + 100828411252896*d^2 + 7919469127744*d^3 + 367022450216*d^4 + 10086238964*d^5 + 155714384*d^6 + 1174301*d^7 + 3089*d^8 + d^9)*x^13)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (1785*(5064842453299200 + 1833058630560000*d + 281205171970688*d^2 + 23856625757072*d^3 + 1217154177888*d^4 + 37889727432*d^5 + 694538352*d^6 + 6788913*d^7 + 28252*d^8 + 28*d^9)*x^14)/(134217728*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (17*(136990190015078400 + 52140356744440320*d + 8506764798131136*d^2 + 777276604865360*d^3 + 43428257377280*d^4 + 1516711027440*d^5 + 32394707688*d^6 + 393932715*d^7 + 2328195*d^8 + 4615*d^9 + d^10)*x^15)/(134217728*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (51*(307931591916748800 + 123292986307799040*d + 21368745890548992*d^2 + 2097715636626560*d^3 + 127795961998960*d^4 + 4968951288000*d^5 + 121908008376*d^6 + 1791867240*d^7 + 14063415*d^8 + 45760*d^9 + 32*d^10)*x^16)/(4294967296*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - ((10655102450184192000 + 4487921016083712000*d + 825423662855696640*d^2 + 86873777150203776*d^3 + 5750055423475760*d^4 + 247375069838000*d^5 + 6894935208840*d^6 + 119948846448*d^7 + 1195499115*d^8 + 5696175*d^9 + 8395*d^10 + d^11)*x^17)/(17179869184*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (5*(1135611720430387200 + 503095606033489920*d + 98097528151477248*d^2 + 11049571232678656*d^3 + 792246543434816*d^4 + 37525828565104*d^5 + 1178098454400*d^6 + 23879406072*d^7 + 292936404*d^8 + 1901831*d^9 + 4822*d^10 + 2*d^11)*x^18)/(68719476736*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (5*(114436501866086400 + 53310040185876480*d + 11011096606422528*d^2 + 1325444743343616*d^3 + 102701718710176*d^4 + 5334984112624*d^5 + 187400577840*d^6 + 4373795112*d^7 + 64573194*d^8 + 544551*d^9 + 2102*d^10 + 2*d^11)*x^19)/(68719476736*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + ((655982467389849600 + 321247038621450240*d + 70238598636453888*d^2 + 9025158960012800*d^3 + 754360826784000*d^4 + 42847550267680*d^5 + 1675621734864*d^6 + 44639122320*d^7 + 780457800*d^8 + 8274130*d^9 + 44973*d^10 + 80*d^11)*x^20)/(1099511627776*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - ((59556754626969600 + 30652660517437440*d + 7090786969755648*d^2 + 971780745269760*d^3 + 87508235989760*d^4 + 5423675746400*d^5 + 235318154064*d^6 + 7112554800*d^7 + 145635240*d^8 + 1898310*d^9 + 13813*d^10 + 40*d^11)*x^21)/(2199023255552*(19 + d)*(255 + 32*d + d^2)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + (3*(3432665972736000 + 1856404810137600*d + 454201062543360*d^2 + 66362367446016*d^3 + 6433934068480*d^4 + 434691334080*d^5 + 20889706880*d^6 + 714293648*d^7 + 17036720*d^8 + 270020*d^9 + 2560*d^10 + 11*d^11)*x^22)/(17592186044416*(4845 + 863*d + 51*d^2 + d^3)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8))
-34459425/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (241215975*(551 + 144*d + 4*d^2)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (34459425*(49970 + 21195*d + 832*d^2 + 9*d^3)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (447972525*(67070 + 23923*d + 1160*d^2 + 18*d^3)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (34459425*(2804400 + 818297*d + 46013*d^2 + 912*d^3 + 3*d^4)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (34459425*(100805944 + 26169970*d + 1663341*d^2 + 40752*d^3 + 288*d^4)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (6891885*(1679562000 + 413126126*d + 29211765*d^2 + 857090*d^3 + 9180*d^4 + 14*d^5)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (6891885*(17394867840 + 4219208884*d + 328141620*d^2 + 11238625*d^3 + 161040*d^4 + 616*d^5)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (6891885*(36074087040 + 8847231344*d + 750862572*d^2 + 29459180*d^3 + 530445*d^4 + 3416*d^5 + 3*d^6)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (11486475*(73354385280 + 18481655056*d + 1702311508*d^2 + 75440516*d^3 + 1641839*d^4 + 15120*d^5 + 36*d^6)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (2297295*(1029239861760 + 269126310112*d + 26795893784*d^2 + 1326857724*d^3 + 33982410*d^4 + 411103*d^5 + 1756*d^6 + d^7)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (2297295*(2412206584320 + 658890954528*d + 70694644712*d^2 + 3877920692*d^3 + 114637510*d^4 + 1730857*d^5 + 11088*d^6 + 18*d^7)*x^11)/(2097152*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) - (69615*(78297050557440 + 22433518097280*d + 2587048013600*d^2 + 156119950032*d^3 + 5249866284*d^4 + 95610540*d^5 + 833535*d^6 + 2538*d^7 + d^8)*x^12)/(4194304*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (5355*(3367886321479680 + 1014754463667840*d + 125493122019904*d^2 + 8283971135160*d^3 + 313302196884*d^4 + 6717742890*d^5 + 75101271*d^6 + 355680*d^7 + 416*d^8)*x^13)/(33554432*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (765*(16385318504755200 + 5199243128221440*d + 688129220794208*d^2 + 49452437684472*d^3 + 2084613905388*d^4 + 51687441582*d^5 + 712236567*d^6 + 4726053*d^7 + 10762*d^8 + 3*d^9)*x^14)/(67108864*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (5355*(5446598839418880 + 1821401242423296*d + 257516470437184*d^2 + 20066825381520*d^3 + 935950961712*d^4 + 26468992752*d^5 + 437167296*d^6 + 3808395*d^7 + 13928*d^8 + 12*d^9)*x^15)/(536870912*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (153*(368589660209971200 + 129932833497262080*d + 19590959259218176*d^2 + 1649691898847360*d^3 + 84626953118000*d^4 + 2700447912960*d^5 + 52369222248*d^6 + 573430440*d^7 + 3017675*d^8 + 5260*d^9 + d^10)*x^16)/(4294967296*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (9*(4977158270231347200 + 1849325627900467200*d + 296907311266590464*d^2 + 26938668146090880*d^3 + 1512378629476560*d^4 + 53988586115520*d^5 + 1210304029032*d^6 + 16153339320*d^7 + 114128365*d^8 + 330480*d^9 + 204*d^10)*x^17)/(17179869184*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - ((28745917205535129600 + 11254785712541798400*d + 1921381822280812032*d^2 + 187369204207638016*d^3 + 11465085832388640*d^4 + 454711545206960*d^5 + 11642329809936*d^6 + 185182846008*d^7 + 1676583810*d^8 + 7189115*d^9 + 9432*d^10 + d^11)*x^18)/(68719476736*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (5*(2907382262258073600 + 1198990148980469760*d + 217383049446824448*d^2 + 22736652875638784*d^3 + 1511220759434208*d^4 + 66220180062832*d^5 + 1918280094192*d^6 + 35755954824*d^7 + 401446782*d^8 + 2368543*d^9 + 5400*d^10 + 2*d^11)*x^19)/(274877906944*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - (5*(278852620295208960 + 121071687330299904*d + 23287361120464896*d^2 + 2607817163616512*d^3 + 187759390157568*d^4 + 9049844230768*d^5 + 294433259904*d^6 + 6349844856*d^7 + 86339232*d^8 + 667183*d^9 + 2340*d^10 + 2*d^11)*x^20)/(274877906944*(15 + d)*(17 + d)*(19 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + ((1525476758283878400 + 696995635342786560*d + 142096342390953984*d^2 + 17013037751595520*d^3 + 1323982020233600*d^4 + 69952225645600*d^5 + 2541747713232*d^6 + 62822005200*d^7 + 1016890800*d^8 + 9948290*d^9 + 49609*d^10 + 80*d^11)*x^21)/(4398046511104*(15 + d)*(17 + d)*(19 + d)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) - ((132500906547609600 + 63682370355363840*d + 13750992149520384*d^2 + 1758362299384320*d^3 + 147667007432960*d^4 + 8530918026080*d^5 + 344797621392*d^6 + 9700987440*d^7 + 184707240*d^8 + 2235030*d^9 + 15049*d^10 + 40*d^11)*x^22)/(8796093022208*(17 + d)*(19 + d)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9)) + ((21969062225510400 + 11102931639336960*d + 2537979907055616*d^2 + 346359605193728*d^3 + 31357342200320*d^4 + 1977874451520*d^5 + 88717798848*d^6 + 2830924464*d^7 + 62998080*d^8 + 931420*d^9 + 8236*d^10 + 33*d^11)*x^23)/(70368744177664*(323 + 36*d + d^2)*(-2027025 - 2071215*d + 1174068*d^2 + 1886156*d^3 + 829962*d^4 + 183414*d^5 + 22932*d^6 + 1644*d^7 + 63*d^8 + d^9))
-13749310575/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2027025*(-86241 + 16064*d + 1526*d^2 + 64*d^3 + d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (14189175*(9690 + 63287*d + 6104*d^2 + 256*d^3 + 4*d^4)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4729725*(5126010 + 2735725*d + 275484*d^2 + 12406*d^3 + 234*d^4 + d^5)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (4729725*(70019940 + 27007988*d + 2878341*d^2 + 142844*d^3 + 3276*d^4 + 26*d^5)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2837835*(968069760 + 334261066*d + 37829679*d^2 + 2067780*d^3 + 55670*d^4 + 614*d^5 + d^6)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (945945*(17515644000 + 5844230092*d + 702085368*d^2 + 41978365*d^3 + 1293840*d^4 + 18208*d^5 + 72*d^6)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (135135*(573762574560 + 191757669644*d + 24429451256*d^2 + 1587883045*d^3 + 55171760*d^4 + 948346*d^5 + 6104*d^6 + 5*d^7)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (675675*(215365908960 + 73492542132*d + 9921167060*d^2 + 697669631*d^3 + 27031103*d^4 + 550550*d^5 + 4928*d^6 + 11*d^7)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (75075*(11905434777600 + 4193583557088*d + 599442177788*d^2 + 45427978512*d^3 + 1945871445*d^4 + 45926496*d^5 + 528738*d^6 + 2112*d^7 + d^8)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (15015*(75717854110080 + 27703643764848*d + 4189710627472*d^2 + 341040810600*d^3 + 16036799100*d^4 + 431451027*d^5 + 6101508*d^6 + 36300*d^7 + 50*d^8)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4095*(1178638042982400 + 449522318389728*d + 71858318612168*d^2 + 6264661394564*d^3 + 321526309566*d^4 + 9738054921*d^5 + 164058972*d^6 + 1317306*d^7 + 3454*d^8 + d^9)*x^11)/(4194304*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (4095*(1047179153180160 + 417094458568224*d + 70405738943000*d^2 + 6557658597516*d^3 + 365591311134*d^4 + 12344066427*d^5 + 242378955*d^6 + 2475834*d^7 + 10186*d^8 + 9*d^9)*x^12)/(8388608*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (105*(121478830650777600 + 50574808253664000*d + 9005973891765600*d^2 + 894262269699416*d^3 + 53939554607924*d^4 + 2014634860266*d^5 + 45358987989*d^6 + 567057444*d^7 + 3281466*d^8 + 5794*d^9 + d^10)*x^13)/(67108864*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (105*(75345677216409600 + 32797608333776640*d + 6155538031836096*d^2 + 650433168356752*d^3 + 42304994164768*d^4 + 1736896902552*d^5 + 44284744476*d^6 + 659469093*d^7 + 5014512*d^8 + 14528*d^9 + 8*d^10)*x^14)/(134217728*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) - ((16256355151196160000 + 7398735496259258880*d + 1462375408977902784*d^2 + 164183644105983376*d^3 + 11482996387728480*d^4 + 515588939880440*d^5 + 14742142430652*d^6 + 256366209273*d^7 + 2448411720*d^8 + 10367630*d^9 + 11964*d^10 + d^11)*x^15)/(1073741824*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (7*(1954163102872780800 + 929800323493954560*d + 193407449880002688*d^2 + 23042142604705952*d^3 + 1728937563732720*d^4 + 84541958095600*d^5 + 2689961171184*d^6 + 53814925146*d^7 + 625492755*d^8 + 3592540*d^9 + 7128*d^10 + 2*d^11)*x^16)/(4294967296*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (21*(220731149128089600 + 109778889560232960*d + 24018576167749248*d^2 + 3033354109610272*d^3 + 243716353089200*d^4 + 12934118968720*d^5 + 455138998944*d^6 + 10355040426*d^7 + 143154675*d^8 + 1060220*d^9 + 3208*d^10 + 2*d^11)*x^17)/(8589934592*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (35*(141039663154790400 + 73310589480407040*d + 16864022782891008*d^2 + 2255830163090048*d^3 + 193779398604000*d^4 + 11130647675440*d^5 + 431043906384*d^6 + 11053164144*d^7 + 178663950*d^8 + 1646695*d^9 + 7008*d^10 + 8*d^11)*x^18)/(68719476736*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (35*(14202655462195200 + 7714953001820160*d + 1865397494380800*d^2 + 264130741632064*d^3 + 24229379283840*d^4 + 1503043550480*d^5 + 63809126640*d^6 + 1831390332*d^7 + 34166760*d^8 + 381935*d^9 + 2160*d^10 + 4*d^11)*x^19)/(68719476736*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (21*(27118061184614400 + 15394201237094400*d + 3911744125722624*d^2 + 586057000988672*d^3 + 57360113804160*d^4 + 3836624632480*d^5 + 178030089552*d^6 + 5688853296*d^7 + 121305840*d^8 + 1613770*d^9 + 11649*d^10 + 32*d^11)*x^20)/(1099511627776*(11 + d)*(17 + d)*(19 + d)*(195 + 28*d + d^2)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (7*(7380231841382400 + 4378530250506240*d + 1169231374288896*d^2 + 185309861937152*d^3 + 19341303459840*d^4 + 1393377448480*d^5 + 70528289328*d^6 + 2499706416*d^7 + 60492360*d^8 + 944530*d^9 + 8451*d^10 + 32*d^11)*x^21)/(2199023255552*(19 + d)*(3315 + 671*d + 45*d^2 + d^3)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (3*(2974977176371200 + 1844817539235840*d + 517750225281024*d^2 + 86805807377408*d^3 + 9660275422720*d^4 + 749258584640*d^5 + 41329717632*d^6 + 1621491024*d^7 + 44347680*d^8 + 805420*d^9 + 8744*d^10 + 43*d^11)*x^22)/(17592186044416*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7))
-2027025/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (6081075*(28101 + 8630*d + 510*d^2 + 10*d^3)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2027025*(617253 + 248938*d + 17018*d^2 + 470*d^3 + 4*d^4)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (14189175*(2656998 + 989455*d + 76984*d^2 + 2600*d^3 + 32*d^4)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4729725*(23236620 + 7624771*d + 653523*d^2 + 25237*d^3 + 393*d^4 + d^5)*x^4)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (4729725*(788386152 + 239281082*d + 22231677*d^2 + 962312*d^3 + 18408*d^4 + 104*d^5)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945945*(12587775120 + 3700207614*d + 370009441*d^2 + 17788500*d^3 + 406300*d^4 + 3516*d^5 + 4*d^6)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (135135*(880915109280 + 258806315284*d + 27743219496*d^2 + 1470294955*d^3 + 39110400*d^4 + 453376*d^5 + 1344*d^6)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (135135*(1773246433920 + 531127633072*d + 60859517788*d^2 + 3531786240*d^3 + 107372545*d^4 + 1562883*d^5 + 7987*d^6 + 5*d^7)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (675675*(1172653722240 + 362459755504*d + 44291036092*d^2 + 2798505012*d^3 + 95894261*d^4 + 1685530*d^5 + 12474*d^6 + 22*d^7)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (15015*(72589161173760 + 23321625293040*d + 3032921669524*d^2 + 207653107788*d^3 + 7934824023*d^4 + 163968840*d^5 + 1604316*d^6 + 5232*d^7 + 2*d^8)*x^10)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (15015*(335062818155520 + 112359068739168*d + 15522882683032*d^2 + 1146987300060*d^3 + 48462635130*d^4 + 1154645667*d^5 + 14149128*d^6 + 70680*d^7 + 80*d^8)*x^11)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (1365*(3583873120988160 + 1257167771502336*d + 184206985302912*d^2 + 14638589727488*d^3 + 679217020020*d^4 + 18386278428*d^5 + 272328903*d^6 + 1877217*d^7 + 4125*d^8 + d^9)*x^12)/(4194304*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (315*(50965435322081280 + 18720909215905152*d + 2904945441917696*d^2 + 247542145828248*d^3 + 12541877974500*d^4 + 381376985682*d^5 + 6658813959*d^6 + 59401212*d^7 + 208780*d^8 + 156*d^9)*x^13)/(33554432*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) - (15*(739697502723379200 + 284618697873926400*d + 46707363401975328*d^2 + 4257049215794504*d^3 + 234416409513676*d^4 + 7935532397814*d^5 + 160336198995*d^6 + 1774058946*d^7 + 8921574*d^8 + 13486*d^9 + 2*d^10)*x^14)/(67108864*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (15*(1714866236803399680 + 691154318179060224*d + 119808142031105344*d^2 + 11654016176652848*d^3 + 694735940923296*d^4 + 25992982251208*d^5 + 599248492612*d^6 + 7982806147*d^7 + 53514624*d^8 + 134528*d^9 + 64*d^10)*x^15)/(536870912*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - ((49622040039488716800 + 20943448574957475840*d + 3830848900656516864*d^2 + 396958481021270656*d^3 + 25534697580490320*d^4 + 1049673240248240*d^5 + 27310575976152*d^6 + 428576227968*d^7 + 3651614205*d^8 + 13596095*d^9 + 13659*d^10 + d^11)*x^16)/(4294967296*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (7*(5622814134153216000 + 2484384623098583040*d + 479087600084537088*d^2 + 52801509069752192*d^3 + 3654971861785680*d^4 + 164285046366880*d^5 + 4782141391944*d^6 + 86961262056*d^7 + 910607445*d^8 + 4655230*d^9 + 8118*d^10 + 2*d^11)*x^17)/(17179869184*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (21*(600845270202777600 + 277832637438904320*d + 56442752253875968*d^2 + 6607766631420032*d^3 + 491084447017040*d^4 + 24040482678560*d^5 + 777489619144*d^6 + 16177156216*d^7 + 203139285*d^8 + 1353470*d^9 + 3638*d^10 + 2*d^11)*x^18)/(34359738368*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (35*(364377493005926400 + 176283003046440960*d + 37705653423389184*d^2 + 4683870846018560*d^3 + 373042942714848*d^4 + 19825299317872*d^5 + 708400638960*d^6 + 16699425192*d^7 + 246882942*d^8 + 2065903*d^9 + 7896*d^10 + 8*d^11)*x^19)/(274877906944*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (35*(34927376272588800 + 17675553620533248*d + 3978703164484608*d^2 + 523991206725376*d^3 + 44655915588672*d^4 + 2569756739504*d^5 + 101003619360*d^6 + 2676861720*d^7 + 45946068*d^8 + 470003*d^9 + 2412*d^10 + 4*d^11)*x^20)/(274877906944*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + ((1336680129783398400 + 707493451212472320*d + 167540724576602112*d^2 + 23378101466532352*d^3 + 2129434100460160*d^4 + 132422134766880*d^5 + 5705629742736*d^6 + 168999220176*d^7 + 3332295840*d^8 + 40845650*d^9 + 270077*d^10 + 672*d^11)*x^21)/(4398046511104*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) - ((116024109878476800 + 64224416588267520*d + 15996966564372480*d^2 + 2363982532237824*d^3 + 229957312134400*d^4 + 15431414948320*d^5 + 727058984400*d^6 + 23964103152*d^7 + 538614600*d^8 + 7795710*d^9 + 64445*d^10 + 224*d^11)*x^22)/(8796093022208*(19 + d)*(255 + 32*d + d^2)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8)) + ((19222929447321600 + 11128207387852800*d + 2915175442022400*d^2 + 456135637218304*d^3 + 47364746229760*d^4 + 3427118819520*d^5 + 176317424640*d^6 + 6450308592*d^7 + 164461440*d^8 + 2783780*d^9 + 28160*d^10 + 129*d^11)*x^23)/(70368744177664*(4845 + 863*d + 51*d^2 + d^3)*(-135135 - 129072*d + 86876*d^2 + 119952*d^3 + 47334*d^4 + 9072*d^5 + 924*d^6 + 48*d^7 + d^8))
-13749310575/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (135135*(-1545555 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (2027025*(-162792 + 480347*d + 65700*d^2 + 4460*d^3 + 150*d^4 + 2*d^5)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (135135*(78227370 + 54049143*d + 7532389*d^2 + 527910*d^3 + 18880*d^4 + 297*d^5 + d^6)*x^3)/(32*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (135135*(2297111400 + 1075255438*d + 155076119*d^2 + 11455360*d^3 + 448280*d^4 + 8512*d^5 + 56*d^6)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (135135*(18961198200 + 7910775186*d + 1191436771*d^2 + 93567709*d^3 + 4020070*d^4 + 89524*d^5 + 829*d^6 + d^7)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (135135*(111977640000 + 45427635048*d + 7172624570*d^2 + 599640029*d^3 + 28125500*d^4 + 715832*d^5 + 8450*d^6 + 26*d^7)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (6435*(2692426655520 + 1101520949412*d + 182493612020*d^2 + 16215711015*d^3 + 825033489*d^4 + 23607318*d^5 + 339570*d^6 + 1755*d^7 + d^8)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (19305*(6622573910400 + 2778045779520*d + 482743589172*d^2 + 45494303428*d^3 + 2498099821*d^4 + 79484608*d^5 + 1352680*d^6 + 9880*d^7 + 16*d^8)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2145*(361681146449280 + 156758057680464*d + 28548522846180*d^2 + 2848002336080*d^3 + 168111629091*d^4 + 5898577881*d^5 + 116183214*d^6 + 1099446*d^7 + 3303*d^8 + d^9)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (2145*(456447969694080 + 205111026278352*d + 39116934306564*d^2 + 4124150098036*d^3 + 260854913403*d^4 + 10024612584*d^5 + 224766234*d^6 + 2621586*d^7 + 12045*d^8 + 11*d^9)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (39*(53034018836198400 + 24744870494940960*d + 4938206905923336*d^2 + 549487688435060*d^3 + 37140370215290*d^4 + 1554469932225*d^5 + 39176531373*d^6 + 545326530*d^7 + 3441120*d^8 + 6205*d^9 + d^10)*x^11)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (195*(18794918908846080 + 9110584689869376*d + 1901410985773584*d^2 + 223037584218472*d^3 + 16072350134144*d^4 + 729209905746*d^5 + 20455978935*d^6 + 332169600*d^7 + 2695884*d^8 + 7880*d^9 + 4*d^10)*x^12)/(8388608*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - ((10883755548752486400 + 5481919184464679040*d + 1195903941752837952*d^2 + 147735068991555736*d^3 + 11327631472946460*d^4 + 554964241792190*d^5 + 17193950554221*d^6 + 320237318373*d^7 + 3203006130*d^8 + 13515980*d^9 + 14217*d^10 + d^11)*x^13)/(67108864*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (9*(749271869624678400 + 392152260841499520*d + 89389986372416832*d^2 + 11619957792839816*d^3 + 946432834596700*d^4 + 49907557804670*d^5 + 1697023588701*d^6 + 35786208138*d^7 + 428287170*d^8 + 2420740*d^9 + 4337*d^10 + d^11)*x^14)/(134217728*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (9*(96149510250393600 + 52291169555777280*d + 12451288490421792*d^2 + 1702031360175176*d^3 + 147054267901420*d^4 + 8324112967190*d^5 + 309061282971*d^6 + 7304921538*d^7 + 102390690*d^8 + 736720*d^9 + 1997*d^10 + d^11)*x^15)/(67108864*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (3*(3880628882178048000 + 2193140133110937600*d + 545414439832180992*d^2 + 78358980181334144*d^3 + 7173439099920240*d^4 + 434918233503040*d^5 + 17558308922616*d^6 + 461446227912*d^7 + 7453775655*d^8 + 65875840*d^9 + 249312*d^10 + 224*d^11)*x^16)/(4294967296*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) - (9*(437997451039948800 + 257250351446046720*d + 66811583671521024*d^2 + 10084494568941312*d^3 + 977297914347440*d^4 + 63349546833440*d^5 + 2771470374792*d^6 + 80470888296*d^7 + 1479439815*d^8 + 15648960*d^9 + 78064*d^10 + 112*d^11)*x^17)/(8589934592*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (9*(466055919673344000 + 284512915576442880*d + 77167137665828352*d^2 + 12233939137938432*d^3 + 1254230674297376*d^4 + 86798466611024*d^5 + 4103794483152*d^6 + 130974034200*d^7 + 2714093394*d^8 + 33697701*d^9 + 212416*d^10 + 448*d^11)*x^18)/(68719476736*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (3*(140667791007744000 + 89273075247820800*d + 25288497942488064*d^2 + 4210574602205440*d^3 + 456449484995328*d^4 + 33688695994352*d^5 + 1717676493120*d^6 + 60014831352*d^7 + 1391112432*d^8 + 19972463*d^9 + 154176*d^10 + 448*d^11)*x^19)/(68719476736*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (9*(53664011373772800 + 35414103899013120*d + 10479207441911808*d^2 + 1832519104564736*d^3 + 210011334936576*d^4 + 16519072800544*d^5 + 906879545040*d^6 + 34581084432*d^7 + 891282744*d^8 + 14626066*d^9 + 134997*d^10 + 512*d^11)*x^20)/(1099511627776*(9 + d)*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (9*(4862943461376000 + 3338014217011200*d + 1032070729328640*d^2 + 189590928073216*d^3 + 22970201534592*d^4 + 1924941192928*d^5 + 113673650832*d^6 + 4720186416*d^7 + 134660448*d^8 + 2502782*d^9 + 27093*d^10 + 128*d^11)*x^21)/(2199023255552*(19 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (9*(839096126668800 + 599304163983360*d + 193687276425216*d^2 + 37390383993856*d^3 + 4790654082816*d^4 + 427769603904*d^5 + 27164183424*d^6 + 1226809392*d^7 + 38619504*d^8 + 807116*d^9 + 10080*d^10 + 57*d^11)*x^22)/(17592186044416*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6))
-135135/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (135135*(1506795 + 514048*d + 48832*d^2 + 2048*d^3 + 32*d^4)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (135135*(24331590 + 9500991*d + 973112*d^2 + 46778*d^3 + 1012*d^4 + 7*d^5)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (4729725*(9331470 + 3595555*d + 401584*d^2 + 21956*d^3 + 584*d^4 + 6*d^5)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945945*(487329480 + 179063362*d + 21523097*d^2 + 1296212*d^3 + 39438*d^4 + 510*d^5 + d^6)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (945945*(3859914600 + 1377608418*d + 176232969*d^2 + 11489888*d^3 + 390632*d^4 + 6160*d^5 + 28*d^6)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315315*(70854985440 + 25177037748*d + 3408270556*d^2 + 238770505*d^3 + 8986324*d^4 + 168598*d^5 + 1198*d^6 + d^7)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (45045*(2409372298080 + 868496692836*d + 124069957208*d^2 + 9304361831*d^3 + 384990632*d^4 + 8394932*d^5 + 80444*d^6 + 182*d^7)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (45045*(9509953288320 + 3519766180656*d + 529747247772*d^2 + 42409071124*d^3 + 1917056497*d^4 + 47682376*d^5 + 574546*d^6 + 2308*d^7 + d^8)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (45045*(15510241290240 + 5935841203056*d + 939988495900*d^2 + 80133843412*d^3 + 3935215345*d^4 + 110090512*d^5 + 1601992*d^6 + 9496*d^7 + 12*d^8)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3003*(1268650818892800 + 503919182545920*d + 83862392559216*d^2 + 7596311853164*d^3 + 403338756156*d^4 + 12557088369*d^5 + 214764144*d^6 + 1701426*d^7 + 4104*d^8 + d^9)*x^10)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3003*(1455637486867200 + 601173788542560*d + 105027474595176*d^2 + 10088685781744*d^3 + 576889610766*d^4 + 19820637354*d^5 + 390645024*d^6 + 3900006*d^7 + 14784*d^8 + 11*d^9)*x^11)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (91*(186189947777433600 + 80008666273560960*d + 14659765753053312*d^2 + 1490808933449144*d^3 + 91500023438396*d^4 + 3445995894474*d^5 + 77107905777*d^6 + 933902916*d^7 + 4978194*d^8 + 7426*d^9 + d^10)*x^12)/(16777216*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (35*(396354519692651520 + 177244936488669312*d + 34033349453106816*d^2 + 3658743394987000*d^3 + 240349564133884*d^4 + 9867180371370*d^5 + 247794560097*d^6 + 3546001056*d^7 + 24784500*d^8 + 60944*d^9 + 26*d^10)*x^13)/(33554432*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - ((38303467619261644800 + 17824382176344906240*d + 3584259435742080768*d^2 + 406834689736227648*d^3 + 28536246290937608*d^4 + 1271174812118252*d^5 + 35503235939262*d^6 + 588767686401*d^7 + 5150219892*d^8 + 18591258*d^9 + 16570*d^10 + d^11)*x^14)/(268435456*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (3*(7393975914124800000 + 3580045106543723520*d + 753519008357775936*d^2 + 90207672604675472*d^3 + 6742225953770696*d^4 + 324644856252084*d^5 + 10010673263514*d^6 + 189572151570*d^7 + 2008984884*d^8 + 9865366*d^9 + 15130*d^10 + 3*d^11)*x^15)/(536870912*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) - (3*(890898840473241600 + 448769773385280000*d + 98824436660302272*d^2 + 12466862490431216*d^3 + 991174125474152*d^4 + 51424112798748*d^5 + 1740355413258*d^6 + 37205935386*d^7 + 466509768*d^8 + 2956282*d^9 + 6940*d^10 + 3*d^11)*x^16)/(268435456*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (21*(1614211173679104000 + 845877550204569600*d + 194823196718770944*d^2 + 25879636686548352*d^3 + 2185545047920720*d^4 + 121853284110400*d^5 + 4504243290792*d^6 + 107728139256*d^7 + 1569974565*d^8 + 12363840*d^9 + 41024*d^10 + 32*d^11)*x^17)/(17179869184*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (21*(517145431567564800 + 281903397189765120*d + 67892765764886784*d^2 + 9490998490662784*d^3 + 850377195163504*d^4 + 50839644763776*d^5 + 2044487794776*d^6 + 54310855368*d^7 + 907421871*d^8 + 8638304*d^9 + 38240*d^10 + 48*d^11)*x^18)/(34359738368*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (21*(522337338851328000 + 296203537316597760*d + 74583023621405184*d^2 + 10967535545041408*d^3 + 1041604800763744*d^4 + 66656538464016*d^5 + 2906919493296*d^6 + 85274041080*d^7 + 1616014326*d^8 + 18212729*d^9 + 103040*d^10 + 192*d^11)*x^19)/(274877906944*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (21*(50031106552627200 + 29516488426045440*d + 7769917011852288*d^2 + 1201543196848896*d^3 + 120872345480768*d^4 + 8268377228432*d^5 + 390046595232*d^6 + 12577185480*d^7 + 268076292*d^8 + 3519993*d^9 + 24640*d^10 + 64*d^11)*x^20)/(274877906944*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + (9*(127542611253657600 + 78292825353338880*d + 21547188511500288*d^2 + 3503528083685888*d^3 + 373155011977344*d^4 + 27258634548256*d^5 + 1388250592848*d^6 + 49030159440*d^7 + 1167669216*d^8 + 17641954*d^9 + 149049*d^10 + 512*d^11)*x^21)/(4398046511104*(11 + d)*(17 + d)*(19 + d)*(195 + 28*d + d^2)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) - (9*(11060812578816000 + 7066024296775680*d + 2033370363383808*d^2 + 347639326525952*d^3 + 39193851508736*d^4 + 3055542141664*d^5 + 167779867920*d^6 + 6473201520*d^7 + 171383064*d^8 + 2950606*d^9 + 29497*d^10 + 128*d^11)*x^22)/(8796093022208*(19 + d)*(3315 + 671*d + 45*d^2 + d^3)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7)) + (9*(1830755185459200 + 1217421959823360*d + 366397949116416*d^2 + 65878053989376*d^3 + 7862538336256*d^4 + 654048750144*d^5 + 38695508544*d^6 + 1628254512*d^7 + 47757024*d^8 + 929916*d^9 + 10820*d^10 + 57*d^11)*x^23)/(70368744177664*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)*(-10395 - 9129*d + 7385*d^2 + 8659*d^3 + 2975*d^4 + 469*d^5 + 35*d^6 + d^7))
-13749310575/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (10395*(-22863555 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (10395*(-92839890 + 91893987*d + 17130848*d^2 + 1693440*d^3 + 92960*d^4 + 2688*d^5 + 32*d^6)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (17325*(793988910 + 863860263*d + 162381058*d^2 + 16305499*d^3 + 918610*d^4 + 27937*d^5 + 382*d^6 + d^7)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (51975*(4763933460 + 2926005996*d + 561661539*d^2 + 58061710*d^3 + 3422580*d^4 + 112714*d^5 + 1836*d^6 + 10*d^7)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3465*(307261237140 + 162448954830*d + 32125459032*d^2 + 3450289444*d^3 + 215007079*d^4 + 7728280*d^5 + 147253*d^6 + 1156*d^7 + d^8)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3465*(3660197420880 + 1861268136708*d + 381164132264*d^2 + 42740306149*d^3 + 2824699864*d^4 + 110489512*d^5 + 2403016*d^6 + 24136*d^7 + 56*d^8)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (495*(58600871128800 + 29902803725556*d + 6356602004808*d^2 + 745533170535*d^3 + 52230243772*d^4 + 2210566183*d^5 + 53919712*d^6 + 658645*d^7 + 2668*d^8 + d^9)*x^7)/(8192*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (6435*(16575188414400 + 8638607354760*d + 1907563304652*d^2 + 234048276978*d^3 + 17350286807*d^4 + 790446398*d^5 + 21373688*d^6 + 308282*d^7 + 1808*d^8 + 2*d^9)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (55*(11732493608035200 + 6290891239255920*d + 1442910320060148*d^2 + 185109096899708*d^3 + 14493103944227*d^4 + 707878477488*d^5 + 21043977591*d^6 + 350808252*d^7 + 2700213*d^8 + 5752*d^9 + d^10)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (165*(4925188467239040 + 2724615724987872*d + 648919506894552*d^2 + 86988328059092*d^3 + 7181823573578*d^4 + 374879416905*d^5 + 12172400604*d^6 + 230671488*d^7 + 2202132*d^8 + 7408*d^9 + 4*d^10)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - ((3428750252889561600 + 1958934957933857760*d + 484328381179022424*d^2 + 67802191671643836*d^3 + 5895136966871570*d^4 + 328007026972295*d^5 + 11569445589702*d^6 + 246040215663*d^7 + 2811590430*d^8 + 13311045*d^9 + 14674*d^10 + d^11)*x^11)/(4194304*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (11*(275887453928486400 + 162846876346552800*d + 41788240175566584*d^2 + 6106526068813876*d^3 + 558542803725630*d^4 + 33053725870745*d^5 + 1260674540937*d^6 + 29785814223*d^7 + 397636470*d^8 + 2462405*d^9 + 4554*d^10 + d^11)*x^12)/(8388608*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (55*(40928507741721600 + 24964365484023840*d + 6648366354013512*d^2 + 1013771930440788*d^3 + 97460205445898*d^4 + 6122771617157*d^5 + 251547754269*d^6 + 6550799871*d^7 + 100355442*d^8 + 774213*d^9 + 2134*d^10 + d^11)*x^13)/(16777216*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (165*(33782260358246400 + 21296448258595200*d + 5886027083743008*d^2 + 936315124356096*d^3 + 94539733010888*d^4 + 6295086028052*d^5 + 277703039292*d^6 + 7920405285*d^7 + 137344152*d^8 + 1276308*d^9 + 4840*d^10 + 4*d^11)*x^14)/(134217728*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (165*(4331059020288000 + 2822449353553728*d + 809640620297136*d^2 + 134336677134712*d^3 + 14237641850348*d^4 + 1003506687538*d^5 + 47408597754*d^6 + 1473155751*d^7 + 28605852*d^8 + 312554*d^9 + 1540*d^10 + 2*d^11)*x^15)/(67108864*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (33*(291047166163353600 + 196117398805708800*d + 58397079415756032*d^2 + 10105646565468288*d^3 + 1123749459258320*d^4 + 83749941847040*d^5 + 4227947696616*d^6 + 142521711864*d^7 + 3072650805*d^8 + 38765760*d^9 + 237952*d^10 + 448*d^11)*x^16)/(4294967296*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (33*(98442423849369600 + 68609035056015360*d + 21210513208012032*d^2 + 3828293043627648*d^3 + 446527452036080*d^4 + 35159017671680*d^5 + 1893286232376*d^6 + 68991864504*d^7 + 1640075295*d^8 + 23559360*d^9 + 174592*d^10 + 448*d^11)*x^17)/(8589934592*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (55*(62774878976409600 + 45266412198113280*d + 14533049948262912*d^2 + 2736193309216768*d^3 + 334710312577120*d^4 + 27827371481520*d^5 + 1596152420016*d^6 + 62696353224*d^7 + 1634216070*d^8 + 26431235*d^9 + 230912*d^10 + 768*d^11)*x^18)/(68719476736*(5 + d)*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(99 + 20*d + d^2)*(-3 - d + 3*d^2 + d^3)) - (165*(2102507908300800 + 1569221164431360*d + 523388012871168*d^2 + 102814099823104*d^3 + 13190634630400*d^4 + 1157513921360*d^5 + 70647018624*d^6 + 2984381352*d^7 + 84905880*d^8 + 1532225*d^9 + 15488*d^10 + 64*d^11)*x^19)/(68719476736*(7 + d)*(15 + d)*(17 + d)*(19 + d)*(1287 + 359*d + 33*d^2 + d^3)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (11*(36042992713728000 + 27855425468989440*d + 9655864173656064*d^2 + 1979768805475840*d^3 + 266443847207040*d^4 + 24675985105760*d^5 + 1601416604592*d^6 + 72626089200*d^7 + 2246877360*d^8 + 44904950*d^9 + 517119*d^10 + 2560*d^11)*x^20)/(1099511627776*(7 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) - (11*(3261032674099200 + 2610922182819840*d + 941103911411712*d^2 + 201497667651072*d^3 + 28458578675200*d^4 + 2782026267040*d^5 + 191916913776*d^6 + 9332244816*d^7 + 313019400*d^8 + 6883770*d^9 + 89087*d^10 + 512*d^11)*x^21)/(2199023255552*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)) + (3*(2059599583641600 + 1709225557032960*d + 641012974018560*d^2 + 143414095469568*d^3 + 21269898467840*d^4 + 2195892888640*d^5 + 161041668480*d^6 + 8390412624*d^7 + 304376160*d^8 + 7322700*d^9 + 105160*d^10 + 683*d^11)*x^22)/(17592186044416*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)*(6235515 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6))
-10395/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (176715*(1307865 + 479378*d + 65700*d^2 + 4460*d^3 + 150*d^4 + 2*d^5)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (10395*(194686635 + 74464583*d + 10639767*d^2 + 772010*d^3 + 29340*d^4 + 527*d^5 + 3*d^6)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (10395*(4806889230 + 1897828195*d + 287796288*d^2 + 22720000*d^3 + 980160*d^4 + 21760*d^5 + 192*d^6)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (51975*(8995769640 + 3651929414*d + 587370457*d^2 + 49980069*d^3 + 2378590*d^4 + 60576*d^5 + 673*d^6 + d^7)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (10395*(328664295960 + 137239897474*d + 23263762545*d^2 + 2108506030*d^3 + 108590100*d^4 + 3082816*d^5 + 41430*d^6 + 150*d^7)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3465*(2871828788400 + 1235550527394*d + 219510615799*d^2 + 21031887108*d^3 + 1161477558*d^4 + 36358716*d^5 + 578346*d^6 + 3372*d^7 + 2*d^8)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3465*(27144144593280 + 12051782621148*d + 2236232145176*d^2 + 225605160453*d^3 + 13301678688*d^4 + 456179232*d^5 + 8412264*d^6 + 67032*d^7 + 112*d^8)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (495*(739123827361920 + 339046975487280*d + 65576404471148*d^2 + 6951793393416*d^3 + 436423938237*d^4 + 16304360667*d^5 + 342323562*d^6 + 3445914*d^7 + 10573*d^8 + 3*d^9)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (6435*(92041880515200 + 43650661955520*d + 8790961420448*d^2 + 978040723692*d^3 + 65231439588*d^4 + 2640829947*d^5 + 62240682*d^6 + 757578*d^7 + 3517*d^8 + 3*d^9)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (33*(48753578230156800 + 23912598995789760*d + 5011345778436336*d^2 + 584559159852860*d^3 + 41336672270480*d^4 + 1805128794525*d^5 + 47244996813*d^6 + 676026690*d^7 + 4264320*d^8 + 7165*d^9 + d^10)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (99*(37221686626924800 + 18884206860338400*d + 4116437127796888*d^2 + 503022328423180*d^3 + 37644914616490*d^4 + 1766357005455*d^5 + 50910233304*d^6 + 839301120*d^7 + 6739160*d^8 + 18320*d^9 + 8*d^10)*x^11)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - ((14267280762672537600 + 7487788580847480960*d + 1697196662498012544*d^2 + 217105247842523656*d^3 + 17167434807979500*d^4 + 862705740331490*d^5 + 27199283382117*d^6 + 508803682893*d^7 + 4985991450*d^8 + 19527200*d^9 + 17589*d^10 + d^11)*x^12)/(16777216*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (11*(1061108789527987200 + 576100033150440960*d + 135745886187161280*d^2 + 18166107871390816*d^3 + 1515708673667280*d^4 + 81351986656100*d^5 + 2790250470000*d^6 + 58528572333*d^7 + 680093370*d^8 + 3557840*d^9 + 5445*d^10 + d^11)*x^13)/(33554432*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (55*(146389794885734400 + 82223379242236800*d + 20137151848801248*d^2 + 2817735718121584*d^3 + 247779802456872*d^4 + 14171197035848*d^5 + 526356789336*d^6 + 12265116765*d^7 + 165510378*d^8 + 1098152*d^9 + 2541*d^10 + d^11)*x^14)/(67108864*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (33*(564770096245555200 + 328198337654999040*d + 83534286894782784*d^2 + 12216547941432560*d^3 + 1131098350819920*d^4 + 68798311168000*d^5 + 2756766126072*d^6 + 70827267345*d^7 + 1092628680*d^8 + 8863360*d^9 + 28644*d^10 + 20*d^11)*x^15)/(536870912*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (33*(67997626618521600 + 40887267806223360*d + 10814866676644032*d^2 + 1652511446505520*d^3 + 160965238714800*d^4 + 10395184375160*d^5 + 447949018776*d^6 + 12612269295*d^7 + 219717300*d^8 + 2121680*d^9 + 9042*d^10 + 10*d^11)*x^16)/(268435456*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (33*(861727884130713600 + 536241788795750400*d + 147402468776700672*d^2 + 23527125822337408*d^3 + 2409423795063120*d^4 + 164985662408000*d^5 + 7625637065256*d^6 + 234120225144*d^7 + 4561322805*d^8 + 51392000*d^9 + 276672*d^10 + 448*d^11)*x^17)/(17179869184*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) - (33*(275829013684224000 + 177668666183485440*d + 50757510842077440*d^2 + 8461554958188928*d^3 + 910629292197360*d^4 + 66043886941760*d^5 + 3267066115320*d^6 + 108928615224*d^7 + 2354989215*d^8 + 30483200*d^9 + 200640*d^10 + 448*d^11)*x^18)/(34359738368*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + (165*(55666399857868800 + 37123334181826560*d + 11024156051025408*d^2 + 1919423610993664*d^3 + 217004607603232*d^4 + 16655292564368*d^5 + 880271488656*d^6 + 31766676120*d^7 + 757307778*d^8 + 11124737*d^9 + 87296*d^10 + 256*d^11)*x^19)/(274877906944*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) - (33*(26631766838476800 + 18393243241881600*d + 5678842397140992*d^2 + 1032756255740160*d^3 + 122640260653440*d^4 + 9955216079440*d^5 + 561393489216*d^6 + 21868875720*d^7 + 571943160*d^8 + 9441285*d^9 + 86592*d^10 + 320*d^11)*x^20)/(274877906944*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) + (55*(17437943141498880 + 12476683749408768*d + 4006181021165568*d^2 + 761146768680448*d^3 + 94939347694208*d^4 + 8147995765216*d^5 + 489776384496*d^6 + 20551759920*d^7 + 587216112*d^8 + 10805246*d^9 + 113971*d^10 + 512*d^11)*x^21)/(4398046511104*(9 + d)*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)) - (11*(7551865140019200 + 5599698022563840*d + 1870628144320512*d^2 + 371421917855232*d^3 + 48671628014080*d^4 + 4416101195680*d^5 + 282789968496*d^6 + 12762578256*d^7 + 397069320*d^8 + 8089530*d^9 + 96767*d^10 + 512*d^11)*x^22)/(8796093022208*(19 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6)) + ((13730663890944000 + 10555741374382080*d + 3670301941751808*d^2 + 761953679995904*d^3 + 104942431362560*d^4 + 10068946388160*d^5 + 686795539584*d^6 + 33304972272*d^7 + 1125342240*d^8 + 25234660*d^9 + 338008*d^10 + 2049*d^11)*x^23)/(70368744177664*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*(-945 - 744*d + 739*d^2 + 720*d^3 + 205*d^4 + 24*d^5 + d^6))
-13749310575/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945*(-276441165 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (16065*(-108082260 + 52493799*d + 13194818*d^2 + 1811558*d^3 + 146510*d^4 + 6986*d^5 + 182*d^6 + 2*d^7)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315*(1945480680 + 10968105252*d + 2770707911*d^2 + 383401473*d^3 + 31379859*d^4 + 1526343*d^5 + 41349*d^6 + 507*d^7 + d^8)*x^3)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(460862756640 + 461004661878*d + 117779099587*d^2 + 16554299328*d^3 + 1386474432*d^4 + 69959232*d^5 + 2025408*d^6 + 28992*d^7 + 128*d^8)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (189*(3881233956600 + 2907709125600*d + 755488080056*d^2 + 108597387849*d^3 + 9389548231*d^4 + 496955809*d^5 + 15560209*d^6 + 258811*d^7 + 1709*d^8 + d^9)*x^5)/(512*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(29717865880560 + 20235247690116*d + 5372015554868*d^2 + 793979910771*d^3 + 71285808636*d^4 + 3978632868*d^5 + 134861412*d^6 + 2555724*d^7 + 21844*d^8 + 36*d^9)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (9*(1233551479960800 + 816410540706060*d + 222274087910852*d^2 + 33904387207829*d^3 + 3170958661331*d^4 + 186867964269*d^5 + 6830744487*d^6 + 144878931*d^7 + 1506409*d^8 + 4531*d^9 + d^10)*x^7)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (63*(1321526116310400 + 875389261233600*d + 245061368550876*d^2 + 38664076703092*d^3 + 3771461544523*d^4 + 234478558272*d^5 + 9198746256*d^6 + 215599968*d^7 + 2640192*d^8 + 11888*d^9 + 8*d^10)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - ((508611060772214400 + 341968523185099440*d + 98602321730183676*d^2 + 16109275819439584*d^3 + 1639010453611977*d^4 + 107335625168183*d^5 + 4500346927545*d^6 + 115537095555*d^7 + 1631338983*d^8 + 9849317*d^9 + 13239*d^10 + d^11)*x^9)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (13*(49473214526736000 + 33999887988334800*d + 10107168807934260*d^2 + 1710665935401988*d^3 + 181466765429283*d^4 + 12498143680112*d^5 + 558210199113*d^6 + 15595434771*d^7 + 249827607*d^8 + 1893173*d^9 + 4167*d^10 + d^11)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (39*(8706786276988800 + 6137396545104720*d + 1881966994991964*d^2 + 330016685221060*d^3 + 36481231093641*d^4 + 2638946862824*d^5 + 125231336433*d^6 + 3787544859*d^7 + 67950639*d^8 + 619901*d^9 + 1983*d^10 + d^11)*x^11)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (13*(184884596088192000 + 133905557910983040*d + 42366723386729472*d^2 + 7697150526711400*d^3 + 886280882762988*d^4 + 67265099483102*d^5 + 3384432465309*d^6 + 110317876872*d^7 + 2193547752*d^8 + 23430968*d^9 + 100584*d^10 + 88*d^11)*x^12)/(8388608*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (13*(137004191950348800 + 102045378035160000*d + 33320151429360912*d^2 + 6271808399696344*d^3 + 751972408859736*d^4 + 59829644157014*d^5 + 3186018237717*d^6 + 111498969876*d^7 + 2436753924*d^8 + 29881676*d^9 + 162756*d^10 + 220*d^11)*x^13)/(16777216*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (9*(489406987522252800 + 375082008572805120*d + 126421696341066048*d^2 + 24655667215480112*d^3 + 3077557204128576*d^4 + 256523836504384*d^5 + 14435381027340*d^6 + 540641512965*d^7 + 12899447184*d^8 + 178914736*d^9 + 1187472*d^10 + 2288*d^11)*x^14)/(134217728*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3*(187967961480499200 + 148292754287892480*d + 51607688613643968*d^2 + 10429943740530176*d^3 + 1355221404180072*d^4 + 118279976725828*d^5 + 7024521144186*d^6 + 280786357551*d^7 + 7273959888*d^8 + 112773232*d^9 + 885456*d^10 + 2288*d^11)*x^15)/(67108864*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3*(2522408773415731200 + 2049322687347087360*d + 736629617002708224*d^2 + 154307217968775040*d^3 + 20871565909391856*d^4 + 1906636050984704*d^5 + 119375667934488*d^6 + 5081196839784*d^7 + 142266315879*d^8 + 2441893376*d^9 + 22184448*d^10 + 73216*d^11)*x^16)/(4294967296*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (9*(283913657188761600 + 237646854374400000*d + 88265038868460288*d^2 + 19170196589963904*d^3 + 2699492135392880*d^4 + 258049035447680*d^5 + 17018772910104*d^6 + 769919510712*d^7 + 23207929575*d^8 + 437523840*d^9 + 4521088*d^10 + 18304*d^11)*x^17)/(8589934592*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)*(63 + 16*d + d^2)) + ((2710733410344960000 + 2338808039208529920*d + 897989158182163968*d^2 + 202291704262613504*d^3 + 29663064150444576*d^4 + 2966923651883344*d^5 + 205986872826000*d^6 + 9888724223256*d^7 + 319852827234*d^8 + 6579031501*d^9 + 76257792*d^10 + 366080*d^11)*x^18)/(68719476736*(3 + d)*(5 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)*(693 + 239*d + 27*d^2 + d^3)) - ((271824236716032000 + 241874174698168320*d + 96054712363653120*d^2 + 22454604254222080*d^3 + 3429868643133696*d^4 + 358981887226064*d^5 + 26226141209856*d^6 + 1334331807144*d^7 + 46181200464*d^8 + 1030456781*d^9 + 13238784*d^10 + 73216*d^11)*x^19)/(68719476736*(5 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (3*(103323245779353600 + 94873708681297920*d + 38993738515992576*d^2 + 9465004972308992*d^3 + 1506755657291776*d^4 + 165065578105184*d^5 + 12687188229744*d^6 + 683423538480*d^7 + 25247521704*d^8 + 607981366*d^9 + 8564735*d^10 + 53248*d^11)*x^20)/(1099511627776*(5 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - ((27976227677798400 + 26525180351692800*d + 11291010276796416*d^2 + 2847833850885632*d^3 + 472801191192192*d^4 + 54239867923168*d^5 + 4386311732880*d^6 + 249974597424*d^7 + 9835352928*d^8 + 254346862*d^9 + 3889149*d^10 + 26624*d^11)*x^21)/(2199023255552*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (3*(1601910787276800 + 1569366341222400*d + 692425171218432*d^2 + 181634081975296*d^3 + 31476998698240*d^4 + 3784305713600*d^5 + 322094967936*d^6 + 19409662608*d^7 + 811602000*d^8 + 22428260*d^9 + 368672*d^10 + 2731*d^11)*x^22)/(17592186044416*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7))
-945/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)) + (8505*(29791905 + 11400144*d + 2141356*d^2 + 211680*d^3 + 11620*d^4 + 336*d^5 + 4*d^6)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945*(5025825090 + 1889401047*d + 363291208*d^2 + 37180535*d^3 + 2158660*d^4 + 69293*d^5 + 1072*d^6 + 5*d^7)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (16065*(3463930470 + 1383589959*d + 276897656*d^2 + 29908270*d^3 + 1877120*d^4 + 68026*d^5 + 1304*d^6 + 10*d^7)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1575*(150666670440 + 65774232876*d + 13783744883*d^2 + 1576307082*d^3 + 106535499*d^4 + 4264554*d^5 + 94257*d^6 + 918*d^7 + d^8)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(10103745829320 + 4811473138758*d + 1054493478727*d^2 + 127108336320*d^3 + 9154595520*d^4 + 396793152*d^5 + 9768768*d^6 + 114240*d^7 + 320*d^8)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315*(27673814179440 + 14163035610834*d + 3233703565737*d^2 + 408543866219*d^3 + 31094505246*d^4 + 1442986755*d^5 + 39016038*d^6 + 536121*d^7 + 2514*d^8 + d^9)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(251963093828160 + 136371210967596*d + 32318978672804*d^2 + 4261372776195*d^3 + 341024981640*d^4 + 16849334964*d^5 + 496901736*d^6 + 7883100*d^7 + 51640*d^8 + 60*d^9)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (45*(6723840627504000 + 3801898202319888*d + 932897521395796*d^2 + 128037837613852*d^3 + 10744536258623*d^4 + 563499272784*d^5 + 18034108743*d^6 + 324968988*d^7 + 2716037*d^8 + 6008*d^9 + d^10)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(1539679349894400 + 902609640258480*d + 228990158915868*d^2 + 32667161879284*d^3 + 2870319812161*d^4 + 159456582264*d^5 + 5512476990*d^6 + 111272256*d^7 + 1128474*d^8 + 3896*d^9 + 2*d^10)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - ((2622770674351027200 + 1587535945202845440*d + 416139532339357584*d^2 + 61659963968307076*d^3 + 5667402654619380*d^4 + 332908505822255*d^5 + 12378610117692*d^6 + 276830470023*d^7 + 3303177120*d^8 + 15865205*d^9 + 16524*d^10 + d^11)*x^10)/(1048576*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (13*(230537209808505600 + 143797812682750560*d + 38937636371848104*d^2 + 5990092327227016*d^3 + 575518990713390*d^4 + 35687045456600*d^5 + 1421864843112*d^6 + 34927903383*d^7 + 480095460*d^8 + 2982965*d^9 + 5184*d^10 + d^11)*x^11)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (39*(37143580067193600 + 23857014557820960*d + 6673141107464904*d^2 + 1065594066210136*d^3 + 106951686351870*d^4 + 6990320410520*d^5 + 297473395842*d^6 + 7972418463*d^7 + 124264530*d^8 + 951845*d^9 + 2454*d^10 + d^11)*x^12)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + ((9471367032320793600 + 6263178894461980800*d + 1809842391128316096*d^2 + 299937748535869384*d^3 + 31430759061083580*d^4 + 2162487345607670*d^5 + 98024601611853*d^6 + 2850459216072*d^7 + 49765921920*d^8 + 454677080*d^9 + 1606176*d^10 + 1144*d^11)*x^13)/(33554432*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (5*(1305383870485094400 + 888821357892307200*d + 265366264230693216*d^2 + 45637396354539176*d^3 + 4990798044766836*d^4 + 361056799566934*d^5 + 17394086193309*d^6 + 546302447652*d^7 + 10578975264*d^8 + 112599916*d^9 + 514800*d^10 + 572*d^11)*x^14)/(67108864*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (9*(1676986052655513600 + 1175964997853713920*d + 362809647525011392*d^2 + 64747125441717488*d^3 + 7386467071499440*d^4 + 561369640767440*d^5 + 28687115572696*d^6 + 969394355749*d^7 + 20656608960*d^8 + 251691440*d^9 + 1427712*d^10 + 2288*d^11)*x^15)/(536870912*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3*(605048945134233600 + 437082557339462400*d + 139375252060103232*d^2 + 25810991685148928*d^3 + 3070971957768600*d^4 + 245002006210900*d^5 + 13259199790326*d^6 + 480514834959*d^7 + 11194482000*d^8 + 154039600*d^9 + 1050192*d^10 + 2288*d^11)*x^16)/(268435456*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) + (3*(7658535235121971200 + 5701158650370816000*d + 1879437311089016064*d^2 + 361215753379278976*d^3 + 44815337227308720*d^4 + 3751003163046080*d^5 + 214694124234072*d^6 + 8321565560808*d^7 + 210824954955*d^8 + 3240773120*d^9 + 25918464*d^10 + 73216*d^11)*x^17)/(17179869184*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)) - (9*(816073426693324800 + 626244241564231680*d + 213490661732531456*d^2 + 42590574024141184*d^3 + 5509893578846640*d^4 + 483620971094080*d^5 + 29243413107608*d^6 + 1209545830712*d^7 + 33175849035*d^8 + 564653440*d^9 + 5198336*d^10 + 18304*d^11)*x^18)/(34359738368*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)) + (5*(1480165567443763200 + 1171363422362849280*d + 413095519728898560*d^2 + 85564304727781888*d^3 + 11543099265305568*d^4 + 1062208513159952*d^5 + 67797364764528*d^6 + 2986755548856*d^7 + 88359009822*d^8 + 1652831753*d^9 + 17252352*d^10 + 73216*d^11)*x^19)/(274877906944*(5 + d)*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(99 + 20*d + d^2)*(-3 - d + 3*d^2 + d^3)) - ((707043373734297600 + 577274148755251200*d + 210690764962735104*d^2 + 45325869812183296*d^3 + 6377643132465600*d^4 + 615220367147600*d^5 + 41423426567712*d^6 + 1940708373288*d^7 + 61728266700*d^8 + 1261114925*d^9 + 14736384*d^10 + 73216*d^11)*x^20)/(274877906944*(7 + d)*(15 + d)*(17 + d)*(19 + d)*(1287 + 359*d + 33*d^2 + d^3)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)) + ((770290244281958400 + 649160183469588480*d + 245318880869627904*d^2 + 54838436946840064*d^3 + 8050590034357120*d^4 + 814176362629920*d^5 + 57807267079632*d^6 + 2876736819792*d^7 + 98112798480*d^8 + 2177248850*d^9 + 28164089*d^10 + 159744*d^11)*x^21)/(4398046511104*(7 + d)*(17 + d)*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) - ((66593719871078400 + 57958653251911680*d + 22691206627098624*d^2 + 5273637583348224*d^3 + 808156084445440*d^4 + 85710433285600*d^5 + 6416444064912*d^6 + 338863802352*d^7 + 12363427560*d^8 + 296519070*d^9 + 4202489*d^10 + 26624*d^11)*x^22)/(8796093022208*(19 + d)*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)) + ((10984531112755200 + 9878684504555520*d + 4009404011028480*d^2 + 969472568654848*d^3 + 155189242631680*d^4 + 17269710726720*d^5 + 1363380607680*d^6 + 76365035184*d^7 + 2974264320*d^8 + 76721660*d^9 + 1179740*d^10 + 8193*d^11)*x^23)/(70368744177664*(-105 - 71*d + 90*d^2 + 70*d^3 + 15*d^4 + d^5)*(6235515 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6))
-13749310575/((-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(-2662564905 + 174577440*d + 59172812*d^2 + 11126304*d^3 + 1272054*d^4 + 90720*d^5 + 3948*d^6 + 96*d^7 + d^8)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (945*(-2764411650 + 683760225*d + 236691248*d^2 + 44505216*d^3 + 5088216*d^4 + 362880*d^5 + 15792*d^6 + 384*d^7 + 4*d^8)*x^2)/(16*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(-116541775350 + 105488184645*d + 36743375256*d^2 + 6935228684*d^3 + 797255676*d^4 + 57337014*d^5 + 2530584*d^6 + 63276*d^7 + 714*d^8 + d^9)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1785*(2927024100 + 68178613140*d + 23783615457*d^2 + 4524362008*d^3 + 525985992*d^4 + 38469228*d^5 + 1744848*d^6 + 45912*d^7 + 588*d^8 + 2*d^9)*x^4)/(256*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (21*(26576762612400 + 45555974671770*d + 15934659276651*d^2 + 3067787608520*d^3 + 362698287020*d^4 + 27182082900*d^5 + 1280391798*d^6 + 35956680*d^7 + 527580*d^8 + 2830*d^9 + d^10)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (21*(234487289836800 + 271887163056540*d + 95726331197712*d^2 + 18727318043745*d^3 + 2262900058240*d^4 + 174836874240*d^5 + 8611544256*d^6 + 259476480*d^7 + 4316160*d^8 + 30720*d^9 + 32*d^10)*x^6)/(4096*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - ((27111545320860000 + 26845319047448700*d + 9557757753415320*d^2 + 1907039849706481*d^3 + 236479710088320*d^4 + 18916085324660*d^5 + 977557780080*d^6 + 31587054918*d^7 + 586618080*d^8 + 5113640*d^9 + 10200*d^10 + d^11)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (15*(3683474348954400 + 3397030185170700*d + 1228339998380412*d^2 + 250746648712245*d^3 + 32006477420651*d^4 + 2657262872564*d^5 + 144205409712*d^6 + 4980591174*d^7 + 101899104*d^8 + 1044456*d^9 + 3256*d^10 + d^11)*x^8)/(32768*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(843898637181600 + 756194320701900*d + 278723557373772*d^2 + 58354119307645*d^3 + 7683062048171*d^4 + 662812145204*d^5 + 37748906832*d^6 + 1388184774*d^7 + 30977184*d^8 + 364616*d^9 + 1576*d^10 + d^11)*x^9)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (91*(5065193637504000 + 4513724306145360*d + 1700745332123928*d^2 + 365852072336480*d^3 + 49746367152210*d^4 + 4460560996375*d^5 + 266275767744*d^6 + 10389531000*d^7 + 251053440*d^8 + 3339040*d^9 + 18528*d^10 + 20*d^11)*x^10)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (273*(904887959976000 + 812797299385560*d + 313738849665888*d^2 + 69429807615470*d^3 + 9755984456740*d^4 + 909032011535*d^5 + 56803385184*d^6 + 2344921020*d^7 + 61028160*d^8 + 905680*d^9 + 6128*d^10 + 10*d^11)*x^11)/(524288*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (273*(6449657550336000 + 5886113172436800*d + 2331011476485120*d^2 + 531117394519576*d^3 + 77144853657740*d^4 + 7466773594510*d^5 + 487842779865*d^6 + 21259503648*d^7 + 593333760*d^8 + 9722240*d^9 + 77440*d^10 + 176*d^11)*x^12)/(8388608*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (455*(2873955233318400 + 2677415949984960*d + 1088951533564704*d^2 + 255598819292888*d^3 + 38381287700028*d^4 + 3857559506422*d^5 + 263278305675*d^6 + 12089918496*d^7 + 360486912*d^8 + 6464128*d^9 + 59136*d^10 + 176*d^11)*x^13)/(16777216*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (15*(215501697060249600 + 205507752793528320*d + 85904113430180544*d^2 + 20779862658265648*d^3 + 3226203394036768*d^4 + 336627622423272*d^5 + 23983114872780*d^6 + 1158735894531*d^7 + 36789737472*d^8 + 716538368*d^9 + 7394816*d^10 + 27456*d^11)*x^14)/(134217728*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3*(137699853478387200 + 134637420242450880*d + 57875074109395584*d^2 + 14433074820922800*d^3 + 2317218667336280*d^4 + 250983820260300*d^5 + 18656247885282*d^6 + 947085078255*d^7 + 31923985920*d^8 + 671099520*d^9 + 7705984*d^10 + 34320*d^11)*x^15)/(67108864*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (7*(789963711138201600 + 792771477453527040*d + 350622853418472192*d^2 + 90182939483584640*d^3 + 14976316023887280*d^4 + 1683890020421440*d^5 + 130538167315416*d^6 + 6954533087880*d^7 + 248221286595*d^8 + 5602078720*d^9 + 70766592*d^10 + 366080*d^11)*x^16)/(4294967296*(-1 + d)*(1 + d)*(3 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(35 + 12*d + d^2)) - (21*(88659325827072000 + 91391944472524800*d + 41610774289355520*d^2 + 11043870307863936*d^3 + 1897730794032560*d^4 + 221528468480960*d^5 + 17904676637400*d^6 + 1000015933848*d^7 + 37706219715*d^8 + 909373440*d^9 + 12513280*d^10 + 73216*d^11)*x^17)/(8589934592*(-1 + d)*(1 + d)*(3 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(315 + 143*d + 21*d^2 + d^3)) + (105*(18750937876070400 + 19867595163402240*d + 9317950120518144*d^2 + 2553441068562944*d^3 + 454233431700640*d^4 + 55063208366800*d^5 + 4639031583312*d^6 + 271386468792*d^7 + 10787684250*d^8 + 276840445*d^9 + 4112384*d^10 + 26624*d^11)*x^18)/(68719476736*(-1 + d)*(1 + d)*(3 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4)) - (35*(5620990530355200 + 6125977930199040*d + 2961693820710912*d^2 + 838574533910272*d^3 + 154522513138560*d^4 + 19458704585840*d^5 + 1708753971456*d^6 + 104624235096*d^7 + 4375903560*d^8 + 119005175*d^9 + 1892352*d^10 + 13312*d^11)*x^19)/(68719476736*(3 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)*(45045 + 28009*d + 6750*d^2 + 790*d^3 + 45*d^4 + d^5)) + (21*(10641264515481600 + 11937697576058880*d + 5954303073490944*d^2 + 1743358801692160*d^3 + 333004448549760*d^4 + 43584103855520*d^5 + 3989563837392*d^6 + 255496139280*d^7 + 11222381040*d^8 + 322109450*d^9 + 5439489*d^10 + 40960*d^11)*x^20)/(1099511627776*(3 + d)*(17 + d)*(19 + d)*(-1 + d^2)*(675675 + 465180*d + 129259*d^2 + 18600*d^3 + 1465*d^4 + 60*d^5 + d^6)) - (3*(6693698646835200 + 7735850939842560*d + 3984426474160128*d^2 + 1207531372167680*d^3 + 239314998320640*d^4 + 32576189159840*d^5 + 3108992106864*d^6 + 208117713360*d^7 + 9580718760*d^8 + 289014250*d^9 + 5144583*d^10 + 40960*d^11)*x^21)/(2199023255552*(19 + d)*(-3 - d + 3*d^2 + d^3)*(11486475 + 8583735*d + 2662583*d^2 + 445459*d^3 + 43505*d^4 + 2485*d^5 + 77*d^6 + d^7)) + (3*(1144221990912000 + 1363441478860800*d + 725934500413440*d^2 + 227991166850048*d^3 + 46935420003840*d^4 + 6650810809920*d^5 + 661987401600*d^6 + 46287178704*d^7 + 2228278560*d^8 + 70343980*d^9 + 1310760*d^10 + 10923*d^11)*x^22)/(17592186044416*(-3 - d + 3*d^2 + d^3)*(218243025 + 174577440*d + 59172812*d^2 + 11126304*d^3 + 1272054*d^4 + 90720*d^5 + 3948*d^6 + 96*d^7 + d^8))
-105/((-1 + d)*(1 + d)*(3 + d)*(5 + d)) + (1995*(135540405 + 52371534*d + 13194818*d^2 + 1811558*d^3 + 146510*d^4 + 6986*d^5 + 182*d^6 + 2*d^7)*x)/(4*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(25534433925 + 9357058728*d + 2387854320*d^2 + 333840584*d^3 + 27743828*d^4 + 1383032*d^5 + 39200*d^6 + 536*d^7 + 2*d^8)*x^2)/(8*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(26 + d)*(7504202475 + 2682800184*d + 673918280*d^2 + 86313640*d^3 + 6444312*d^4 + 273224*d^5 + 5992*d^6 + 48*d^7)*x^3)/(64*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(2357024670000 + 1058260967640*d + 285802133751*d^2 + 42975691709*d^3 + 3940943811*d^4 + 225726669*d^5 + 7891989*d^6 + 154551*d^7 + 1329*d^8 + d^9)*x^4)/(128*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1785*(1732243673160 + 887491047402*d + 248333631333*d^2 + 38955077780*d^3 + 3760978284*d^4 + 229562004*d^5 + 8701812*d^6 + 190140*d^7 + 1956*d^8 + 4*d^9)*x^5)/(1024*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (7*(1129119573582000 + 649972006622730*d + 188470924155687*d^2 + 30795843277090*d^3 + 3116799609670*d^4 + 201086166330*d^5 + 8156781486*d^6 + 195136710*d^7 + 2337330*d^8 + 8390*d^9 + 2*d^10)*x^6)/(2048*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (7*(9705982161189600 + 6132405033697140*d + 1839985526959608*d^2 + 312307406792995*d^3 + 32988126315520*d^4 + 2235950115840*d^5 + 96327108864*d^6 + 2500615680*d^7 + 34337280*d^8 + 177920*d^9 + 128*d^10)*x^7)/(16384*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - ((248256420370358400 + 168333393991854960*d + 52157882319706332*d^2 + 9171527719456536*d^3 + 1007669468253125*d^4 + 71483618912495*d^5 + 3257436881601*d^6 + 91292359563*d^7 + 1417734975*d^8 + 9549645*d^9 + 13567*d^10 + d^11)*x^8)/(65536*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (5*(77358094403990400 + 55312833380618880*d + 17666431737028896*d^2 + 3211677350251412*d^3 + 366243800743496*d^4 + 27133599392589*d^5 + 1304795683779*d^6 + 39321841185*d^7 + 682016829*d^8 + 5622631*d^9 + 12925*d^10 + 3*d^11)*x^9)/(131072*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (35*(14680044096157440 + 10936182152709792*d + 3595631424441600*d^2 + 674901691506476*d^3 + 79782207118856*d^4 + 6165528205197*d^5 + 312361110915*d^6 + 10085112801*d^7 + 193249149*d^8 + 1879591*d^9 + 6205*d^10 + 3*d^11)*x^10)/(262144*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (91*(25543359191750400 + 19678153889642400*d + 6654611776865544*d^2 + 1288706661948780*d^3 + 157824757616590*d^4 + 12713023913395*d^5 + 677601102612*d^6 + 23357243100*d^7 + 490062060*d^8 + 5490180*d^9 + 24044*d^10 + 20*d^11)*x^11)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (91*(12274630233465600 + 9737351843433120*d + 3385689029667192*d^2 + 676262148357340*d^3 + 85776732145690*d^4 + 7198161127575*d^5 + 403099270686*d^6 + 14788195530*d^7 + 337309410*d^8 + 4279430*d^9 + 23522*d^10 + 30*d^11)*x^12)/(2097152*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (7*(1039737762077414400 + 847519423072836480*d + 302974966761672768*d^2 + 62416576615354904*d^3 + 8198630649645620*d^4 + 716434581293490*d^5 + 42101697314439*d^6 + 1639332322032*d^7 + 40417381680*d^8 + 573224080*d^9 + 3800368*d^10 + 6864*d^11)*x^13)/(33554432*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (35*(142969771544371200 + 119639968471722240*d + 43980595804952928*d^2 + 9346213159684680*d^3 + 1271320079000428*d^4 + 115638504417262*d^5 + 7123337167527*d^6 + 293698634832*d^7 + 7790080272*d^8 + 122227248*d^9 + 949520*d^10 + 2288*d^11)*x^14)/(67108864*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (5*(2309818942537666560 + 1983972696336995328*d + 750206058570131904*d^2 + 164486619209429776*d^3 + 23170853438266528*d^4 + 2193112627323864*d^5 + 141480122872956*d^6 + 6164645702601*d^7 + 175208918592*d^8 + 3015067328*d^9 + 26861120*d^10 + 82368*d^11)*x^15)/(536870912*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - ((1386382719475353600 + 1222497017973077760*d + 475682119549891776*d^2 + 107636878989977120*d^3 + 15703731952454360*d^4 + 1546289917436820*d^5 + 104387092445118*d^6 + 4798708026045*d^7 + 145641650640*d^8 + 2728900720*d^9 + 27426256*d^10 + 102960*d^11)*x^16)/(268435456*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (7*(2502027319202611200 + 2265822308568176640*d + 907619837217336576*d^2 + 212023591917379200*d^3 + 32042323824794800*d^4 + 3281891439997120*d^5 + 231706054949208*d^6 + 11221556336520*d^7 + 362594757675*d^8 + 7352163840*d^9 + 82274816*d^10 + 366080*d^11)*x^17)/(17179869184*(-1 + d)*(1 + d)*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (7*(798137746985779200 + 742649207336663040*d + 306390356084150016*d^2 + 73919617965964928*d^3 + 11574481486104080*d^4 + 1233119393995200*d^5 + 91006758202248*d^6 + 4637547668424*d^7 + 159117782145*d^8 + 3473052160*d^9 + 42804736*d^10 + 219648*d^11)*x^18)/(34359738368*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)*(63 + 16*d + d^2)) + (35*(160477134225408000 + 153503486023127040*d + 65260368330484224*d^2 + 16268208431131648*d^3 + 2640154194001504*d^4 + 292602051868656*d^5 + 22566200546736*d^6 + 1208684817960*d^7 + 43933551366*d^8 + 1027463159*d^9 + 13813760*d^10 + 79872*d^11)*x^19)/(274877906944*(3 + d)*(5 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(-1 + d^2)*(693 + 239*d + 27*d^2 + d^3)) - (35*(15292526908538880 + 15046330695450624*d + 6595627928666112*d^2 + 1699775855175936*d^3 + 286036516934144*d^4 + 32984388749552*d^5 + 2657785814208*d^6 + 149496322392*d^7 + 5744642736*d^8 + 143336439*d^9 + 2083840*d^10 + 13312*d^11)*x^20)/(274877906944*(5 + d)*(15 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (3*(193831205260492800 + 196285735108362240*d + 88775971211925504*d^2 + 23667935815144960*d^3 + 4132156804256640*d^4 + 495972785245280*d^5 + 41752564737072*d^6 + 2464519303920*d^7 + 99925049760*d^8 + 2649197030*d^9 + 41306799*d^10 + 286720*d^11)*x^21)/(4398046511104*(5 + d)*(17 + d)*(19 + d)*(-3 - d + 3*d^2 + d^3)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (3*(16705641067315200 + 17423294527733760*d + 8136575172378624*d^2 + 2245807558243840*d^3 + 407087340179200*d^4 + 50885177067680*d^5 + 4475929566192*d^6 + 277078059600*d^7 + 11831175000*d^8 + 331926410*d^9 + 5507759*d^10 + 40960*d^11)*x^22)/(8796093022208*(19 + d)*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (3*(2746132778188800 + 2951878656983040*d + 1424556441501696*d^2 + 407454472547328*d^3 + 76752148782080*d^4 + 9998513908800*d^5 + 919211935488*d^6 + 59642374224*d^7 + 2676697920*d^8 + 79136460*d^9 + 1387216*d^10 + 10923*d^11)*x^23)/(70368744177664*(-15 - 8*d + 14*d^2 + 8*d^3 + d^4)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7))

==> anc/F10.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1 - (7*x)/4
-1
(-5*x)/4
-1
-1/4*x
-1
(3*x)/4
-66/(19 + d) - (11*(7 + d)*x)/(4*(19 + d)) - (11*(22 + d)*x^2)/(8*(19 + d))
-66/(19 + d) - (231*x)/(2*(19 + d)) - (33*(2 + d)*x^2)/(8*(19 + d)) - (11*(46 + d)*x^3)/(32*(19 + d))
-66/(19 + d) + (33*x)/(19 + d) - (3*(49 + 2*d)*x^2)/(8*(19 + d))
-1 + (3*(-58 + d)*x)/(2*(19 + d)) - (3*(-58 + d)*x^2)/(4*(19 + d)) - (3*(96 + d)*x^3)/(32*(19 + d))
-66/(19 + d) + (33*x)/(19 + d) + ((5 + 2*d)*x^2)/(152 + 8*d)
(-99*x)/(2*(19 + d)) + (99*x^2)/(4*(19 + d)) + ((34 + 7*d)*x^3)/(608 + 32*d)
-66/(19 + d) + (33*x)/(19 + d) + ((5 + 2*d)*x^2)/(152 + 8*d)
(33*x)/(2*(19 + d)) - (33*x^2)/(4*(19 + d)) - (3*(8 + d)*x^3)/(32*(19 + d))
(165*x)/(2*(19 + d)) - (165*x^2)/(4*(19 + d)) - (5*(-14 + d)*x^3)/(32*(19 + d))
-3003/(399 + 40*d + d^2) - (429*(7 + d)*x)/(2*(19 + d)*(21 + d)) - (429*(42 + d)*x^2)/(8*(19 + d)*(21 + d)) - (143*(42 + 25*d + d^2)*x^3)/(32*(19 + d)*(21 + d)) + (143*d*(22 + d)*x^4)/(256*(19 + d)*(21 + d))
-3003/(399 + 40*d + d^2) - (21021*x)/(4*(19 + d)*(21 + d)) - (3003*(2 + d)*x^2)/(8*(19 + d)*(21 + d)) + (3003*(-10 + d)*x^3)/(32*(19 + d)*(21 + d)) - (1001*(144 + 34*d + d^2)*x^4)/(256*(19 + d)*(21 + d)) + (1001*(240 + 34*d + d^2)*x^5)/(1024*(399 + 40*d + d^2))
-3003/(399 + 40*d + d^2) - (11*(-693 + 40*d + d^2)*x)/(4*(19 + d)*(21 + d)) + (33*(-399 + 15*d + d^2)*x^2)/(8*(19 + d)*(21 + d)) - (33*(-217 + 15*d + d^2)*x^3)/(16*(19 + d)*(21 + d)) + (33*(56 + 70*d + 3*d^2)*x^4)/(256*(399 + 40*d + d^2))
-66/(19 + d) + (33*(-483 + 16*d)*x)/(4*(19 + d)*(21 + d)) - (33*(-714 + 65*d + d^2)*x^2)/(8*(19 + d)*(21 + d)) + (33*(-462 + 221*d + 6*d^2)*x^3)/(32*(19 + d)*(21 + d)) - (33*(672 + 197*d + 6*d^2)*x^4)/(64*(19 + d)*(21 + d)) + (33*(4704 + 662*d + 19*d^2)*x^5)/(1024*(19 + d)*(21 + d))
-3003/(399 + 40*d + d^2) + (3003*x)/(399 + 40*d + d^2) - (33*(294 + d)*x^2)/(8*(19 + d)*(21 + d)) + (33*(112 + d)*x^3)/(16*(19 + d)*(21 + d)) + ((3192 + 694*d + 19*d^2)*x^4)/(256*(399 + 40*d + d^2))
-1 + (5*(-2205 + 80*d + 2*d^2)*x)/(4*(19 + d)*(21 + d)) - (5*(-2205 + 80*d + 2*d^2)*x^2)/(4*(19 + d)*(21 + d)) + (5*(-3738 + 419*d + 8*d^2)*x^3)/(32*(19 + d)*(21 + d)) - (5*(672 + 259*d + 4*d^2)*x^4)/(64*(19 + d)*(21 + d)) + ((18144 + 2230*d + 31*d^2)*x^5)/(1024*(399 + 40*d + d^2))
-3003/(399 + 40*d + d^2) + (3003*x)/(399 + 40*d + d^2) + (231*(-18 + d)*x^2)/(8*(19 + d)*(21 + d)) - (231*(8 + d)*x^3)/(16*(19 + d)*(21 + d)) - (21*(80 + 18*d + d^2)*x^4)/(256*(399 + 40*d + d^2))
(-3003*x)/(4*(19 + d)*(21 + d)) + (3003*x^2)/(4*(19 + d)*(21 + d)) + (231*(-18 + d)*x^3)/(32*(19 + d)*(21 + d)) - (231*(8 + d)*x^4)/(64*(19 + d)*(21 + d)) - (21*(80 + 18*d + d^2)*x^5)/(1024*(399 + 40*d + d^2))
-3003/(399 + 40*d + d^2) + (3003*x)/(399 + 40*d + d^2) - (33*(294 + d)*x^2)/(8*(19 + d)*(21 + d)) + (33*(112 + d)*x^3)/(16*(19 + d)*(21 + d)) + ((3192 + 694*d + 19*d^2)*x^4)/(256*(399 + 40*d + d^2))
(9009*x)/(4*(19 + d)*(21 + d)) - (9009*x^2)/(4*(19 + d)*(21 + d)) - (33*(-462 + 17*d)*x^3)/(32*(19 + d)*(21 + d)) + (33*(84 + 17*d)*x^4)/(64*(19 + d)*(21 + d)) + (3*(336 + 146*d + 13*d^2)*x^5)/(1024*(399 + 40*d + d^2))
-120120/((19 + d)*(21 + d)*(23 + d)) - (45045*(7 + d)*x)/(4*(19 + d)*(21 + d)*(23 + d)) - (225225*x^2)/(2*(19 + d)*(21 + d)*(23 + d)) - (15015*(58 + 29*d + d^2)*x^3)/(32*(19 + d)*(21 + d)*(23 + d)) + (15015*(108 + 29*d + d^2)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)) - (3003*(8592 + 1534*d + 73*d^2 + d^3)*x^5)/(1024*(23 + d)*(399 + 40*d + d^2)) + (1001*(8112 + 1274*d + 63*d^2 + d^3)*x^6)/(1024*(23 + d)*(399 + 40*d + d^2))
-120120/((19 + d)*(21 + d)*(23 + d)) - (210210*x)/((19 + d)*(21 + d)*(23 + d)) - (45045*(2 + d)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)) + (105105*(-2 + d)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)) - (15015*(192 + 42*d + d^2)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)) + (3003*(3264 + 482*d + 13*d^2)*x^5)/(128*(23 + d)*(399 + 40*d + d^2)) - (1001*(18096 + 2516*d + 96*d^2 + d^3)*x^6)/(512*(23 + d)*(399 + 40*d + d^2)) + (143*(117936 + 16756*d + 756*d^2 + 11*d^3)*x^7)/(2048*(9177 + 1319*d + 63*d^2 + d^3))
-4594590/((19 + d)*(21 + d)*(23 + d)*(25 + d)) - (510510*(7 + d)*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)) + (255255*(-38 + d)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (255255*(74 + 33*d + d^2)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (255255*(960 + 226*d + 7*d^2)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (51051*(12320 + 2118*d + 89*d^2 + d^3)*x^5)/(128*(23 + d)*(25 + d)*(399 + 40*d + d^2)) + (51051*(30160 + 4644*d + 212*d^2 + 3*d^3)*x^6)/(512*(23 + d)*(25 + d)*(399 + 40*d + d^2)) - (2431*(851760 + 133796*d + 7136*d^2 + 151*d^3 + d^4)*x^7)/(2048*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (17017*(349440 + 59408*d + 3692*d^2 + 100*d^3 + d^4)*x^8)/(32768*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3))
-4594590/((19 + d)*(21 + d)*(23 + d)*(25 + d)) - (16081065*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (2297295*(2 + d)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (765765*(2 + 11*d)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (2297295*(240 + 50*d + d^2)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (459459*(5840 + 858*d + 21*d^2)*x^5)/(256*(23 + d)*(25 + d)*(399 + 40*d + d^2)) - (153153*(26480 + 3556*d + 120*d^2 + d^3)*x^6)/(512*(23 + d)*(25 + d)*(399 + 40*d + d^2)) + (21879*(347760 + 46468*d + 1860*d^2 + 23*d^3)*x^7)/(2048*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (21879*(1505280 + 213136*d + 10172*d^2 + 188*d^3 + d^4)*x^8)/(32768*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (2431*(7795200 + 1238800*d + 71932*d^2 + 1820*d^3 + 17*d^4)*x^9)/(131072*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-174594420/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (43648605*(7 + d)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (43648605*(-18 + d)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (14549535*(90 + 37*d + d^2)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (14549535*(792 + 176*d + 5*d^2)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (8729721*(16560 + 2766*d + 105*d^2 + d^3)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) + (2909907*(87120 + 13032*d + 550*d^2 + 7*d^3)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) - (415701*(1396080 + 207892*d + 10096*d^2 + 187*d^3 + d^4)*x^7)/(2048*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (2909907*(604800 + 93840*d + 5156*d^2 + 120*d^3 + d^4)*x^8)/(16384*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (46189*(69189120 + 11482224*d + 714164*d^2 + 20480*d^3 + 259*d^4 + d^5)*x^9)/(131072*(27 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (46189*(16450560 + 3047712*d + 222152*d^2 + 7988*d^3 + 142*d^4 + d^5)*x^10)/(262144*(27 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-174594420/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (305540235*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (218243025*(2 + d)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (218243025*(6 + 5*d)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (72747675*(288 + 58*d + d^2)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (14549535*(8928 + 1298*d + 29*d^2)*x^5)/(128*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) - (14549535*(36144 + 4724*d + 144*d^2 + d^3)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) + (72747675*(19728 + 2524*d + 92*d^2 + d^3)*x^7)/(2048*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (2078505*(2580480 + 342096*d + 14716*d^2 + 236*d^3 + d^4)*x^8)/(16384*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (692835*(9838080 + 1397616*d + 70036*d^2 + 1476*d^3 + 11*d^4)*x^9)/(65536*(27 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) - (46189*(115153920 + 17808864*d + 1027880*d^2 + 27140*d^3 + 310*d^4 + d^5)*x^10)/(262144*(27 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (4199*(509967360 + 89126112*d + 6122440*d^2 + 207340*d^3 + 3470*d^4 + 23*d^5)*x^11)/(1048576*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5))
-120120/((19 + d)*(21 + d)*(23 + d)) - (429*(-357 + 44*d + d^2)*x)/(2*(19 + d)*(21 + d)*(23 + d)) + (429*(-1617 + 205*d + 8*d^2)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)) - (143*(-3570 + 2855*d + 138*d^2 + d^3)*x^3)/(32*(19 + d)*(21 + d)*(23 + d)) + (429*(5712 + 1582*d + 79*d^2 + d^3)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)) - (429*(7518 + 1348*d + 67*d^2 + d^3)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)) + (429*(24976 + 3898*d + 191*d^2 + 3*d^3)*x^6)/(2048*(19 + d)*(483 + 44*d + d^2))
-3003/(399 + 40*d + d^2) + (15015*(-21 + d)*x)/(2*(19 + d)*(21 + d)*(23 + d)) - (3003*(-354 + 65*d + d^2)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)) + (3003*(75 + 167*d + 4*d^2)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)) - (1001*(27696 + 6722*d + 213*d^2 + d^3)*x^4)/(256*(19 + d)*(21 + d)*(23 + d)) + (3003*(16296 + 2646*d + 101*d^2 + d^3)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)) - (3003*(12496 + 1814*d + 77*d^2 + d^3)*x^6)/(1024*(23 + d)*(399 + 40*d + d^2)) + (429*(53648 + 7610*d + 343*d^2 + 5*d^3)*x^7)/(4096*(23 + d)*(399 + 40*d + d^2))
-4594590/((19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(-241 + 48*d + d^2)*x)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(-653 + 156*d + 5*d^2)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (15015*(1932 + 3095*d + 132*d^2 + d^3)*x^3)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (15015*(28470 + 7178*d + 333*d^2 + 4*d^3)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3003*(2325120 + 422782*d + 20879*d^2 + 338*d^3 + d^4)*x^5)/(1024*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3003*(2459280 + 408178*d + 21933*d^2 + 458*d^3 + 3*d^4)*x^6)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3003*(1406640 + 233338*d + 13653*d^2 + 338*d^3 + 3*d^4)*x^7)/(4096*(23 + d)*(25 + d)*(399 + 40*d + d^2)) + (429*(9784320 + 1670912*d + 104548*d^2 + 2860*d^3 + 29*d^4)*x^8)/(32768*(399 + 40*d + d^2)*(575 + 48*d + d^2))
-120120/((19 + d)*(21 + d)*(23 + d)) + (45045*(-263 + 16*d)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(-226 + 69*d + d^2)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(634 + 461*d + 10*d^2)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (15015*(28704 + 6512*d + 195*d^2 + d^3)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3003*(1394400 + 226774*d + 8283*d^2 + 80*d^3)*x^5)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1001*(5562960 + 812276*d + 33872*d^2 + 463*d^3 + d^4)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (429*(20763120 + 3008492*d + 142264*d^2 + 2587*d^3 + 14*d^4)*x^7)/(2048*(23 + d)*(25 + d)*(399 + 40*d + d^2)) - (429*(9596160 + 1452056*d + 77542*d^2 + 1747*d^3 + 14*d^4)*x^8)/(4096*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (143*(96526080 + 15509872*d + 914644*d^2 + 23636*d^3 + 227*d^4)*x^9)/(131072*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3))
-174594420/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (510510*(-180 + 52*d + d^2)*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (765765*(-729 + 284*d + 8*d^2)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (255255*(5022 + 3563*d + 138*d^2 + d^3)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (255255*(86832 + 20810*d + 897*d^2 + 10*d^3)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (51051*(2336040 + 419586*d + 19721*d^2 + 306*d^3 + d^4)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (51051*(7430400 + 1214426*d + 62473*d^2 + 1246*d^3 + 8*d^4)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (2431*(318291120 + 51372876*d + 2882000*d^2 + 69047*d^3 + 640*d^4 + d^5)*x^7)/(2048*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) + (7293*(276877440 + 46045392*d + 2830164*d^2 + 79796*d^3 + 999*d^4 + 4*d^5)*x^8)/(16384*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) - (7293*(107795520 + 18958528*d + 1285068*d^2 + 42052*d^3 + 663*d^4 + 4*d^5)*x^9)/(32768*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (2431*(234178560 + 44012112*d + 3267212*d^2 + 120188*d^3 + 2197*d^4 + 16*d^5)*x^10)/(262144*(675 + 52*d + d^2)*(9177 + 1319*d + 63*d^2 + d^3))
-4594590/((19 + d)*(21 + d)*(23 + d)*(25 + d)) + (2297295*(-96 + 7*d)*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (2297295*(-156 + 74*d + d^2)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (2297295*(2268 + 1207*d + 24*d^2)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (2297295*(32976 + 7186*d + 201*d^2 + d^3)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (2297295*(100296 + 16136*d + 554*d^2 + 5*d^3)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (153153*(5527440 + 795936*d + 31526*d^2 + 411*d^3 + d^4)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (153153*(13566960 + 1915896*d + 86158*d^2 + 1491*d^3 + 8*d^4)*x^7)/(2048*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) - (21879*(634798080 + 92158320*d + 4655380*d^2 + 99896*d^3 + 815*d^4 + d^5)*x^8)/(32768*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) + (7293*(1053440640 + 161360736*d + 9114464*d^2 + 234780*d^3 + 2644*d^4 + 9*d^5)*x^9)/(65536*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (7293*(354654720 + 58339104*d + 3690416*d^2 + 112308*d^3 + 1636*d^4 + 9*d^5)*x^10)/(131072*(27 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (663*(2481131520 + 442264704*d + 31149344*d^2 + 1088020*d^3 + 18904*d^4 + 131*d^5)*x^11)/(1048576*(27 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-120120/((19 + d)*(21 + d)*(23 + d)) - (11*(-56343 + 1319*d + 63*d^2 + d^3)*x)/(4*(19 + d)*(21 + d)*(23 + d)) + (55*(-13482 + 1046*d + 63*d^2 + d^3)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)) - (55*(-2562 + 1046*d + 63*d^2 + d^3)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)) + (55*(16926 + 5117*d + 267*d^2 + 4*d^3)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)) - (55*(17682 + 3025*d + 141*d^2 + 2*d^3)*x^5)/(128*(23 + d)*(399 + 40*d + d^2)) + (11*(154896 + 22382*d + 969*d^2 + 13*d^3)*x^6)/(2048*(9177 + 1319*d + 63*d^2 + d^3))
-66/(19 + d) + (66*(-1736 + 132*d + 3*d^2)*x)/((19 + d)*(21 + d)*(23 + d)) - (33*(-37800 + 4003*d + 124*d^2 + d^3)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)) + (165*(-1722 + 2067*d + 80*d^2 + d^3)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)) - (165*(6188 + 1627*d + 70*d^2 + d^3)*x^4)/(16*(19 + d)*(21 + d)*(23 + d)) + (33*(178752 + 30296*d + 1349*d^2 + 20*d^3)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)) - (33*(101052 + 14906*d + 669*d^2 + 10*d^3)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)) + (11*(234360 + 32846*d + 1473*d^2 + 22*d^3)*x^7)/(2048*(19 + d)*(483 + 44*d + d^2))
-4594590/((19 + d)*(21 + d)*(23 + d)*(25 + d)) - (429*(-30765 + 1583*d + 69*d^2 + d^3)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (429*(-21385 + 3944*d + 207*d^2 + 3*d^3)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (143*(90510 + 273881*d + 15521*d^2 + 271*d^3 + d^4)*x^3)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (715*(406770 + 111419*d + 6476*d^2 + 139*d^3 + d^4)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (715*(375984 + 73589*d + 4406*d^2 + 109*d^3 + d^4)*x^5)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (143*(6613320 + 1179856*d + 73108*d^2 + 1967*d^3 + 20*d^4)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (143*(2966460 + 519626*d + 33188*d^2 + 937*d^3 + 10*d^4)*x^7)/(1024*(19 + d)*(25 + d)*(483 + 44*d + d^2)) + (143*(8520960 + 1498256*d + 97796*d^2 + 2836*d^3 + 31*d^4)*x^8)/(32768*(19 + d)*(12075 + 1583*d + 69*d^2 + d^3))
-3003/(399 + 40*d + d^2) + (3003*(-2860 + 336*d + 7*d^2)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3003*(-18280 + 3647*d + 112*d^2 + d^3)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3003*(5005 + 6378*d + 245*d^2 + 3*d^3)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1001*(2808240 + 691514*d + 30191*d^2 + 454*d^3 + d^4)*x^4)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1001*(6022200 + 1069822*d + 51469*d^2 + 950*d^3 + 5*d^4)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1001*(3485880 + 563602*d + 29629*d^2 + 650*d^3 + 5*d^4)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (143*(33387480 + 5364308*d + 305258*d^2 + 7579*d^3 + 70*d^4)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (143*(12806640 + 2111674*d + 128095*d^2 + 3449*d^3 + 35*d^4)*x^8)/(4096*(23 + d)*(25 + d)*(399 + 40*d + d^2)) + (429*(11338880 + 1929408*d + 122532*d^2 + 3468*d^3 + 37*d^4)*x^9)/(131072*(399 + 40*d + d^2)*(575 + 48*d + d^2))
-174594420/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (45045*(-23235 + 1871*d + 75*d^2 + d^3)*x)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (45045*(-33615 + 11057*d + 525*d^2 + 7*d^3)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (15015*(309150 + 247215*d + 13121*d^2 + 225*d^3 + d^4)*x^3)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (15015*(1289385 + 335162*d + 18893*d^2 + 402*d^3 + 3*d^4)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3003*(257281920 + 50552754*d + 2989675*d^2 + 74045*d^3 + 725*d^4 + d^5)*x^5)/(1024*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (15015*(72988560 + 13160402*d + 822135*d^2 + 23133*d^3 + 285*d^4 + d^5)*x^6)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (15015*(32852520 + 5878182*d + 391835*d^2 + 12393*d^3 + 185*d^4 + d^5)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (2145*(527083200 + 97043112*d + 6928632*d^2 + 242420*d^3 + 4167*d^4 + 28*d^5)*x^8)/(16384*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (2145*(177801120 + 34155644*d + 2597382*d^2 + 98318*d^3 + 1857*d^4 + 14*d^5)*x^9)/(32768*(27 + d)*(399 + 40*d + d^2)*(575 + 48*d + d^2)) + (429*(542465280 + 108700624*d + 8695700*d^2 + 348020*d^3 + 6975*d^4 + 56*d^5)*x^10)/(262144*(399 + 40*d + d^2)*(15525 + 1871*d + 75*d^2 + d^3))
-120120/((19 + d)*(21 + d)*(23 + d)) + (15015*(-10377 + 1664*d + 32*d^2)*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (15015*(-35685 + 11593*d + 340*d^2 + 3*d^3)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (15015*(299430 + 199709*d + 7280*d^2 + 84*d^3)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (15015*(2432160 + 575374*d + 24171*d^2 + 354*d^3 + d^4)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (15015*(13504320 + 2398226*d + 112673*d^2 + 2064*d^3 + 12*d^4)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (1001*(676764720 + 109360044*d + 5649320*d^2 + 123755*d^3 + 1030*d^4 + d^5)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (5005*(300082320 + 47884764*d + 2698840*d^2 + 68551*d^3 + 740*d^4 + 2*d^5)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (5005*(112726080 + 18495864*d + 1135630*d^2 + 32911*d^3 + 440*d^4 + 2*d^5)*x^8)/(2048*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) + (715*(6275646720 + 1081095216*d + 72203716*d^2 + 2351380*d^3 + 37151*d^4 + 224*d^5)*x^9)/(65536*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) - (715*(1889637120 + 344612112*d + 24869156*d^2 + 891404*d^3 + 15871*d^4 + 112*d^5)*x^10)/(131072*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (13*(58109667840 + 11199173472*d + 862263400*d^2 + 33218860*d^3 + 640550*d^4 + 4943*d^5)*x^11)/(1048576*(675 + 52*d + d^2)*(9177 + 1319*d + 63*d^2 + d^3))
-120120/((19 + d)*(21 + d)*(23 + d)) + (180180*x)/((19 + d)*(21 + d)*(23 + d)) + (9009*(-77 + d)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)) - (3003*(-31 + 3*d)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)) - (231*(-258 - 73*d + d^2)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)) + (231*(-24 + 5*d + d^2)*x^5)/(128*(23 + d)*(399 + 40*d + d^2)) + (7*(-1680 - 298*d - 3*d^2 + d^3)*x^6)/(2048*(9177 + 1319*d + 63*d^2 + d^3))
-1 + (7*(-16563 + 1319*d + 63*d^2 + d^3)*x)/(2*(19 + d)*(21 + d)*(23 + d)) - (21*(-16563 + 1319*d + 63*d^2 + d^3)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)) + (35*(-10389 + 3067*d + 126*d^2 + 2*d^3)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)) - (35*(6174 + 1748*d + 63*d^2 + d^3)*x^4)/(16*(19 + d)*(21 + d)*(23 + d)) + (21*(43242 + 6453*d + 230*d^2 + 4*d^3)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)) - (7*(34860 + 4517*d + 186*d^2 + 4*d^3)*x^6)/(256*(23 + d)*(399 + 40*d + d^2)) + ((295344 + 44266*d + 2415*d^2 + 53*d^3)*x^7)/(4096*(9177 + 1319*d + 63*d^2 + d^3))
-4594590/((19 + d)*(21 + d)*(23 + d)*(25 + d)) - (11*(-3112095 + 42152*d + 2894*d^2 + 88*d^3 + d^4)*x)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (77*(-586455 + 42932*d + 2894*d^2 + 88*d^3 + d^4)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (231*(-29535 + 42932*d + 2894*d^2 + 88*d^3 + d^4)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (385*(301680 + 87346*d + 5827*d^2 + 176*d^3 + 2*d^4)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (385*(219831 + 44414*d + 2933*d^2 + 88*d^3 + d^4)*x^5)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (231*(948360 + 174194*d + 11564*d^2 + 349*d^3 + 4*d^4)*x^6)/(512*(23 + d)*(25 + d)*(399 + 40*d + d^2)) - (77*(905940 + 164306*d + 11150*d^2 + 343*d^3 + 4*d^4)*x^7)/(1024*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (11*(14743680 + 2730376*d + 190816*d^2 + 5996*d^3 + 71*d^4)*x^8)/(32768*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-66/(19 + d) + (33*(-154875 + 25328*d + 1104*d^2 + 16*d^3)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (33*(-1190700 + 221031*d + 10691*d^2 + 201*d^3 + d^4)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (231*(13000 + 97641*d + 5171*d^2 + 121*d^3 + d^4)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (231*(755100 + 204275*d + 11649*d^2 + 307*d^3 + 3*d^4)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (231*(5786700 + 1120458*d + 67975*d^2 + 1908*d^3 + 20*d^4)*x^5)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (231*(2792300 + 498640*d + 31721*d^2 + 922*d^3 + 10*d^4)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (99*(14665000 + 2598112*d + 170836*d^2 + 5067*d^3 + 56*d^4)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (33*(13860000 + 2483548*d + 166834*d^2 + 5009*d^3 + 56*d^4)*x^8)/(4096*(19 + d)*(25 + d)*(483 + 44*d + d^2)) + (11*(92870400 + 16856960*d + 1147340*d^2 + 34708*d^3 + 391*d^4)*x^9)/(131072*(19 + d)*(12075 + 1583*d + 69*d^2 + d^3))
-174594420/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (429*(-1708875 + 54816*d + 3446*d^2 + 96*d^3 + d^4)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (429*(-2548665 + 417108*d + 27568*d^2 + 768*d^3 + 8*d^4)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (143*(15700230 + 18921993*d + 1288484*d^2 + 37814*d^3 + 454*d^4 + d^5)*x^3)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (1001*(23771070 + 6644913*d + 463514*d^2 + 14774*d^3 + 214*d^4 + d^5)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3003*(17466030 + 3746577*d + 270538*d^2 + 9398*d^3 + 158*d^4 + d^5)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (1001*(130523400 + 26206956*d + 1978487*d^2 + 73946*d^3 + 1372*d^4 + 10*d^5)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (1001*(51591330 + 10372407*d + 818773*d^2 + 32332*d^3 + 638*d^4 + 5*d^5)*x^7)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (429*(971974080 + 199740960*d + 16352660*d^2 + 670472*d^3 + 13735*d^4 + 112*d^5)*x^8)/(16384*(19 + d)*(25 + d)*(27 + d)*(483 + 44*d + d^2)) - (143*(864954720 + 181803024*d + 15269204*d^2 + 641096*d^3 + 13429*d^4 + 112*d^5)*x^9)/(32768*(19 + d)*(27 + d)*(12075 + 1583*d + 69*d^2 + d^3)) + (143*(459285120 + 98158080*d + 8377748*d^2 + 356804*d^3 + 7573*d^4 + 64*d^5)*x^10)/(262144*(19 + d)*(326025 + 54816*d + 3446*d^2 + 96*d^3 + d^4))
-3003/(399 + 40*d + d^2) + (27027*(-7085 + 1871*d + 75*d^2 + d^3)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3003*(-575550 + 191399*d + 8921*d^2 + 169*d^3 + d^4)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (3003*(906660 + 773179*d + 40768*d^2 + 944*d^3 + 8*d^4)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (1001*(198981360 + 51625590*d + 2960903*d^2 + 77081*d^3 + 793*d^4 + d^5)*x^4)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (7007*(72789840 + 14365326*d + 882683*d^2 + 25337*d^3 + 313*d^4 + d^5)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (21021*(36441360 + 6673390*d + 437931*d^2 + 13801*d^3 + 201*d^4 + d^5)*x^6)/(1024*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (1001*(765595800 + 140213562*d + 9811159*d^2 + 336682*d^3 + 5579*d^4 + 35*d^5)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (1001*(523836720 + 98816058*d + 7332397*d^2 + 270073*d^3 + 4907*d^4 + 35*d^5)*x^8)/(4096*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (3003*(636137280 + 124526912*d + 9702236*d^2 + 377108*d^3 + 7291*d^4 + 56*d^5)*x^9)/(65536*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (1001*(524430720 + 106150560*d + 8581972*d^2 + 346516*d^3 + 6977*d^4 + 56*d^5)*x^10)/(131072*(27 + d)*(399 + 40*d + d^2)*(575 + 48*d + d^2)) + (273*(962000640 + 199788256*d + 16577552*d^2 + 686748*d^3 + 14192*d^4 + 117*d^5)*x^11)/(1048576*(399 + 40*d + d^2)*(15525 + 1871*d + 75*d^2 + d^3))
-120120/((19 + d)*(21 + d)*(23 + d)) + (180180*x)/((19 + d)*(21 + d)*(23 + d)) + (9009*(-77 + d)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)) - (3003*(-31 + 3*d)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)) - (231*(-258 - 73*d + d^2)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)) + (231*(-24 + 5*d + d^2)*x^5)/(128*(23 + d)*(399 + 40*d + d^2)) + (7*(-1680 - 298*d - 3*d^2 + d^3)*x^6)/(2048*(9177 + 1319*d + 63*d^2 + d^3))
(30030*x)/((19 + d)*(21 + d)*(23 + d)) - (45045*x^2)/((19 + d)*(21 + d)*(23 + d)) - (3003*(-52 + d)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)) + (3003*(-2 + d)*x^4)/(8*(19 + d)*(21 + d)*(23 + d)) + (231*(-336 - 34*d + d^2)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)) - (231*(80 + 18*d + d^2)*x^6)/(256*(23 + d)*(399 + 40*d + d^2)) - (7*(960 + 296*d + 30*d^2 + d^3)*x^7)/(2048*(9177 + 1319*d + 63*d^2 + d^3))
-4594590/((19 + d)*(21 + d)*(23 + d)*(25 + d)) + (9189180*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)) + (135135*(-94 + d)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (135135*(-44 + 3*d)*x^3)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (27027*(-200 - 102*d + d^2)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (27027*(-80 - 2*d + d^2)*x^5)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (693*(-5280 - 1108*d - 48*d^2 + d^3)*x^6)/(512*(23 + d)*(25 + d)*(399 + 40*d + d^2)) - (693*(960 + 296*d + 30*d^2 + d^3)*x^7)/(1024*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (63*(13440 + 5104*d + 716*d^2 + 44*d^3 + d^4)*x^8)/(32768*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-1 + (9*(-25830 + 42152*d + 2894*d^2 + 88*d^3 + d^4)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (9*(-25830 + 42152*d + 2894*d^2 + 88*d^3 + d^4)*x^2)/((19 + d)*(21 + d)*(23 + d)*(25 + d)) + (21*(312810 + 175043*d + 11576*d^2 + 352*d^3 + 4*d^4)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (63*(364470 + 90739*d + 5788*d^2 + 176*d^3 + 2*d^4)*x^4)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (63*(3756600 + 718190*d + 45875*d^2 + 1408*d^3 + 16*d^4)*x^5)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (21*(3773760 + 677006*d + 45017*d^2 + 1408*d^3 + 16*d^4)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (9*(14276640 + 2612412*d + 181520*d^2 + 5709*d^3 + 64*d^4)*x^7)/(2048*(23 + d)*(25 + d)*(399 + 40*d + d^2)) - (9*(3744720 + 697224*d + 48614*d^2 + 1485*d^3 + 16*d^4)*x^8)/(4096*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + ((57886080 + 10469360*d + 695756*d^2 + 19756*d^3 + 193*d^4)*x^9)/(131072*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-174594420/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (11*(-152527725 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)*x)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (99*(-28473795 + 1553169*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (99*(-2020095 + 1553169*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)*x^3)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (231*(18789840 + 5935776*d + 479405*d^2 + 21080*d^3 + 460*d^4 + 4*d^5)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (693*(12248550 + 2829438*d + 238825*d^2 + 10540*d^3 + 230*d^4 + 2*d^5)*x^5)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (693*(49953600 + 10996678*d + 955495*d^2 + 42186*d^3 + 920*d^4 + 8*d^5)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (231*(49527720 + 10908330*d + 959395*d^2 + 42238*d^3 + 920*d^4 + 8*d^5)*x^7)/(512*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) + (99*(791925120 + 174957024*d + 15413948*d^2 + 676072*d^3 + 14713*d^4 + 128*d^5)*x^8)/(16384*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (99*(198478560 + 43832944*d + 3855188*d^2 + 168696*d^3 + 3673*d^4 + 32*d^5)*x^9)/(32768*(27 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (11*(792046080 + 174722160*d + 15352012*d^2 + 671788*d^3 + 14657*d^4 + 128*d^5)*x^10)/(262144*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5))
-66/(19 + d) + (165*(-141561 + 109632*d + 6892*d^2 + 192*d^3 + 2*d^4)*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (33*(-14156100 + 11289225*d + 744016*d^2 + 22646*d^3 + 296*d^4 + d^5)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (99*(20349630 + 13339260*d + 922568*d^2 + 31458*d^3 + 508*d^4 + 3*d^5)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (99*(30687930 + 8405820*d + 612428*d^2 + 22818*d^3 + 418*d^4 + 3*d^5)*x^4)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (693*(78464160 + 17132886*d + 1318559*d^2 + 52144*d^3 + 1024*d^4 + 8*d^5)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (693*(104370120 + 21722130*d + 1754077*d^2 + 72072*d^3 + 1472*d^4 + 12*d^5)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (99*(2615079600 + 548451324*d + 45822376*d^2 + 1926675*d^3 + 40256*d^4 + 336*d^5)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (99*(807755760 + 172198584*d + 14671822*d^2 + 624851*d^3 + 13232*d^4 + 112*d^5)*x^8)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (33*(15861121920 + 3419588112*d + 294262892*d^2 + 12624396*d^3 + 269677*d^4 + 2304*d^5)*x^9)/(65536*(19 + d)*(25 + d)*(27 + d)*(483 + 44*d + d^2)) - (33*(3839391360 + 833199792*d + 72114380*d^2 + 3111108*d^3 + 66925*d^4 + 576*d^5)*x^10)/(131072*(19 + d)*(27 + d)*(12075 + 1583*d + 69*d^2 + d^3)) + (3*(18360034560 + 4004962656*d + 348457544*d^2 + 15120148*d^3 + 327454*d^4 + 2837*d^5)*x^11)/(1048576*(19 + d)*(326025 + 54816*d + 3446*d^2 + 96*d^3 + d^4))
-120120/((19 + d)*(21 + d)*(23 + d)) + (180180*x)/((19 + d)*(21 + d)*(23 + d)) - (15015*(83 + d)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)) + (15015*(43 + d)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)) + (165*(-6594 - 53*d + 5*d^2)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)) - (165*(-224 + 129*d + 5*d^2)*x^5)/(128*(23 + d)*(399 + 40*d + d^2)) - (33*(-2688 - 426*d + 13*d^2 + d^3)*x^6)/(2048*(9177 + 1319*d + 63*d^2 + d^3))
(150150*x)/((19 + d)*(21 + d)*(23 + d)) - (225225*x^2)/((19 + d)*(21 + d)*(23 + d)) - (15015*(-127 + d)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)) + (15015*(-27 + d)*x^4)/(16*(19 + d)*(21 + d)*(23 + d)) + (33*(4662 - 1189*d + 4*d^2)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)) + (33*(1708 + 279*d - 4*d^2)*x^6)/(256*(23 + d)*(399 + 40*d + d^2)) + (11*(3024 + 1010*d + 87*d^2 + d^3)*x^7)/(4096*(9177 + 1319*d + 63*d^2 + d^3))
-4594590/((19 + d)*(21 + d)*(23 + d)*(25 + d)) + (9189180*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)) + (15015*(-1046 + d)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(-332 + d)*x^3)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (15015*(-4030 + 78*d + d^2)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (15015*(-246 + 58*d + d^2)*x^5)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (693*(-10220 - 1862*d + 4*d^2 + d^3)*x^6)/(512*(23 + d)*(25 + d)*(399 + 40*d + d^2)) + (231*(3920 + 1434*d + 142*d^2 + 3*d^3)*x^7)/(1024*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (77*(8640 + 4664*d + 800*d^2 + 52*d^3 + d^4)*x^8)/(32768*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
(6891885*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (6891885*x^2)/((19 + d)*(21 + d)*(23 + d)*(25 + d)) - (15015*(-2638 + 23*d)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(-496 + 23*d)*x^4)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3003*(5000 - 2538*d + 19*d^2)*x^5)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3003*(-1760 - 238*d + 19*d^2)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (231*(-13920 - 5228*d - 396*d^2 + 5*d^3)*x^7)/(2048*(23 + d)*(25 + d)*(399 + 40*d + d^2)) + (231*(640 + 544*d + 98*d^2 + 5*d^3)*x^8)/(4096*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (77*(-1920 + 368*d + 236*d^2 + 28*d^3 + d^4)*x^9)/(131072*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-174594420/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (436486050*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (2297295*(-747 + 4*d)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (2297295*(-177 + 4*d)*x^3)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (135135*(10236 - 796*d + 3*d^2)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (135135*(720 - 484*d + 9*d^2)*x^5)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (9009*(30600 + 4342*d - 525*d^2 + 2*d^3)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (9009*(-720 - 818*d - 75*d^2 + 2*d^3)*x^7)/(512*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) - (693*(138240 + 12384*d - 2404*d^2 - 216*d^3 + d^4)*x^8)/(16384*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (693*(-36480 - 10288*d - 844*d^2 - 8*d^3 + d^4)*x^9)/(32768*(27 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) - (693*(13440 + 5104*d + 716*d^2 + 44*d^3 + d^4)*x^10)/(262144*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5))
-1 + (11*(14130585 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (55*(14130585 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (165*(22413510 + 2665443*d + 240580*d^2 + 10540*d^3 + 230*d^4 + 2*d^5)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (165*(8282925 + 1297914*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)*x^4)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (231*(52574400 + 10396182*d + 965245*d^2 + 42160*d^3 + 920*d^4 + 8*d^5)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (231*(48587040 + 10700382*d + 971095*d^2 + 42160*d^3 + 920*d^4 + 8*d^5)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (165*(197436960 + 44007720*d + 3890230*d^2 + 168367*d^3 + 3680*d^4 + 32*d^5)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (165*(49948920 + 11006844*d + 962320*d^2 + 41887*d^3 + 920*d^4 + 8*d^5)*x^8)/(2048*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) + (55*(787449600 + 173425872*d + 15245668*d^2 + 670780*d^3 + 14783*d^4 + 128*d^5)*x^9)/(65536*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (11*(797126400 + 176651472*d + 15622660*d^2 + 688420*d^3 + 15035*d^4 + 128*d^5)*x^10)/(131072*(27 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + ((3158023680 + 694183296*d + 60545200*d^2 + 2608780*d^3 + 55100*d^4 + 449*d^5)*x^11)/(1048576*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5))
(16081065*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (16081065*x^2)/((19 + d)*(21 + d)*(23 + d)*(25 + d)) - (105105*(-1046 + d)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (315315*(-332 + d)*x^4)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (63063*(-7100 + 98*d + d^2)*x^5)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (21021*(-2380 + 194*d + 3*d^2)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (429*(-22680 - 16928*d - 96*d^2 + 5*d^3)*x^7)/(2048*(23 + d)*(25 + d)*(399 + 40*d + d^2)) - (429*(-5040 + 124*d + 198*d^2 + 5*d^3)*x^8)/(4096*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (143*(-26880 - 7552*d - 364*d^2 + 28*d^3 + d^4)*x^9)/(131072*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-174594420/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (436486050*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (2297295*(963 + 4*d)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (2297295*(393 + 4*d)*x^3)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (45045*(-163332 - 1660*d + 23*d^2)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (135135*(-30528 + 244*d + 23*d^2)*x^5)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3003*(1266300 - 120838*d - 3525*d^2 + 22*d^3)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (3003*(-26460 - 27118*d - 75*d^2 + 22*d^3)*x^7)/(512*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) + (3003*(246240 + 13392*d - 6004*d^2 - 168*d^3 + d^4)*x^8)/(16384*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (3003*(-46080 - 14432*d - 1084*d^2 + 8*d^3 + d^4)*x^9)/(32768*(27 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (3003*(11520 + 5312*d + 836*d^2 + 52*d^3 + d^4)*x^10)/(262144*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5))
(218243025*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (1091215125*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (34459425*(-258 + d)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (34459425*(-68 + d)*x^4)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (15015*(699840 - 28958*d + 61*d^2)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (45045*(57240 - 7538*d + 61*d^2)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3003*(140400 + 165596*d - 4500*d^2 + d^3)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (3003*(64800 + 2896*d - 1450*d^2 + d^3)*x^8)/(2048*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) - (3003*(-259200 - 77232*d - 4804*d^2 + 108*d^3 + d^4)*x^9)/(65536*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (3003*(28800 + 13040*d + 1916*d^2 + 100*d^3 + d^4)*x^10)/(131072*(27 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (91*(172800 + 103200*d + 21752*d^2 + 2036*d^3 + 82*d^4 + d^5)*x^11)/(1048576*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5))
-6721885170/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (916620705*(7 + d)*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (916620705*(-34 + 3*d)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1527701175*(106 + 41*d + d^2)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1527701175*(2304 + 494*d + 13*d^2)*x^4)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (305540235*(21312 + 3478*d + 121*d^2 + d^3)*x^5)/(128*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) + (101846745*(287568 + 41876*d + 1644*d^2 + 19*d^3)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) - (43648605*(2099376 + 299524*d + 13440*d^2 + 223*d^3 + d^4)*x^7)/(2048*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (305540235*(2684160 + 392112*d + 19748*d^2 + 412*d^3 + 3*d^4)*x^8)/(32768*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (4849845*(133793280 + 20554416*d + 1159348*d^2 + 29552*d^3 + 323*d^4 + d^5)*x^9)/(65536*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (969969*(730874880 + 120465696*d + 7635640*d^2 + 232940*d^3 + 3410*d^4 + 19*d^5)*x^10)/(262144*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) - (88179*(5482736640 + 979034208*d + 69534344*d^2 + 2487860*d^3 + 46170*d^4 + 397*d^5 + d^6)*x^11)/(1048576*(29 + d)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)) + (29393*(11430789120 + 2273240064*d + 186056992*d^2 + 8037240*d^3 + 193540*d^4 + 2466*d^5 + 13*d^6)*x^12)/(8388608*(29 + d)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5))
-6721885170/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (23526598095*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (10082827755*(2 + d)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (3360942585*(34 + 19*d)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (16804712925*(336 + 66*d + d^2)*x^4)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (3360942585*(12528 + 1802*d + 37*d^2)*x^5)/(512*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) - (1120314195*(47088 + 6020*d + 168*d^2 + d^3)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) + (160044885*(1164528 + 143908*d + 4836*d^2 + 47*d^3)*x^7)/(2048*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (480134655*(3999744 + 504080*d + 19900*d^2 + 284*d^3 + d^4)*x^8)/(32768*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (53348295*(68313600 + 9052816*d + 411644*d^2 + 7676*d^3 + 49*d^4)*x^9)/(131072*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) - (10669659*(234224640 + 33213664*d + 1720680*d^2 + 39940*d^3 + 390*d^4 + d^5)*x^10)/(262144*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (969969*(2465233920 + 379552992*d + 22389640*d^2 + 632540*d^3 + 8510*d^4 + 43*d^5)*x^11)/(1048576*(29 + d)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)) - (323323*(8930304000 + 1504059648*d + 100525984*d^2 + 3374280*d^3 + 58420*d^4 + 462*d^5 + d^6)*x^12)/(8388608*(29 + d)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)) + (24871*(35364003840 + 6668833536*d + 517144736*d^2 + 21153960*d^3 + 482180*d^4 + 5814*d^5 + 29*d^6)*x^13)/(33554432*(179639775 + 45852816*d + 4855939*d^2 + 273120*d^3 + 8605*d^4 + 144*d^5 + d^6))
-6721885170/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (43648605*(-141 + 56*d + d^2)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (43648605*(-453 + 275*d + 7*d^2)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (14549535*(7653 + 4124*d + 147*d^2 + d^3)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (43648605*(166248 + 38454*d + 1547*d^2 + 16*d^3)*x^4)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (8729721*(2744640 + 484614*d + 21531*d^2 + 314*d^3 + d^4)*x^5)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (14549535*(3428640 + 547790*d + 26697*d^2 + 499*d^3 + 3*d^4)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (415701*(343208880 + 53592048*d + 2847286*d^2 + 64169*d^3 + 566*d^4 + d^5)*x^7)/(2048*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) + (415701*(2772645120 + 441172560*d + 25593068*d^2 + 678412*d^3 + 8053*d^4 + 32*d^5)*x^8)/(32768*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) - (46189*(35442005760 + 5886826608*d + 373546132*d^2 + 11429412*d^3 + 170623*d^4 + 1044*d^5 + d^6)*x^9)/(131072*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (138567*(5677378560 + 998507472*d + 69372284*d^2 + 2419880*d^3 + 43845*d^4 + 373*d^5 + d^6)*x^10)/(262144*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (138567*(1683279360 + 316864752*d + 24187028*d^2 + 957776*d^3 + 20679*d^4 + 229*d^5 + d^6)*x^11)/(524288*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (12597*(20947046400 + 4253197440*d + 356940672*d^2 + 15884744*d^3 + 396076*d^4 + 5254*d^5 + 29*d^6)*x^12)/(8388608*(783 + 56*d + d^2)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-174594420/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (43648605*(-381 + 32*d)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (43648605*(-546 + 397*d + 5*d^2)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (43648605*(8394 + 3809*d + 70*d^2)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (72747675*(38496 + 8153*d + 213*d^2 + d^3)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (43648605*(1863648 + 295958*d + 9539*d^2 + 80*d^3)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (14549535*(6476688 + 916276*d + 34280*d^2 + 419*d^3 + d^4)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (14549535*(21074544 + 2892476*d + 122816*d^2 + 1987*d^3 + 10*d^4)*x^7)/(2048*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) - (2078505*(696536064 + 97087920*d + 4615108*d^2 + 92540*d^3 + 713*d^4 + d^5)*x^8)/(16384*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) + (692835*(7195587840 + 1045851248*d + 55315924*d^2 + 1329076*d^3 + 14099*d^4 + 48*d^5)*x^9)/(131072*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (46189*(66726374400 + 10278615456*d + 603234424*d^2 + 16992900*d^3 + 231550*d^4 + 1269*d^5 + d^6)*x^10)/(262144*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (138567*(18893952000 + 3115602336*d + 202476888*d^2 + 6584300*d^3 + 110530*d^4 + 859*d^5 + 2*d^6)*x^11)/(1048576*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) - (138567*(5000970240 + 889747456*d + 64083728*d^2 + 2389060*d^3 + 48380*d^4 + 499*d^5 + 2*d^6)*x^12)/(2097152*(29 + d)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)) + (969*(726895411200 + 140537149952*d + 11230722272*d^2 + 476049480*d^3 + 11310820*d^4 + 143038*d^5 + 753*d^6)*x^13)/(33554432*(29 + d)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5))
-6721885170/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (510510*(-19926 + 2183*d + 81*d^2 + d^3)*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (255255*(-110610 + 59425*d + 2592*d^2 + 32*d^3)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (255255*(464670 + 268674*d + 13361*d^2 + 219*d^3 + d^4)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (255255*(28603800 + 7159594*d + 383761*d^2 + 7784*d^3 + 56*d^4)*x^4)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (51051*(221512320 + 42919634*d + 2435655*d^2 + 57825*d^3 + 555*d^4 + d^5)*x^5)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (51051*(846933840 + 150196388*d + 9053800*d^2 + 246445*d^3 + 3020*d^4 + 12*d^5)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (2431*(46557730800 + 8132311980*d + 523858024*d^2 + 16107225*d^3 + 240235*d^4 + 1425*d^5 + d^6)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (12155*(68818740480 + 12281573040*d + 848384324*d^2 + 29092428*d^3 + 509987*d^4 + 4008*d^5 + 8*d^6)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (12155*(22345545600 + 4154485680*d + 308350004*d^2 + 11695188*d^3 + 236147*d^4 + 2328*d^5 + 8*d^6)*x^9)/(32768*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) + (2431*(196696926720 + 38508389856*d + 3073115320*d^2 + 128059140*d^3 + 2926930*d^4 + 34449*d^5 + 160*d^6)*x^10)/(262144*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) - (2431*(53396824320 + 11060527296*d + 946744880*d^2 + 42918060*d^3 + 1086260*d^4 + 14529*d^5 + 80*d^6)*x^11)/(524288*(29 + d)*(675 + 52*d + d^2)*(9177 + 1319*d + 63*d^2 + d^3)) + (663*(200619417600 + 43922835840*d + 4003166464*d^2 + 194573080*d^3 + 5320100*d^4 + 77570*d^5 + 471*d^6)*x^12)/(8388608*(9177 + 1319*d + 63*d^2 + d^3)*(19575 + 2183*d + 81*d^2 + d^3))
-4594590/((19 + d)*(21 + d)*(23 + d)*(25 + d)) + (2297295*(-4925 + 1008*d + 18*d^2)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (2297295*(-8511 + 4255*d + 118*d^2 + d^3)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (2297295*(165146 + 86265*d + 2960*d^2 + 32*d^3)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (2297295*(2609680 + 599044*d + 23911*d^2 + 334*d^3 + d^4)*x^4)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (2297295*(35235648 + 6186298*d + 277969*d^2 + 4872*d^3 + 28*d^4)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (153153*(568240560 + 90369924*d + 4474300*d^2 + 93935*d^3 + 770*d^4 + d^5)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (459459*(570069360 + 88727996*d + 4797100*d^2 + 117365*d^3 + 1260*d^4 + 4*d^5)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (21879*(104498311680 + 16577402928*d + 976165124*d^2 + 27354020*d^3 + 365115*d^4 + 1852*d^5 + d^6)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (36465*(99944409600 + 16524406064*d + 1058226340*d^2 + 33491044*d^3 + 534791*d^4 + 3720*d^5 + 6*d^6)*x^9)/(131072*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) - (36465*(28655827200 + 4998722384*d + 347579620*d^2 + 12291964*d^3 + 229031*d^4 + 2040*d^5 + 6*d^6)*x^10)/(131072*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (7293*(226414379520 + 41952081696*d + 3162112120*d^2 + 123944780*d^3 + 2645090*d^4 + 28699*d^5 + 120*d^6)*x^11)/(1048576*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (7293*(55842232320 + 11025008896*d + 898217520*d^2 + 38665540*d^3 + 925980*d^4 + 11659*d^5 + 60*d^6)*x^12)/(2097152*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (17*(22534294487040 + 4737217101312*d + 414559366496*d^2 + 19343206920*d^3 + 507525140*d^4 + 7097358*d^5 + 41309*d^6)*x^13)/(33554432*(783 + 56*d + d^2)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-6721885170/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (45045*(-1340487 + 69784*d + 4046*d^2 + 104*d^3 + d^4)*x)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (405405*(-228075 + 65262*d + 4046*d^2 + 104*d^3 + d^4)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (15015*(23402160 + 15977445*d + 1040824*d^2 + 29006*d^3 + 344*d^4 + d^5)*x^3)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (15015*(369159120 + 99748338*d + 6764641*d^2 + 209504*d^3 + 3056*d^4 + 16*d^5)*x^4)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (3003*(20982427920 + 4481828946*d + 317014929*d^2 + 10808980*d^3 + 183470*d^4 + 1274*d^5 + d^6)*x^5)/(1024*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (21021*(5251286160 + 1046647586*d + 77647249*d^2 + 2879440*d^3 + 55150*d^4 + 474*d^5 + d^6)*x^6)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (21021*(6315958800 + 1254465318*d + 98058187*d^2 + 3926480*d^3 + 83690*d^4 + 862*d^5 + 3*d^6)*x^7)/(4096*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (15015*(30245996160 + 6163114536*d + 508573632*d^2 + 21868660*d^3 + 512615*d^4 + 6104*d^5 + 28*d^6)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (15015*(9170066880 + 1939758476*d + 168703346*d^2 + 7733140*d^3 + 196355*d^4 + 2604*d^5 + 14*d^6)*x^9)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (9009*(25242238080 + 5555351056*d + 506588384*d^2 + 24508620*d^3 + 662630*d^4 + 9479*d^5 + 56*d^6)*x^10)/(262144*(19 + d)*(21 + d)*(27 + d)*(29 + d)*(575 + 48*d + d^2)) - (3003*(19188109440 + 4378749936*d + 415441064*d^2 + 20975580*d^3 + 594140*d^4 + 8949*d^5 + 56*d^6)*x^11)/(524288*(29 + d)*(399 + 40*d + d^2)*(15525 + 1871*d + 75*d^2 + d^3)) + (91*(593395200000 + 139531379712*d + 13654783648*d^2 + 711765720*d^3 + 20838220*d^4 + 324858*d^5 + 2107*d^6)*x^12)/(8388608*(399 + 40*d + d^2)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
-120120/((19 + d)*(21 + d)*(23 + d)) + (15015*(-448551 + 174640*d + 6480*d^2 + 80*d^3)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (45045*(-370251 + 202947*d + 8987*d^2 + 165*d^3 + d^4)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (45045*(6690618 + 3967583*d + 200412*d^2 + 4420*d^3 + 36*d^4)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (15015*(161288280 + 40460331*d + 2234293*d^2 + 55577*d^3 + 563*d^4 + d^5)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (15015*(4077795312 + 797421858*d + 47407849*d^2 + 1317824*d^3 + 16448*d^4 + 64*d^5)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1001*(60834065040 + 10994712396*d + 700516504*d^2 + 21618225*d^3 + 321325*d^4 + 1839*d^5 + d^6)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1001*(170110491120 + 30510149844*d + 2078852696*d^2 + 70549305*d^3 + 1209110*d^4 + 8946*d^5 + 14*d^6)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (3003*(57908494080 + 10650766104*d + 774462546*d^2 + 28650665*d^3 + 554470*d^4 + 5026*d^5 + 14*d^6)*x^8)/(4096*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (5005*(417967361280 + 80012861904*d + 6193602092*d^2 + 247994604*d^3 + 5340581*d^4 + 57120*d^5 + 224*d^6)*x^9)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (5005*(113819675904 + 22806256176*d + 1873052428*d^2 + 80596260*d^3 + 1903861*d^4 + 23184*d^5 + 112*d^6)*x^10)/(131072*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) + (3003*(285508800000 + 59899866528*d + 5194364632*d^2 + 238131780*d^3 + 6072970*d^4 + 81477*d^5 + 448*d^6)*x^11)/(1048576*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) - (1001*(200119818240 + 43826156928*d + 3986459632*d^2 + 192732660*d^3 + 5220460*d^4 + 75087*d^5 + 448*d^6)*x^12)/(2097152*(29 + d)*(675 + 52*d + d^2)*(9177 + 1319*d + 63*d^2 + d^3)) + (7*(25041797222400 + 5693669942016*d + 538928599264*d^2 + 27180544440*d^3 + 770280460*d^4 + 11630514*d^5 + 73111*d^6)*x^13)/(33554432*(9177 + 1319*d + 63*d^2 + d^3)*(19575 + 2183*d + 81*d^2 + d^3))
-6721885170/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (429*(-84557655 + 1915689*d + 154750*d^2 + 6230*d^3 + 125*d^4 + d^5)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (2145*(-31026996 + 3892425*d + 309500*d^2 + 12460*d^3 + 250*d^4 + 2*d^5)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (143*(673983450 + 1104386043*d + 88885189*d^2 + 3656010*d^3 + 76480*d^4 + 687*d^5 + d^6)*x^3)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1287*(2438164260 + 727076616*d + 60190723*d^2 + 2577220*d^3 + 57960*d^4 + 614*d^5 + 2*d^6)*x^4)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1287*(1593413640 + 376147896*d + 32335723*d^2 + 1455820*d^3 + 35460*d^4 + 434*d^5 + 2*d^6)*x^5)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (3003*(4320477360 + 972851436*d + 87170732*d^2 + 4128105*d^3 + 107840*d^4 + 1464*d^5 + 8*d^6)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (9009*(1589737320 + 360927132*d + 33641286*d^2 + 1665025*d^3 + 45920*d^4 + 668*d^5 + 4*d^6)*x^7)/(1024*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1287*(141697987200 + 32926648080*d + 3172529076*d^2 + 162583876*d^3 + 4663439*d^4 + 70976*d^5 + 448*d^6)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (429*(120367033920 + 28619192592*d + 2828268124*d^2 + 148711668*d^3 + 4384237*d^4 + 68736*d^5 + 448*d^6)*x^9)/(32768*(19 + d)*(25 + d)*(27 + d)*(29 + d)*(483 + 44*d + d^2)) + (429*(183978950400 + 44546411424*d + 4484157928*d^2 + 240172364*d^3 + 7217606*d^4 + 115435*d^5 + 768*d^6)*x^10)/(262144*(19 + d)*(27 + d)*(29 + d)*(12075 + 1583*d + 69*d^2 + d^3)) - (429*(42355232640 + 10396231104*d + 1060775440*d^2 + 57590228*d^3 + 1754732*d^4 + 28459*d^5 + 192*d^6)*x^11)/(524288*(19 + d)*(29 + d)*(326025 + 54816*d + 3446*d^2 + 96*d^3 + d^4)) + (13*(1171485020160 + 290622709632*d + 29967591808*d^2 + 1644114504*d^3 + 50622316*d^4 + 829542*d^5 + 5653*d^6)*x^12)/(8388608*(19 + d)*(9454725 + 1915689*d + 154750*d^2 + 6230*d^3 + 125*d^4 + d^5))
-3003/(399 + 40*d + d^2) + (33033*(-58500 + 69784*d + 4046*d^2 + 104*d^3 + d^4)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (3003*(-7722000 + 9661713*d + 603856*d^2 + 17774*d^3 + 236*d^4 + d^5)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (15015*(15541920 + 8678435*d + 584628*d^2 + 19532*d^3 + 318*d^4 + 2*d^5)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1001*(12450304800 + 3368292702*d + 241384897*d^2 + 8798892*d^3 + 161278*d^4 + 1230*d^5 + d^6)*x^4)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (9009*(4017742560 + 878817708*d + 66557436*d^2 + 2593948*d^3 + 52142*d^4 + 470*d^5 + d^6)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (9009*(1846443960 + 382297236*d + 30497148*d^2 + 1261636*d^3 + 27614*d^4 + 290*d^5 + d^6)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (3003*(28883284560 + 6009629724*d + 503340412*d^2 + 22021545*d^3 + 521320*d^4 + 6216*d^5 + 28*d^6)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (9009*(9275746320 + 1981403028*d + 173503828*d^2 + 7990273*d^3 + 202452*d^4 + 2660*d^5 + 14*d^6)*x^8)/(4096*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (3003*(318281270400 + 70149291952*d + 6388529636*d^2 + 307649972*d^3 + 8238103*d^4 + 116160*d^5 + 672*d^6)*x^9)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (3003*(82397704320 + 18706109008*d + 1761398788*d^2 + 88026188*d^3 + 2460567*d^4 + 36480*d^5 + 224*d^6)*x^10)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (3003*(116879051520 + 27223535328*d + 2634930376*d^2 + 135638900*d^3 + 3916430*d^4 + 60157*d^5 + 384*d^6)*x^11)/(1048576*(19 + d)*(21 + d)*(27 + d)*(29 + d)*(575 + 48*d + d^2)) - (3003*(25355957760 + 6033275776*d + 597039360*d^2 + 31451884*d^3 + 930336*d^4 + 14653*d^5 + 96*d^6)*x^12)/(2097152*(29 + d)*(399 + 40*d + d^2)*(15525 + 1871*d + 75*d^2 + d^3)) + (7*(8702500792320 + 2107089596928*d + 212219514848*d^2 + 11380572408*d^3 + 342732092*d^4 + 5495970*d^5 + 36659*d^6)*x^13)/(33554432*(399 + 40*d + d^2)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
-6721885170/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (11*(-7153325865 + 45852816*d + 4855939*d^2 + 273120*d^3 + 8605*d^4 + 144*d^5 + d^6)*x)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (121*(-1423454445 + 53788926*d + 4855939*d^2 + 273120*d^3 + 8605*d^4 + 144*d^5 + d^6)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (605*(-201293505 + 53788926*d + 4855939*d^2 + 273120*d^3 + 8605*d^4 + 144*d^5 + d^6)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1815*(437871420 + 203321154*d + 19354141*d^2 + 1092480*d^3 + 34420*d^4 + 576*d^5 + 4*d^6)*x^4)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1815*(351594054 + 95743302*d + 9642263*d^2 + 546240*d^3 + 17210*d^4 + 288*d^5 + 2*d^6)*x^5)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (2541*(1453488840 + 369299028*d + 38578412*d^2 + 2185935*d^3 + 68840*d^4 + 1152*d^5 + 8*d^6)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (2541*(1436107320 + 365619768*d + 38736362*d^2 + 2187885*d^3 + 68840*d^4 + 1152*d^5 + 8*d^6)*x^7)/(1024*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1815*(22964014080 + 5867111856*d + 622216484*d^2 + 35012868*d^3 + 1101167*d^4 + 18432*d^5 + 128*d^6)*x^8)/(32768*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) - (1815*(5755286880 + 1469129040*d + 155522180*d^2 + 8738748*d^3 + 275087*d^4 + 4608*d^5 + 32*d^6)*x^9)/(32768*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (121*(114872929920 + 29309992032*d + 3102980200*d^2 + 174525900*d^3 + 5502790*d^4 + 92223*d^5 + 640*d^6)*x^10)/(262144*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) - (121*(23007438720 + 5875152000*d + 622603472*d^2 + 35048820*d^3 + 1105220*d^4 + 18495*d^5 + 128*d^6)*x^11)/(524288*(23 + d)*(29 + d)*(269325 + 47748*d + 3154*d^2 + 92*d^3 + d^4)) + (11*(183869844480 + 46912818432*d + 4964224672*d^2 + 278790360*d^3 + 8759020*d^4 + 145818*d^5 + 1003*d^6)*x^12)/(8388608*(179639775 + 45852816*d + 4855939*d^2 + 273120*d^3 + 8605*d^4 + 144*d^5 + d^6))
-66/(19 + d) + (99*(41688885 + 15325512*d + 1238000*d^2 + 49840*d^3 + 1000*d^4 + 8*d^5)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (33*(1462980960 + 553510401*d + 45864689*d^2 + 1924070*d^3 + 41730*d^4 + 409*d^5 + d^6)*x^2)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (363*(678290130 + 202346310*d + 17390689*d^2 + 777750*d^3 + 18730*d^4 + 225*d^5 + d^6)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1815*(465975720 + 118055994*d + 10581689*d^2 + 503630*d^3 + 13230*d^4 + 181*d^5 + d^6)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1089*(14357196000 + 3415172502*d + 319159535*d^2 + 15958640*d^3 + 445200*d^4 + 6568*d^5 + 40*d^6)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1089*(5886939240 + 1391213886*d + 134761755*d^2 + 6982520*d^3 + 202600*d^4 + 3124*d^5 + 20*d^6)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1089*(28478010960 + 6827100212*d + 679417268*d^2 + 36074115*d^3 + 1073760*d^4 + 17008*d^5 + 112*d^6)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1089*(25714493280 + 6266796840*d + 635217818*d^2 + 34284425*d^3 + 1037760*d^4 + 16720*d^5 + 112*d^6)*x^8)/(4096*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1815*(164557975680 + 40607494320*d + 4165793444*d^2 + 227353348*d^3 + 6960367*d^4 + 113408*d^5 + 768*d^6)*x^9)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1089*(65362416000 + 16269819248*d + 1682872700*d^2 + 92579940*d^3 + 2857145*d^4 + 46912*d^5 + 320*d^6)*x^10)/(131072*(19 + d)*(25 + d)*(27 + d)*(29 + d)*(483 + 44*d + d^2)) + (33*(2778276291840 + 695989232736*d + 72434393000*d^2 + 4008808940*d^3 + 124438230*d^4 + 2054119*d^5 + 14080*d^6)*x^11)/(1048576*(19 + d)*(27 + d)*(29 + d)*(12075 + 1583*d + 69*d^2 + d^3)) - (33*(542221424640 + 136499744640*d + 14272389584*d^2 + 793357140*d^3 + 24725540*d^4 + 409575*d^5 + 2816*d^6)*x^12)/(2097152*(19 + d)*(29 + d)*(326025 + 54816*d + 3446*d^2 + 96*d^3 + d^4)) + (33*(387238440960 + 97816409856*d + 10259138784*d^2 + 571813960*d^3 + 17861540*d^4 + 296414*d^5 + 2041*d^6)*x^13)/(33554432*(19 + d)*(9454725 + 1915689*d + 154750*d^2 + 6230*d^3 + 125*d^4 + d^5))
-6721885170/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (20165655510*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (130945815*(-818 + d)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (218243025*(-760 + 3*d)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (2297295*(-562104 + 6082*d + 17*d^2)*x^4)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (2297295*(-81936 + 2662*d + 17*d^2)*x^5)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (45045*(4434336 - 555596*d - 2748*d^2 + 41*d^3)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (135135*(-89568 - 84832*d + 1298*d^2 + 41*d^3)*x^7)/(1024*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (27027*(4953600 + 74896*d - 154076*d^2 - 2124*d^3 + 19*d^4)*x^8)/(32768*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) - (9009*(-2302080 - 701872*d - 40788*d^2 + 1828*d^3 + 57*d^4)*x^9)/(32768*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (9009*(-1324800 - 644640*d - 99656*d^2 - 5404*d^3 - 46*d^4 + d^5)*x^10)/(262144*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (9009*(92160 + 64896*d + 15088*d^2 + 1532*d^3 + 68*d^4 + d^5)*x^11)/(524288*(29 + d)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)) + (273*(322560 + 579456*d + 204160*d^2 + 30504*d^3 + 2236*d^4 + 78*d^5 + d^6)*x^12)/(8388608*(179639775 + 45852816*d + 4855939*d^2 + 273120*d^3 + 8605*d^4 + 144*d^5 + d^6))
-1 + (13*(955241910 + 45852816*d + 4855939*d^2 + 273120*d^3 + 8605*d^4 + 144*d^5 + d^6)*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (39*(955241910 + 45852816*d + 4855939*d^2 + 273120*d^3 + 8605*d^4 + 144*d^5 + d^6)*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (143*(2788662870 + 174559449*d + 19423756*d^2 + 1092480*d^3 + 34420*d^4 + 576*d^5 + 4*d^6)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (715*(878179050 + 82853817*d + 9711878*d^2 + 546240*d^3 + 17210*d^4 + 288*d^5 + 2*d^6)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1287*(4359927600 + 657621906*d + 77918149*d^2 + 4369920*d^3 + 137680*d^4 + 2304*d^5 + 16*d^6)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (429*(3158137080 + 682611906*d + 78364399*d^2 + 4369920*d^3 + 137680*d^4 + 2304*d^5 + 16*d^6)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (429*(11394598320 + 2863094124*d + 314572696*d^2 + 17468655*d^3 + 550720*d^4 + 9216*d^5 + 64*d^6)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1287*(2860053840 + 735079776*d + 78363874*d^2 + 4358895*d^3 + 137680*d^4 + 2304*d^5 + 16*d^6)*x^8)/(4096*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (715*(46131120000 + 11777444400*d + 1243418500*d^2 + 69633204*d^3 + 2203951*d^4 + 36864*d^5 + 256*d^6)*x^9)/(131072*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) - (143*(45938793600 + 11711220816*d + 1239318964*d^2 + 69814140*d^3 + 2208235*d^4 + 36864*d^5 + 256*d^6)*x^10)/(131072*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (39*(183959112960 + 46991226720*d + 4983449416*d^2 + 280723620*d^3 + 8841550*d^4 + 147225*d^5 + 1024*d^6)*x^11)/(1048576*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) - (13*(92012820480 + 23481476160*d + 2484688448*d^2 + 139463220*d^3 + 4378040*d^4 + 73035*d^5 + 512*d^6)*x^12)/(2097152*(29 + d)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)) + ((735343902720 + 187650064128*d + 19872429280*d^2 + 1118787720*d^3 + 35385940*d^4 + 599022*d^5 + 4285*d^6)*x^13)/(33554432*(179639775 + 45852816*d + 4855939*d^2 + 273120*d^3 + 8605*d^4 + 144*d^5 + d^6))
-6721885170/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (20165655510*x)/((19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (916620705*(150 + d)*x^2)/(4*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1527701175*(208 + 3*d)*x^3)/(8*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (241215975*(-16032 - 286*d + d^2)*x^4)/(128*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (48243195*(-19512 - 290*d + 5*d^2)*x^5)/(64*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (105105*(21617712 + 44444*d - 15012*d^2 + 13*d^3)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (315315*(2427840 - 88360*d - 4302*d^2 + 13*d^3)*x^7)/(1024*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (45045*(31855680 - 7704336*d - 182924*d^2 + 2964*d^3 + 11*d^4)*x^8)/(32768*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) + (15015*(-7087680 - 2656208*d + 56028*d^2 + 5252*d^3 + 33*d^4)*x^9)/(32768*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (15015*(494208 - 1104672*d - 242024*d^2 - 6796*d^3 + 26*d^4 + d^5)*x^10)/(262144*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) - (15015*(-456192 - 85056*d + 9136*d^2 + 2252*d^3 + 92*d^4 + d^5)*x^11)/(524288*(29 + d)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)) - (455*(-9815040 - 4024704*d - 508640*d^2 - 12792*d^3 + 1444*d^4 + 78*d^5 + d^6)*x^12)/(8388608*(179639775 + 45852816*d + 4855939*d^2 + 273120*d^3 + 8605*d^4 + 144*d^5 + d^6))
(23526598095*x)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (70579794285*x^2)/(2*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (916620705*(-818 + d)*x^3)/(16*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1527701175*(-760 + 3*d)*x^4)/(32*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (144729585*(-63152 + 626*d + d^2)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (144729585*(-9800 + 246*d + d^2)*x^6)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (15015*(131469264 - 9269380*d - 33372*d^2 + 421*d^3)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (45045*(5159808 - 1622440*d + 11610*d^2 + 421*d^3)*x^8)/(4096*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (15015*(41869440 + 14492816*d - 1011236*d^2 - 16004*d^3 + 89*d^4)*x^9)/(131072*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(399 + 40*d + d^2)) + (15015*(955008 - 950288*d - 186980*d^2 + 836*d^3 + 89*d^4)*x^10)/(131072*(25 + d)*(27 + d)*(29 + d)*(9177 + 1319*d + 63*d^2 + d^3)) + (15015*(2854656 + 550560*d - 37448*d^2 - 8908*d^3 - 142*d^4 + d^5)*x^11)/(1048576*(27 + d)*(29 + d)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) - (15015*(-414720 - 165632*d - 20016*d^2 - 500*d^3 + 36*d^4 + d^5)*x^12)/(2097152*(29 + d)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)) - (35*(-81008640 - 43106304*d - 8397664*d^2 - 731352*d^3 - 26044*d^4 - 138*d^5 + 5*d^6)*x^13)/(33554432*(179639775 + 45852816*d + 4855939*d^2 + 273120*d^3 + 8605*d^4 + 144*d^5 + d^6))

==> anc/F12.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1 - (9*x)/4
-1
(-7*x)/4
-1
(-3*x)/4
-1
x/4
(5*x)/4
-91/(23 + d) - (13*(9 + d)*x)/(4*(23 + d)) - (13*(76 + 3*d)*x^2)/(16*(23 + d))
-91/(23 + d) - (819*x)/(4*(23 + d)) - (91*(2 + d)*x^2)/(16*(23 + d)) - (91*(34 + d)*x^3)/(64*(23 + d))
-91/(23 + d) + (91*x)/(2*(23 + d)) - ((666 + 25*d)*x^2)/(16*(23 + d))
-1 + (3*(-227 + 2*d)*x)/(4*(23 + d)) + ((681 - 6*d)*x^2)/(184 + 8*d) - (7*(278 + 7*d)*x^3)/(64*(23 + d))
-91/(23 + d) + (91*x)/(2*(23 + d)) - ((114 + d)*x^2)/(16*(23 + d))
(-455*x)/(4*(23 + d)) + (455*x^2)/(8*(23 + d)) + (5*(-22 + 3*d)*x^3)/(64*(23 + d))
-91/(23 + d) + (91*x)/(2*(23 + d)) + (7*(10 + d)*x^2)/(16*(23 + d))
(-91*x)/(4*(23 + d)) + (91*x^2)/(8*(23 + d)) + (7*(10 + d)*x^3)/(64*(23 + d))
-91/(23 + d) + (91*x)/(2*(23 + d)) - ((114 + d)*x^2)/(16*(23 + d))
(273*x)/(4*(23 + d)) - (273*x^2)/(8*(23 + d)) - ((118 + 17*d)*x^3)/(64*(23 + d))
-5460/(575 + 48*d + d^2) - (1365*(9 + d)*x)/(4*(23 + d)*(25 + d)) - (1365*(37 + d)*x^2)/(8*(23 + d)*(25 + d)) - (455*(2 + 27*d + d^2)*x^3)/(64*(23 + d)*(25 + d)) - (1365*(26 + d)*x^4)/(64*(23 + d)*(25 + d))
-5460/(575 + 48*d + d^2) - (12285*x)/(575 + 48*d + d^2) - (1365*(2 + d)*x^2)/(2*(23 + d)*(25 + d)) + (455*(-86 + d)*x^3)/(8*(23 + d)*(25 + d)) - (455*(72 + 34*d + d^2)*x^4)/(64*(23 + d)*(25 + d)) + (91*(280 + 94*d + 3*d^2)*x^5)/(256*(575 + 48*d + d^2))
-278460/((23 + d)*(25 + d)*(27 + d)) - (23205*(9 + d)*x)/((23 + d)*(25 + d)*(27 + d)) - (23205*(72 + d)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)) - (7735*(18 + 31*d + d^2)*x^3)/(8*(23 + d)*(25 + d)*(27 + d)) + (23205*(-72 + 26*d + d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)) - (1547*(7560 + 1586*d + 75*d^2 + d^3)*x^5)/(256*(27 + d)*(575 + 48*d + d^2)) + (1547*(10080 + 1536*d + 70*d^2 + d^3)*x^6)/(1024*(27 + d)*(575 + 48*d + d^2))
-278460/((23 + d)*(25 + d)*(27 + d)) - (626535*x)/((23 + d)*(25 + d)*(27 + d)) - (208845*(2 + d)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)) + (348075*(-14 + d)*x^3)/(16*(23 + d)*(25 + d)*(27 + d)) - (69615*(120 + 42*d + d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)) + (13923*(2280 + 422*d + 11*d^2)*x^5)/(256*(27 + d)*(575 + 48*d + d^2)) - (4641*(18240 + 2588*d + 96*d^2 + d^3)*x^6)/(1024*(27 + d)*(575 + 48*d + d^2)) + (1989*(44160 + 5732*d + 232*d^2 + 3*d^3)*x^7)/(4096*(15525 + 1871*d + 75*d^2 + d^3))
-13226850/((23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1322685*(9 + d)*x)/((23 + d)*(25 + d)*(27 + d)*(29 + d)) - (46293975*x^2)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1322685*(1 + d)*(34 + d)*x^3)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1322685*(144 + 98*d + 3*d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (264537*(11480 + 2218*d + 91*d^2 + d^3)*x^5)/(256*(27 + d)*(29 + d)*(575 + 48*d + d^2)) + (88179*(47760 + 7262*d + 309*d^2 + 4*d^3)*x^6)/(512*(27 + d)*(29 + d)*(575 + 48*d + d^2)) - (12597*(1054080 + 155436*d + 7700*d^2 + 153*d^3 + d^4)*x^7)/(4096*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (12597*(1697280 + 257456*d + 14196*d^2 + 340*d^3 + 3*d^4)*x^8)/(32768*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3))
-13226850/((23 + d)*(25 + d)*(27 + d)*(29 + d)) - (59520825*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (6613425*(2 + d)*x^2)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (19840275*(-6 + d)*x^3)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (6613425*(168 + 50*d + d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1322685*(4792 + 814*d + 19*d^2)*x^5)/(256*(27 + d)*(29 + d)*(575 + 48*d + d^2)) - (440895*(27072 + 3692*d + 120*d^2 + d^3)*x^6)/(512*(27 + d)*(29 + d)*(575 + 48*d + d^2)) + (1322685*(18816 + 2380*d + 88*d^2 + d^3)*x^7)/(2048*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3)) - (62985*(1906176 + 248368*d + 10892*d^2 + 188*d^3 + d^4)*x^8)/(32768*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (20995*(3681792 + 521456*d + 26908*d^2 + 604*d^3 + 5*d^4)*x^9)/(131072*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
-5460/(575 + 48*d + d^2) - (13*(-1105 + 48*d + d^2)*x)/(4*(23 + d)*(25 + d)) + (39*(-1070 - d + d^2)*x^2)/(8*(23 + d)*(25 + d)) - (39*(-790 - d + d^2)*x^3)/(16*(23 + d)*(25 + d)) + (13*(-3310 - 99*d + d^2)*x^4)/(128*(575 + 48*d + d^2))
-91/(23 + d) + (91*(-115 + 2*d)*x)/((23 + d)*(25 + d)) - (91*(-1440 + 73*d + d^2)*x^2)/(16*(23 + d)*(25 + d)) + (91*(-1430 + 97*d + 3*d^2)*x^3)/(32*(23 + d)*(25 + d)) - (91*(-410 + 85*d + 3*d^2)*x^4)/(64*(23 + d)*(25 + d)) + (91*(210 + 65*d + 2*d^2)*x^5)/(256*(23 + d)*(25 + d))
-278460/((23 + d)*(25 + d)*(27 + d)) - (1365*(-549 + 52*d + d^2)*x)/(4*(23 + d)*(25 + d)*(27 + d)) + (1365*(-1116 + 41*d + 2*d^2)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)) - (455*(-27738 + 2747*d + 150*d^2 + d^3)*x^3)/(64*(23 + d)*(25 + d)*(27 + d)) + (1365*(-342 + 1583*d + 84*d^2 + d^3)*x^4)/(128*(23 + d)*(25 + d)*(27 + d)) - (1365*(6390 + 1463*d + 72*d^2 + d^3)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)) + (91*(114120 + 17296*d + 780*d^2 + 11*d^3)*x^6)/(1024*(23 + d)*(675 + 52*d + d^2))
-5460/(575 + 48*d + d^2) + (1365*(-393 + 10*d)*x)/((23 + d)*(25 + d)*(27 + d)) - (1365*(-747 + 73*d + d^2)*x^2)/(2*(23 + d)*(25 + d)*(27 + d)) + (1365*(-3222 + 681*d + 16*d^2)*x^3)/(16*(23 + d)*(25 + d)*(27 + d)) - (455*(7416 + 7094*d + 225*d^2 + d^3)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)) + (273*(149400 + 29542*d + 1091*d^2 + 10*d^3)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)) - (273*(149760 + 21602*d + 851*d^2 + 10*d^3)*x^6)/(512*(27 + d)*(575 + 48*d + d^2)) + (13*(4569120 + 590332*d + 23736*d^2 + 305*d^3)*x^7)/(4096*(27 + d)*(575 + 48*d + d^2))
-13226850/((23 + d)*(25 + d)*(27 + d)*(29 + d)) - (23205*(-357 + 56*d + d^2)*x)/((23 + d)*(25 + d)*(27 + d)*(29 + d)) + (23205*(-1908 + 148*d + 5*d^2)*x^2)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (7735*(-11970 + 3335*d + 144*d^2 + d^3)*x^3)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (7735*(63252 + 31952*d + 1455*d^2 + 16*d^3)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1547*(2422440 + 500214*d + 23651*d^2 + 354*d^3 + d^4)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1547*(3223440 + 524536*d + 26196*d^2 + 500*d^3 + 3*d^4)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1547*(2129400 + 324976*d + 17166*d^2 + 380*d^3 + 3*d^4)*x^7)/(1024*(27 + d)*(29 + d)*(575 + 48*d + d^2)) + (1547*(9573120 + 1451424*d + 80044*d^2 + 1920*d^3 + 17*d^4)*x^8)/(32768*(575 + 48*d + d^2)*(783 + 56*d + d^2))
-278460/((23 + d)*(25 + d)*(27 + d)) + (208845*(-243 + 8*d)*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (208845*(-508 + 77*d + d^2)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (348075*(-284 + 146*d + 3*d^2)*x^3)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (69615*(17520 + 7142*d + 207*d^2 + d^3)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (69615*(141264 + 26050*d + 903*d^2 + 8*d^3)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (4641*(6784320 + 985264*d + 38246*d^2 + 479*d^3 + d^4)*x^6)/(1024*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (13923*(2059440 + 279592*d + 12092*d^2 + 200*d^3 + d^4)*x^7)/(2048*(27 + d)*(29 + d)*(575 + 48*d + d^2)) - (13923*(1060800 + 145372*d + 6962*d^2 + 140*d^3 + d^4)*x^8)/(4096*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (221*(248486400 + 35336272*d + 1835036*d^2 + 41588*d^3 + 349*d^4)*x^9)/(131072*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3))
-5460/(575 + 48*d + d^2) + (5460*x)/(575 + 48*d + d^2) - (455*(61 + d)*x^2)/(8*(23 + d)*(25 + d)) + (455*(37 + d)*x^3)/(16*(23 + d)*(25 + d)) + (5*(54 + 149*d + 5*d^2)*x^4)/(128*(575 + 48*d + d^2))
-1 + (5*(-3247 + 48*d + d^2)*x)/(2*(23 + d)*(25 + d)) - (5*(-3247 + 48*d + d^2)*x^2)/(2*(23 + d)*(25 + d)) + (5*(-4583 + 96*d + 2*d^2)*x^3)/(8*(23 + d)*(25 + d)) - (5*(-1336 + 48*d + d^2)*x^4)/(16*(23 + d)*(25 + d)) + ((7120 + 1392*d + 29*d^2)*x^5)/(256*(575 + 48*d + d^2))
-278460/((23 + d)*(25 + d)*(27 + d)) - (13*(-112995 + 1871*d + 75*d^2 + d^3)*x)/(4*(23 + d)*(25 + d)*(27 + d)) + (65*(-42687 + 905*d + 75*d^2 + d^3)*x^2)/(8*(23 + d)*(25 + d)*(27 + d)) - (65*(-21267 + 905*d + 75*d^2 + d^3)*x^3)/(8*(23 + d)*(25 + d)*(27 + d)) + (65*(-18036 + 5678*d + 321*d^2 + 4*d^3)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)) - (65*(15930 + 3868*d + 171*d^2 + 2*d^3)*x^5)/(128*(27 + d)*(575 + 48*d + d^2)) + (39*(46680 + 6628*d + 260*d^2 + 3*d^3)*x^6)/(1024*(15525 + 1871*d + 75*d^2 + d^3))
-91/(23 + d) + (273*(-1620 + 52*d + d^2)*x)/((23 + d)*(25 + d)*(27 + d)) - (91*(-108540 + 5043*d + 136*d^2 + d^3)*x^2)/(16*(23 + d)*(25 + d)*(27 + d)) + (455*(-20628 + 2521*d + 92*d^2 + d^3)*x^3)/(32*(23 + d)*(25 + d)*(27 + d)) - (455*(162 + 2001*d + 82*d^2 + d^3)*x^4)/(32*(23 + d)*(25 + d)*(27 + d)) + (91*(192780 + 40098*d + 1619*d^2 + 20*d^3)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)) - (91*(149580 + 21128*d + 819*d^2 + 10*d^3)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)) + (13*(942840 + 116544*d + 4388*d^2 + 53*d^3)*x^7)/(4096*(23 + d)*(675 + 52*d + d^2))
-13226850/((23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1365*(-57945 + 2183*d + 81*d^2 + d^3)*x)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (4095*(-22755 + 1503*d + 81*d^2 + d^3)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (455*(-1854990 + 322393*d + 18869*d^2 + 287*d^3 + d^4)*x^3)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (2275*(184878 + 144733*d + 8183*d^2 + 155*d^3 + d^4)*x^4)/(128*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (2275*(470340 + 103723*d + 5753*d^2 + 125*d^3 + d^4)*x^5)/(128*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (455*(5297040 + 898956*d + 49577*d^2 + 1152*d^3 + 10*d^4)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (455*(2706390 + 421351*d + 23242*d^2 + 557*d^3 + 5*d^4)*x^7)/(1024*(23 + d)*(29 + d)*(675 + 52*d + d^2)) + (65*(57810240 + 8737696*d + 483028*d^2 + 11744*d^3 + 107*d^4)*x^8)/(32768*(23 + d)*(19575 + 2183*d + 81*d^2 + d^3))
-5460/(575 + 48*d + d^2) + (1365*(-31371 + 1568*d + 28*d^2)*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1365*(-53346 + 4591*d + 124*d^2 + d^3)*x^2)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1365*(-100494 + 31903*d + 1124*d^2 + 12*d^3)*x^3)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (455*(1809144 + 882190*d + 35735*d^2 + 470*d^3 + d^4)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (2275*(2899944 + 576578*d + 25369*d^2 + 412*d^3 + 2*d^4)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (2275*(2065392 + 322742*d + 15193*d^2 + 292*d^3 + 2*d^4)*x^6)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (455*(31896000 + 4647716*d + 231992*d^2 + 4987*d^3 + 40*d^4)*x^7)/(2048*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (455*(13272480 + 1917216*d + 100222*d^2 + 2307*d^3 + 20*d^4)*x^8)/(4096*(27 + d)*(29 + d)*(575 + 48*d + d^2)) + (65*(256815360 + 37470576*d + 2022748*d^2 + 48444*d^3 + 437*d^4)*x^9)/(131072*(575 + 48*d + d^2)*(783 + 56*d + d^2))
-5460/(575 + 48*d + d^2) + (5460*x)/(575 + 48*d + d^2) + (273*(-35 + d)*x^2)/(8*(23 + d)*(25 + d)) - (273*(5 + d)*x^3)/(16*(23 + d)*(25 + d)) - (7*(-10 + 9*d + d^2)*x^4)/(128*(575 + 48*d + d^2))
(-4095*x)/(575 + 48*d + d^2) + (4095*x^2)/(575 + 48*d + d^2) + (455*(-29 + d)*x^3)/(16*(23 + d)*(25 + d)) - (455*(7 + d)*x^4)/(32*(23 + d)*(25 + d)) - (7*(110 + 31*d + 2*d^2)*x^5)/(256*(575 + 48*d + d^2))
-278460/((23 + d)*(25 + d)*(27 + d)) + (417690*x)/((23 + d)*(25 + d)*(27 + d)) + (1365*(-738 + d)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)) - (1365*(-228 + d)*x^3)/(4*(23 + d)*(25 + d)*(27 + d)) + (455*(-1134 + 70*d + d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)) - (455*(378 + 58*d + d^2)*x^5)/(128*(27 + d)*(575 + 48*d + d^2)) - (7*(7380 + 2038*d + 160*d^2 + 3*d^3)*x^6)/(1024*(15525 + 1871*d + 75*d^2 + d^3))
-1 + (7*(-83925 + 1871*d + 75*d^2 + d^3)*x)/(2*(23 + d)*(25 + d)*(27 + d)) - (21*(-83925 + 1871*d + 75*d^2 + d^3)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)) + (35*(-91800 + 4717*d + 150*d^2 + 2*d^3)*x^3)/(16*(23 + d)*(25 + d)*(27 + d)) - (35*(-7875 + 2846*d + 75*d^2 + d^3)*x^4)/(16*(23 + d)*(25 + d)*(27 + d)) + (21*(112500 + 22690*d + 561*d^2 + 8*d^3)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)) - (7*(159300 + 18634*d + 483*d^2 + 8*d^3)*x^6)/(512*(27 + d)*(575 + 48*d + d^2)) + ((408600 + 38312*d + 1056*d^2 + 25*d^3)*x^7)/(4096*(15525 + 1871*d + 75*d^2 + d^3))
-13226850/((23 + d)*(25 + d)*(27 + d)*(29 + d)) - (13*(-7689375 + 69784*d + 4046*d^2 + 104*d^3 + d^4)*x)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (91*(-1939635 + 57544*d + 4046*d^2 + 104*d^3 + d^4)*x^2)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (273*(-583035 + 57544*d + 4046*d^2 + 104*d^3 + d^4)*x^3)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (455*(21366 + 132800*d + 8299*d^2 + 208*d^3 + 2*d^4)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (455*(333081 + 75256*d + 4253*d^2 + 104*d^3 + d^4)*x^5)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (91*(5563440 + 917362*d + 49875*d^2 + 1226*d^3 + 12*d^4)*x^6)/(512*(27 + d)*(29 + d)*(575 + 48*d + d^2)) - (91*(1841760 + 279890*d + 15437*d^2 + 394*d^3 + 4*d^4)*x^7)/(1024*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (13*(28260000 + 4335696*d + 251860*d^2 + 6768*d^3 + 71*d^4)*x^8)/(32768*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
-91/(23 + d) + (91*(-352125 + 17464*d + 648*d^2 + 8*d^3)*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (91*(-5477400 + 316463*d + 13199*d^2 + 217*d^3 + d^4)*x^2)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (637*(-849960 + 144883*d + 6719*d^2 + 137*d^3 + d^4)*x^3)/(32*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (637*(423720 + 312401*d + 15621*d^2 + 355*d^3 + 3*d^4)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (637*(4201920 + 891572*d + 46619*d^2 + 1114*d^3 + 10*d^4)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (637*(2504520 + 411653*d + 22096*d^2 + 541*d^3 + 5*d^4)*x^6)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (91*(42608520 + 6505148*d + 357018*d^2 + 8905*d^3 + 84*d^4)*x^7)/(2048*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (91*(13487400 + 2036880*d + 114524*d^2 + 2913*d^3 + 28*d^4)*x^8)/(4096*(23 + d)*(29 + d)*(675 + 52*d + d^2)) + (91*(29972160 + 4590544*d + 264644*d^2 + 6860*d^3 + 67*d^4)*x^9)/(131072*(23 + d)*(19575 + 2183*d + 81*d^2 + d^3))
-5460/(575 + 48*d + d^2) + (5460*x)/(575 + 48*d + d^2) + (273*(-35 + d)*x^2)/(8*(23 + d)*(25 + d)) - (273*(5 + d)*x^3)/(16*(23 + d)*(25 + d)) - (7*(-10 + 9*d + d^2)*x^4)/(128*(575 + 48*d + d^2))
(1365*x)/(575 + 48*d + d^2) - (1365*x^2)/(575 + 48*d + d^2) - (91*(-20 + d)*x^3)/(8*(23 + d)*(25 + d)) + (91*(10 + d)*x^4)/(16*(23 + d)*(25 + d)) + (7*(120 + 22*d + d^2)*x^5)/(256*(575 + 48*d + d^2))
-278460/((23 + d)*(25 + d)*(27 + d)) + (417690*x)/((23 + d)*(25 + d)*(27 + d)) + (12285*(-58 + d)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)) - (4095*(-4 + 3*d)*x^3)/(4*(23 + d)*(25 + d)*(27 + d)) - (819*(-480 - 38*d + d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)) + (819*(120 + 22*d + d^2)*x^5)/(128*(27 + d)*(575 + 48*d + d^2)) + (21*(1680 + 428*d + 36*d^2 + d^3)*x^6)/(1024*(15525 + 1871*d + 75*d^2 + d^3))
(-69615*x)/((23 + d)*(25 + d)*(27 + d)) + (208845*x^2)/(2*(23 + d)*(25 + d)*(27 + d)) + (12285*(-58 + d)*x^3)/(16*(23 + d)*(25 + d)*(27 + d)) - (4095*(-4 + 3*d)*x^4)/(16*(23 + d)*(25 + d)*(27 + d)) - (819*(-480 - 38*d + d^2)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)) + (819*(120 + 22*d + d^2)*x^6)/(512*(27 + d)*(575 + 48*d + d^2)) + (21*(1680 + 428*d + 36*d^2 + d^3)*x^7)/(4096*(15525 + 1871*d + 75*d^2 + d^3))
-13226850/((23 + d)*(25 + d)*(27 + d)*(29 + d)) + (26453700*x)/((23 + d)*(25 + d)*(27 + d)*(29 + d)) + (69615*(-549 + 4*d)*x^2)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (69615*(-317 + 12*d)*x^3)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (4095*(4412 - 1536*d + 9*d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (4095*(-1368 - 176*d + 9*d^2)*x^5)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (273*(-3840 - 3014*d - 243*d^2 + 2*d^3)*x^6)/(512*(27 + d)*(29 + d)*(575 + 48*d + d^2)) - (273*(-2040 - 134*d + 27*d^2 + 2*d^3)*x^7)/(1024*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3)) - (21*(-60480 - 13728*d - 868*d^2 + d^4)*x^8)/(32768*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
-1 + (9*(-1754250 + 69784*d + 4046*d^2 + 104*d^3 + d^4)*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (9*(-1754250 + 69784*d + 4046*d^2 + 104*d^3 + d^4)*x^2)/((23 + d)*(25 + d)*(27 + d)*(29 + d)) + (21*(-3562770 + 322231*d + 16184*d^2 + 416*d^3 + 4*d^4)*x^3)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (63*(-54270 + 182663*d + 8092*d^2 + 208*d^3 + 2*d^4)*x^4)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (63*(6999240 + 1427374*d + 62591*d^2 + 1664*d^3 + 16*d^4)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (21*(8049120 + 1187134*d + 58301*d^2 + 1664*d^3 + 16*d^4)*x^6)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (9*(27198240 + 4047940*d + 236012*d^2 + 6929*d^3 + 64*d^4)*x^7)/(2048*(27 + d)*(29 + d)*(575 + 48*d + d^2)) - (9*(7334640 + 1173328*d + 71834*d^2 + 1937*d^3 + 16*d^4)*x^8)/(4096*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + ((114975360 + 17545840*d + 966812*d^2 + 21164*d^3 + 109*d^4)*x^9)/(131072*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
-5460/(575 + 48*d + d^2) + (5460*x)/(575 + 48*d + d^2) - (455*(61 + d)*x^2)/(8*(23 + d)*(25 + d)) + (455*(37 + d)*x^3)/(16*(23 + d)*(25 + d)) + (5*(54 + 149*d + 5*d^2)*x^4)/(128*(575 + 48*d + d^2))
(6825*x)/(575 + 48*d + d^2) - (6825*x^2)/(575 + 48*d + d^2) - (455*(-65 + d)*x^3)/(16*(23 + d)*(25 + d)) + (455*(-5 + d)*x^4)/(32*(23 + d)*(25 + d)) + ((-2250 - 263*d + 4*d^2)*x^5)/(256*(575 + 48*d + d^2))
-278460/((23 + d)*(25 + d)*(27 + d)) + (417690*x)/((23 + d)*(25 + d)*(27 + d)) + (1365*(-738 + d)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)) - (1365*(-228 + d)*x^3)/(4*(23 + d)*(25 + d)*(27 + d)) + (455*(-1134 + 70*d + d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)) - (455*(378 + 58*d + d^2)*x^5)/(128*(27 + d)*(575 + 48*d + d^2)) - (7*(7380 + 2038*d + 160*d^2 + 3*d^3)*x^6)/(1024*(15525 + 1871*d + 75*d^2 + d^3))
(208845*x)/((23 + d)*(25 + d)*(27 + d)) - (626535*x^2)/(2*(23 + d)*(25 + d)*(27 + d)) - (1365*(-1674 + 23*d)*x^3)/(16*(23 + d)*(25 + d)*(27 + d)) + (1365*(-144 + 23*d)*x^4)/(16*(23 + d)*(25 + d)*(27 + d)) + (91*(-8640 - 1082*d + 19*d^2)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)) - (91*(1080 + 298*d + 19*d^2)*x^6)/(512*(27 + d)*(575 + 48*d + d^2)) - (7*(2160 + 996*d + 128*d^2 + 5*d^3)*x^7)/(4096*(15525 + 1871*d + 75*d^2 + d^3))
-13226850/((23 + d)*(25 + d)*(27 + d)*(29 + d)) + (26453700*x)/((23 + d)*(25 + d)*(27 + d)*(29 + d)) + (69615*(-549 + 4*d)*x^2)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (69615*(-317 + 12*d)*x^3)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (4095*(4412 - 1536*d + 9*d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (4095*(-1368 - 176*d + 9*d^2)*x^5)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (273*(-3840 - 3014*d - 243*d^2 + 2*d^3)*x^6)/(512*(27 + d)*(29 + d)*(575 + 48*d + d^2)) - (273*(-2040 - 134*d + 27*d^2 + 2*d^3)*x^7)/(1024*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3)) - (21*(-60480 - 13728*d - 868*d^2 + d^4)*x^8)/(32768*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
(6613425*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (6613425*x^2)/((23 + d)*(25 + d)*(27 + d)*(29 + d)) - (348075*(-104 + d)*x^3)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (348075*(-46 + 3*d)*x^4)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (20475*(-1136 - 342*d + 3*d^2)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (20475*(-320 - 2*d + 3*d^2)*x^6)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1365*(-9120 - 1552*d - 54*d^2 + d^3)*x^7)/(2048*(27 + d)*(29 + d)*(575 + 48*d + d^2)) + (1365*(1680 + 428*d + 36*d^2 + d^3)*x^8)/(4096*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (105*(26880 + 8528*d + 1004*d^2 + 52*d^3 + d^4)*x^9)/(131072*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
(487305*x)/((23 + d)*(25 + d)*(27 + d)) - (1461915*x^2)/(2*(23 + d)*(25 + d)*(27 + d)) - (9555*(-738 + d)*x^3)/(16*(23 + d)*(25 + d)*(27 + d)) + (9555*(-228 + d)*x^4)/(16*(23 + d)*(25 + d)*(27 + d)) - (1911*(-2340 + 82*d + d^2)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)) + (1911*(180 + 62*d + d^2)*x^6)/(512*(27 + d)*(575 + 48*d + d^2)) + (13*(-3960 + 976*d + 228*d^2 + 5*d^3)*x^7)/(4096*(15525 + 1871*d + 75*d^2 + d^3))
-13226850/((23 + d)*(25 + d)*(27 + d)*(29 + d)) + (26453700*x)/((23 + d)*(25 + d)*(27 + d)*(29 + d)) - (69615*(781 + 4*d)*x^2)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (69615*(1013 + 12*d)*x^3)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (4095*(-97676 - 752*d + 23*d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (4095*(-13016 + 608*d + 23*d^2)*x^5)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (91*(-160740 - 79954*d - 1323*d^2 + 22*d^3)*x^6)/(512*(27 + d)*(29 + d)*(575 + 48*d + d^2)) + (91*(-40860 - 754*d + 747*d^2 + 22*d^3)*x^7)/(1024*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (91*(-79200 - 18640*d - 1012*d^2 + 16*d^3 + d^4)*x^8)/(32768*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
(33067125*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (33067125*x^2)/((23 + d)*(25 + d)*(27 + d)*(29 + d)) - (348075*(-578 + 3*d)*x^3)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (348075*(-404 + 9*d)*x^4)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)) + (1365*(230088 - 19534*d + 61*d^2)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (1365*(-4512 - 4234*d + 61*d^2)*x^6)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)) - (91*(318240 + 20588*d - 2664*d^2 + d^3)*x^7)/(2048*(27 + d)*(29 + d)*(575 + 48*d + d^2)) + (91*(-61920 - 14632*d - 834*d^2 + d^3)*x^8)/(4096*(29 + d)*(15525 + 1871*d + 75*d^2 + d^3)) - (91*(63360 + 21936*d + 2540*d^2 + 108*d^3 + d^4)*x^9)/(131072*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
-611080470/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (138881925*(9 + d)*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (138881925*(-68 + d)*x^2)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (46293975*(50 + 39*d + d^2)*x^3)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (138881925*(296 + 110*d + 3*d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (27776385*(15912 + 2914*d + 107*d^2 + d^3)*x^5)/(256*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) + (9258795*(188704 + 27992*d + 1106*d^2 + 13*d^3)*x^6)/(1024*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) - (1322685*(1700736 + 240156*d + 10868*d^2 + 189*d^3 + d^4)*x^7)/(2048*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (1322685*(11306496 + 1610672*d + 80636*d^2 + 1708*d^3 + 13*d^4)*x^8)/(32768*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) - (146965*(101131776 + 15171760*d + 853308*d^2 + 22264*d^3 + 261*d^4 + d^5)*x^9)/(131072*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4)) + (264537*(29767680 + 4904384*d + 317600*d^2 + 10140*d^3 + 160*d^4 + d^5)*x^10)/(524288*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
-611080470/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (2749862115*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (1527701175*(2 + d)*x^2)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (509233725*(-38 + 13*d)*x^3)/(32*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (509233725*(216 + 58*d + d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (101846745*(7816 + 1270*d + 27*d^2)*x^5)/(256*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) - (101846745*(37184 + 4924*d + 144*d^2 + d^3)*x^6)/(1024*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) + (14549535*(779904 + 95692*d + 3256*d^2 + 33*d^3)*x^7)/(4096*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) - (14549535*(3181312 + 393584*d + 15692*d^2 + 236*d^3 + d^4)*x^8)/(32768*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (1616615*(39520512 + 5131664*d + 234452*d^2 + 4516*d^3 + 31*d^4)*x^9)/(131072*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4)) - (323323*(167443200 + 23377824*d + 1219880*d^2 + 29300*d^3 + 310*d^4 + d^5)*x^10)/(524288*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4)) + (29393*(822332160 + 128297504*d + 7865480*d^2 + 237700*d^3 + 3550*d^4 + 21*d^5)*x^11)/(2097152*(13956975 + 2613529*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5))
-611080470/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (1322685*(-256 + 60*d + d^2)*x)/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (3968055*(-2318 + 285*d + 8*d^2)*x^2)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (1322685*(-5490 + 3959*d + 150*d^2 + d^3)*x^3)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (1322685*(66172 + 23780*d + 983*d^2 + 10*d^3)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (264537*(2574720 + 504638*d + 22469*d^2 + 322*d^3 + d^4)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (264537*(9704640 + 1557244*d + 74512*d^2 + 1361*d^3 + 8*d^4)*x^6)/(1024*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (12597*(466180320 + 70317844*d + 3606240*d^2 + 78355*d^3 + 660*d^4 + d^5)*x^7)/(4096*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) + (37791*(447271680 + 67699808*d + 3755476*d^2 + 95328*d^3 + 1079*d^4 + 4*d^5)*x^8)/(32768*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) - (37791*(190970880 + 30060640*d + 1817092*d^2 + 52936*d^3 + 743*d^4 + 4*d^5)*x^9)/(65536*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (29393*(195056640 + 32378272*d + 2117592*d^2 + 68476*d^3 + 1098*d^4 + 7*d^5)*x^10)/(524288*(899 + 60*d + d^2)*(15525 + 1871*d + 75*d^2 + d^3))
-13226850/((23 + d)*(25 + d)*(27 + d)*(29 + d)) + (9258795*(-251 + 10*d)*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (6613425*(-765 + 164*d + 2*d^2)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (6613425*(-1522 + 2579*d + 48*d^2)*x^3)/(32*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (6613425*(24920 + 7966*d + 213*d^2 + d^3)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (1322685*(1052136 + 186090*d + 6029*d^2 + 50*d^3)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (440895*(6714816 + 962198*d + 35555*d^2 + 427*d^3 + d^4)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (440895*(36655008 + 4905092*d + 203336*d^2 + 3223*d^3 + 16*d^4)*x^7)/(4096*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) - (62985*(937675008 + 125408208*d + 5766692*d^2 + 112256*d^3 + 835*d^4 + d^5)*x^8)/(32768*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) + (20995*(3383030016 + 469212976*d + 23886412*d^2 + 554276*d^3 + 5657*d^4 + 18*d^5)*x^9)/(131072*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) - (20995*(1237610880 + 182184976*d + 10292524*d^2 + 279596*d^3 + 3641*d^4 + 18*d^5)*x^10)/(262144*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4)) + (4199*(4288308480 + 677068704*d + 42152840*d^2 + 1298900*d^3 + 19870*d^4 + 121*d^5)*x^11)/(2097152*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4))
-611080470/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (23205*(-41562 + 2519*d + 87*d^2 + d^3)*x)/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (23205*(-451806 + 53147*d + 2436*d^2 + 28*d^3)*x^2)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (7735*(-680598 + 307889*d + 15917*d^2 + 241*d^3 + d^4)*x^3)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (23205*(2833992 + 1188870*d + 63475*d^2 + 1200*d^3 + 8*d^4)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (1547*(338352840 + 71429694*d + 3900005*d^2 + 85805*d^3 + 745*d^4 + d^5)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (7735*(229083840 + 39621088*d + 2238110*d^2 + 55785*d^3 + 610*d^4 + 2*d^5)*x^6)/(1024*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (7735*(115361280 + 18833508*d + 1116700*d^2 + 31105*d^3 + 410*d^4 + 2*d^5)*x^7)/(1024*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (7735*(1149246720 + 187929904*d + 11776868*d^2 + 359844*d^3 + 5407*d^4 + 32*d^5)*x^8)/(32768*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (7735*(412894080 + 69254960*d + 4570708*d^2 + 149724*d^3 + 2447*d^4 + 16*d^5)*x^9)/(65536*(31 + d)*(575 + 48*d + d^2)*(783 + 56*d + d^2)) + (221*(9156464640 + 1582134432*d + 108785560*d^2 + 3736300*d^3 + 64250*d^4 + 443*d^5)*x^10)/(524288*(575 + 48*d + d^2)*(24273 + 2519*d + 87*d^2 + d^3))
-278460/((23 + d)*(25 + d)*(27 + d)) + (69615*(-28289 + 1920*d + 32*d^2)*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (69615*(-109081 + 14457*d + 376*d^2 + 3*d^3)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (69615*(-298458 + 249401*d + 8288*d^2 + 84*d^3)*x^3)/(32*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (69615*(2078584 + 735670*d + 28515*d^2 + 370*d^3 + d^4)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (69615*(16726280 + 3211234*d + 138353*d^2 + 2256*d^3 + 12*d^4)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (4641*(982167840 + 154180204*d + 7212300*d^2 + 140395*d^3 + 1050*d^4 + d^5)*x^6)/(1024*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (23205*(482863200 + 71200628*d + 3590280*d^2 + 80795*d^3 + 780*d^4 + 2*d^5)*x^7)/(4096*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (23205*(196584960 + 29007248*d + 1577790*d^2 + 40355*d^3 + 480*d^4 + 2*d^5)*x^8)/(4096*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) + (7735*(5014056960 + 764111248*d + 44830852*d^2 + 1280996*d^3 + 17843*d^4 + 96*d^5)*x^9)/(131072*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) - (7735*(1595721600 + 254505136*d + 16006372*d^2 + 499676*d^3 + 7763*d^4 + 48*d^5)*x^10)/(262144*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (221*(32512792320 + 5428065696*d + 361309160*d^2 + 12026540*d^3 + 200470*d^4 + 1339*d^5)*x^11)/(2097152*(899 + 60*d + d^2)*(15525 + 1871*d + 75*d^2 + d^3))
-611080470/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (1365*(-3869955 + 87248*d + 4694*d^2 + 112*d^3 + d^4)*x)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (1365*(-8372250 + 596239*d + 37552*d^2 + 896*d^3 + 8*d^4)*x^2)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (455*(-92889990 + 27306841*d + 1786476*d^2 + 45238*d^3 + 474*d^4 + d^5)*x^3)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (3185*(20164410 + 10305541*d + 664506*d^2 + 18358*d^3 + 234*d^4 + d^5)*x^4)/(128*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (9555*(27531378 + 6233613*d + 401642*d^2 + 12086*d^3 + 178*d^4 + d^5)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (3185*(246902148 + 45945430*d + 3025200*d^2 + 97525*d^3 + 1572*d^4 + 10*d^5)*x^6)/(1024*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (3185*(106482978 + 18849293*d + 1279854*d^2 + 43367*d^3 + 738*d^4 + 5*d^5)*x^7)/(1024*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (1365*(2090624544 + 369781216*d + 25858044*d^2 + 906892*d^3 + 15957*d^4 + 112*d^5)*x^8)/(32768*(23 + d)*(29 + d)*(31 + d)*(675 + 52*d + d^2)) - (455*(1882501344 + 337714720*d + 24188436*d^2 + 868588*d^3 + 15615*d^4 + 112*d^5)*x^9)/(65536*(23 + d)*(31 + d)*(19575 + 2183*d + 81*d^2 + d^3)) + (455*(1009186560 + 183999008*d + 13419624*d^2 + 489812*d^3 + 8934*d^4 + 65*d^5)*x^10)/(524288*(23 + d)*(606825 + 87248*d + 4694*d^2 + 112*d^3 + d^4))
-5460/(575 + 48*d + d^2) + (12285*(-126747 + 10076*d + 348*d^2 + 4*d^3)*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (1365*(-5315247 + 542270*d + 22090*d^2 + 370*d^3 + 2*d^4)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (1365*(-20795706 + 9028879*d + 422912*d^2 + 8576*d^3 + 64*d^4)*x^3)/(32*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (455*(188103384 + 77481970*d + 3962643*d^2 + 89929*d^3 + 813*d^4 + d^5)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (3185*(215411832 + 44860058*d + 2439477*d^2 + 61010*d^3 + 666*d^4 + 2*d^5)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (9555*(126563184 + 21773694*d + 1251605*d^2 + 34354*d^3 + 442*d^4 + 2*d^5)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (455*(11622505536 + 1902830164*d + 115694952*d^2 + 3451591*d^3 + 50232*d^4 + 280*d^5)*x^7)/(4096*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (455*(4199190336 + 691724072*d + 44362026*d^2 + 1415963*d^3 + 22428*d^4 + 140*d^5)*x^8)/(4096*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (455*(31655619072 + 5351064592*d + 359054068*d^2 + 12050564*d^3 + 201815*d^4 + 1344*d^5)*x^9)/(131072*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (455*(8881411968 + 1544246384*d + 107261140*d^2 + 3728268*d^3 + 64727*d^4 + 448*d^5)*x^10)/(262144*(31 + d)*(575 + 48*d + d^2)*(783 + 56*d + d^2)) + (455*(4523399424 + 805224480*d + 57322504*d^2 + 2040148*d^3 + 36254*d^4 + 257*d^5)*x^11)/(2097152*(575 + 48*d + d^2)*(24273 + 2519*d + 87*d^2 + d^3))
-611080470/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (13*(-456104925 + 2613529*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5)*x)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (117*(-98301675 + 2783104*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5)*x^2)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (117*(-19958025 + 2783104*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5)*x^3)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (273*(29578440 + 22185782*d + 1566015*d^2 + 58160*d^3 + 1080*d^4 + 8*d^5)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (819*(46735620 + 11053366*d + 785175*d^2 + 29080*d^3 + 540*d^4 + 4*d^5)*x^5)/(128*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (819*(224933760 + 43448444*d + 3127200*d^2 + 116115*d^3 + 2160*d^4 + 16*d^5)*x^6)/(1024*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (273*(226852080 + 42076504*d + 3091530*d^2 + 115705*d^3 + 2160*d^4 + 16*d^5)*x^7)/(1024*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) + (117*(3538189440 + 660245328*d + 49403372*d^2 + 1858796*d^3 + 34693*d^4 + 256*d^5)*x^8)/(32768*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) - (117*(897157440 + 168730480*d + 12679052*d^2 + 474436*d^3 + 8773*d^4 + 64*d^5)*x^9)/(65536*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4)) + (13*(3566776320 + 665999776*d + 49427928*d^2 + 1816684*d^3 + 32922*d^4 + 235*d^5)*x^10)/(524288*(13956975 + 2613529*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5))
-91/(23 + d) + (455*(-2143935 + 174496*d + 9388*d^2 + 224*d^3 + 2*d^4)*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (91*(-211966200 + 18405417*d + 1044824*d^2 + 27542*d^3 + 316*d^4 + d^5)*x^2)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (273*(-84751350 + 22909886*d + 1350752*d^2 + 40066*d^3 + 568*d^4 + 3*d^5)*x^3)/(32*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (273*(28513650 + 15057566*d + 928292*d^2 + 29986*d^3 + 478*d^4 + 3*d^5)*x^4)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (1911*(140414040 + 31478874*d + 2046541*d^2 + 69808*d^3 + 1184*d^4 + 8*d^5)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (1911*(216575520 + 40488214*d + 2764423*d^2 + 97544*d^3 + 1712*d^4 + 12*d^5)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (273*(5697994560 + 1028798692*d + 72858004*d^2 + 2624057*d^3 + 46976*d^4 + 336*d^5)*x^7)/(4096*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (273*(1780900560 + 323269224*d + 23429798*d^2 + 854009*d^3 + 15472*d^4 + 112*d^5)*x^8)/(4096*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (91*(35037624960 + 6430736144*d + 471995924*d^2 + 17317012*d^3 + 315991*d^4 + 2304*d^5)*x^9)/(131072*(23 + d)*(29 + d)*(31 + d)*(675 + 52*d + d^2)) - (91*(8553346560 + 1581115376*d + 116697236*d^2 + 4294588*d^3 + 78679*d^4 + 576*d^5)*x^10)/(262144*(23 + d)*(31 + d)*(19575 + 2183*d + 81*d^2 + d^3)) + (91*(3726397440 + 690553056*d + 51039032*d^2 + 1879796*d^3 + 34498*d^4 + 253*d^5)*x^11)/(2097152*(23 + d)*(606825 + 87248*d + 4694*d^2 + 112*d^3 + d^4))
-611080470/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (1527701175*x)/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (72747675*(-158 + d)*x^2)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (72747675*(-32 + d)*x^3)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (3828825*(1032 - 206*d + d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (765765*(-2608 - 430*d + 15*d^2)*x^5)/(128*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (225225*(3040 - 1476*d - 168*d^2 + d^3)*x^6)/(1024*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (225225*(-2400 - 320*d + 2*d^2 + d^3)*x^7)/(1024*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) - (15015*(-174720 - 42832*d - 3316*d^2 - 68*d^3 + d^4)*x^8)/(32768*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (15015*(26880 + 8528*d + 1004*d^2 + 52*d^3 + d^4)*x^9)/(65536*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4)) + (231*(483840 + 180384*d + 26600*d^2 + 1940*d^3 + 70*d^4 + d^5)*x^10)/(524288*(13956975 + 2613529*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5))
-1 + (11*(-13819410 + 2613529*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5)*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (55*(-13819410 + 2613529*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5)*x^2)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (165*(-13833510 + 10895011*d + 780840*d^2 + 29080*d^3 + 540*d^4 + 4*d^5)*x^3)/(32*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (165*(13805310 + 5667953*d + 390420*d^2 + 14540*d^3 + 270*d^4 + 2*d^5)*x^4)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (231*(206206200 + 45230914*d + 3106785*d^2 + 116320*d^3 + 2160*d^4 + 16*d^5)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (231*(231957120 + 43241914*d + 3073635*d^2 + 116320*d^3 + 2160*d^4 + 16*d^5)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (165*(897396000 + 165251116*d + 12264120*d^2 + 466645*d^3 + 8640*d^4 + 64*d^5)*x^7)/(4096*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (165*(220035600 + 41379664*d + 3126090*d^2 + 117685*d^3 + 2160*d^4 + 16*d^5)*x^8)/(4096*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) + (55*(3620684160 + 680756560*d + 50879028*d^2 + 1879684*d^3 + 34287*d^4 + 256*d^5)*x^9)/(131072*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) - (11*(3536294400 + 657422704*d + 48603300*d^2 + 1790140*d^3 + 33195*d^4 + 256*d^5)*x^10)/(262144*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4)) + (5*(2880741888 + 543584480*d + 41207928*d^2 + 1578524*d^3 + 30882*d^4 + 251*d^5)*x^11)/(2097152*(13956975 + 2613529*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5))
-611080470/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (1527701175*x)/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (19840275*(-662 + d)*x^2)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (19840275*(-200 + d)*x^3)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (69615*(-321872 + 5010*d + 17*d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (208845*(-35656 + 2350*d + 17*d^2)*x^5)/(128*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (4095*(-324432 - 326396*d - 768*d^2 + 41*d^3)*x^6)/(1024*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (4095*(-236032 - 17336*d + 2122*d^2 + 41*d^3)*x^7)/(1024*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) + (819*(-4970880 - 1259728*d - 81484*d^2 - 332*d^3 + 19*d^4)*x^8)/(32768*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) - (819*(558720 + 209232*d + 26516*d^2 + 1308*d^3 + 19*d^4)*x^9)/(65536*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4)) - (273*(295680 + 145888*d + 25992*d^2 + 2116*d^3 + 78*d^4 + d^5)*x^10)/(524288*(13956975 + 2613529*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5))
(916620705*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (4583103525*x^2)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (6613425*(-5338 + 29*d)*x^3)/(32*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (6613425*(-1180 + 29*d)*x^4)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (348075*(59848 - 6214*d + 25*d^2)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (69615*(-29024 - 16070*d + 375*d^2)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (20475*(241184 - 1756*d - 4548*d^2 + 21*d^3)*x^7)/(4096*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (20475*(-39520 - 9032*d - 298*d^2 + 21*d^3)*x^8)/(4096*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) + (1365*(-1242240 - 497744*d - 57812*d^2 - 1876*d^3 + 17*d^4)*x^9)/(131072*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) - (1365*(53760 + 42256*d + 8428*d^2 + 644*d^3 + 17*d^4)*x^10)/(262144*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4)) - (273*(-53760 + 9824*d + 6520*d^2 + 900*d^3 + 50*d^4 + d^5)*x^11)/(2097152*(13956975 + 2613529*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5))
-611080470/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (1527701175*x)/((23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (138881925*(130 + d)*x^2)/(8*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (138881925*(64 + d)*x^3)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (7309575*(-11736 - 206*d + d^2)*x^4)/(64*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (1461915*(-40912 - 430*d + 15*d^2)*x^5)/(128*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (9555*(9127584 - 147028*d - 10344*d^2 + 13*d^3)*x^6)/(1024*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (9555*(510624 - 95008*d - 2694*d^2 + 13*d^3)*x^7)/(1024*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) - (1365*(-12855744 - 3079664*d - 14012*d^2 + 2324*d^3 + 11*d^4)*x^8)/(32768*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (1365*(361152 + 355824*d + 51172*d^2 + 1596*d^3 + 11*d^4)*x^9)/(65536*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4)) + (455*(-570240 - 18464*d + 24936*d^2 + 3028*d^3 + 102*d^4 + d^5)*x^10)/(524288*(13956975 + 2613529*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5))
(2138781645*x)/(2*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (10693908225*x^2)/(4*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (138881925*(-662 + d)*x^3)/(32*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (138881925*(-200 + d)*x^4)/(16*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (1461915*(-109688 + 1510*d + 3*d^2)*x^5)/(256*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (1461915*(-42848 + 1870*d + 9*d^2)*x^6)/(512*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) + (1365*(21019968 - 5392276*d - 11568*d^2 + 421*d^3)*x^7)/(4096*(23 + d)*(25 + d)*(27 + d)*(29 + d)*(31 + d)) - (1365*(-2799072 - 615616*d + 20562*d^2 + 421*d^3)*x^8)/(4096*(27 + d)*(29 + d)*(31 + d)*(575 + 48*d + d^2)) - (455*(-494208 - 4516112*d - 611636*d^2 - 5188*d^3 + 89*d^4)*x^9)/(131072*(29 + d)*(31 + d)*(15525 + 1871*d + 75*d^2 + d^3)) + (455*(-2280960 - 269936*d + 36076*d^2 + 4916*d^3 + 89*d^4)*x^10)/(262144*(31 + d)*(450225 + 69784*d + 4046*d^2 + 104*d^3 + d^4)) + (455*(-829440 - 250464*d - 22072*d^2 - 172*d^3 + 46*d^4 + d^5)*x^11)/(2097152*(13956975 + 2613529*d + 195210*d^2 + 7270*d^3 + 135*d^4 + d^5))

==> anc/F14.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1 - (11*x)/4
-1
(-9*x)/4
-1
(-5*x)/4
-1
-1/4*x
-1
(3*x)/4
-120/(27 + d) - (15*(11 + d)*x)/(4*(27 + d)) - (15*(29 + d)*x^2)/(4*(27 + d))
-120/(27 + d) - (330*x)/(27 + d) - (15*(2 + d)*x^2)/(2*(27 + d)) - (5*(174 + 5*d)*x^3)/(8*(27 + d))
-9180/(783 + 56*d + d^2) - (510*(11 + d)*x)/((27 + d)*(29 + d)) - (765*(38 + d)*x^2)/(2*(27 + d)*(29 + d)) - (85*(-54 + 29*d + d^2)*x^3)/(8*(27 + d)*(29 + d)) - (85*(1680 + 86*d + d^2)*x^4)/(64*(27 + d)*(29 + d))
-9180/(783 + 56*d + d^2) - (25245*x)/(783 + 56*d + d^2) - (2295*(2 + d)*x^2)/(2*(27 + d)*(29 + d)) - (765*(158 + d)*x^3)/(8*(27 + d)*(29 + d)) - (765*(-32 + 34*d + d^2)*x^4)/(64*(27 + d)*(29 + d)) + (153*(-1472 - 14*d + d^2)*x^5)/(256*(783 + 56*d + d^2))
-581400/((27 + d)*(29 + d)*(31 + d)) - (43605*(11 + d)*x)/((27 + d)*(29 + d)*(31 + d)) - (43605*(56 + d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)) - (14535*(-38 + 33*d + d^2)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)) + (14535*(-664 + 12*d + d^2)*x^4)/(32*(27 + d)*(29 + d)*(31 + d)) - (2907*(4288 + 1574*d + 77*d^2 + d^3)*x^5)/(256*(31 + d)*(783 + 56*d + d^2)) + (969*(6528 + 1484*d + 72*d^2 + d^3)*x^6)/(512*(31 + d)*(783 + 56*d + d^2))
-581400/((27 + d)*(29 + d)*(31 + d)) - (1598850*x)/((27 + d)*(29 + d)*(31 + d)) - (218025*(2 + d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)) + (72675*(-142 + 3*d)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)) - (72675*(16 + 42*d + d^2)*x^4)/(32*(27 + d)*(29 + d)*(31 + d)) + (43605*(112 + 110*d + 3*d^2)*x^5)/(128*(31 + d)*(783 + 56*d + d^2)) - (4845*(15504 + 2564*d + 96*d^2 + d^3)*x^6)/(512*(31 + d)*(783 + 56*d + d^2)) + (4845*(17136 + 2204*d + 84*d^2 + d^3)*x^7)/(2048*(24273 + 2519*d + 87*d^2 + d^3))
-120/(27 + d) + (60*x)/(27 + d) - (3*(209 + 7*d)*x^2)/(8*(27 + d))
-1 + (3*(-193 + d)*x)/(2*(27 + d)) - (3*(-193 + d)*x^2)/(4*(27 + d)) - ((1167 + 31*d)*x^3)/(16*(27 + d))
-9180/(783 + 56*d + d^2) - (15*(-1665 + 56*d + d^2)*x)/(4*(27 + d)*(29 + d)) + (45*(-2265 - 28*d + d^2)*x^2)/(8*(27 + d)*(29 + d)) - (45*(-1857 - 28*d + d^2)*x^3)/(16*(27 + d)*(29 + d)) - (45*(2052 + 98*d + d^2)*x^4)/(64*(783 + 56*d + d^2))
-120/(27 + d) + (15*(-1525 + 16*d)*x)/((27 + d)*(29 + d)) - (15*(-2470 + 81*d + d^2)*x^2)/(2*(27 + d)*(29 + d)) + (15*(-7330 + 127*d + 6*d^2)*x^3)/(8*(27 + d)*(29 + d)) - (15*(-4048 + 103*d + 6*d^2)*x^4)/(16*(27 + d)*(29 + d)) + (3*(-47152 - 94*d + 41*d^2)*x^5)/(256*(27 + d)*(29 + d))
-581400/((27 + d)*(29 + d)*(31 + d)) - (510*(-811 + 60*d + d^2)*x)/((27 + d)*(29 + d)*(31 + d)) + (255*(-9359 + 84*d + 8*d^2)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)) - (85*(-72714 + 2267*d + 162*d^2 + d^3)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)) + (255*(-33880 + 2362*d + 169*d^2 + 2*d^3)*x^4)/(32*(27 + d)*(29 + d)*(31 + d)) - (255*(-2932 + 2506*d + 145*d^2 + 2*d^3)*x^5)/(64*(27 + d)*(29 + d)*(31 + d)) + (17*(261984 + 58282*d + 2781*d^2 + 38*d^3)*x^6)/(512*(27 + d)*(899 + 60*d + d^2))
-9180/(783 + 56*d + d^2) + (22950*(-64 + d)*x)/((27 + d)*(29 + d)*(31 + d)) - (2295*(-1300 + 81*d + d^2)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)) + (2295*(-4800 + 323*d + 8*d^2)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)) - (765*(-38400 + 6986*d + 237*d^2 + d^3)*x^4)/(64*(27 + d)*(29 + d)*(31 + d)) + (2295*(4872 + 2960*d + 114*d^2 + d^3)*x^5)/(128*(27 + d)*(29 + d)*(31 + d)) - (2295*(13176 + 2300*d + 90*d^2 + d^3)*x^6)/(256*(31 + d)*(783 + 56*d + d^2)) + (459*(122896 + 15728*d + 594*d^2 + 7*d^3)*x^7)/(2048*(31 + d)*(783 + 56*d + d^2))
-120/(27 + d) + (60*x)/(27 + d) - (5*(39 + d)*x^2)/(8*(27 + d))
(-210*x)/(27 + d) + (105*x^2)/(27 + d) - (105*x^3)/(8*(27 + d))
-9180/(783 + 56*d + d^2) + (9180*x)/(783 + 56*d + d^2) - (15*(1126 + 23*d)*x^2)/(2*(27 + d)*(29 + d)) + (15*(820 + 23*d)*x^3)/(4*(27 + d)*(29 + d)) + (15*(-22 + d)*(32 + d)*x^4)/(64*(783 + 56*d + d^2))
-1 + (5*(-7479 + 56*d + d^2)*x)/(2*(27 + d)*(29 + d)) - (5*(-7479 + 56*d + d^2)*x^2)/(2*(27 + d)*(29 + d)) + (5*(-14220 - 5*d + 2*d^2)*x^3)/(8*(27 + d)*(29 + d)) - (5*(-6741 - 61*d + d^2)*x^4)/(16*(27 + d)*(29 + d)) + ((-8388 + 2134*d + 59*d^2)*x^5)/(256*(783 + 56*d + d^2))
-581400/((27 + d)*(29 + d)*(31 + d)) - (15*(-208287 + 2519*d + 87*d^2 + d^3)*x)/(4*(27 + d)*(29 + d)*(31 + d)) + (75*(-109755 + 71*d + 87*d^2 + d^3)*x^2)/(8*(27 + d)*(29 + d)*(31 + d)) - (75*(-70995 + 71*d + 87*d^2 + d^3)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)) + (75*(-78922 + 1426*d + 175*d^2 + 2*d^3)*x^4)/(32*(27 + d)*(29 + d)*(31 + d)) - (75*(-15679 + 1355*d + 88*d^2 + d^3)*x^5)/(64*(31 + d)*(783 + 56*d + d^2)) + (5*(248376 + 47138*d + 1929*d^2 + 22*d^3)*x^6)/(512*(24273 + 2519*d + 87*d^2 + d^3))
-120/(27 + d) + (90*(-14169 + 240*d + 4*d^2)*x)/((27 + d)*(29 + d)*(31 + d)) - (15*(-240658 + 6179*d + 148*d^2 + d^3)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)) + (75*(-132946 + 5395*d + 208*d^2 + 2*d^3)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)) - (75*(-44336 + 4195*d + 188*d^2 + 2*d^3)*x^4)/(8*(27 + d)*(29 + d)*(31 + d)) + (75*(9840 + 36506*d + 1497*d^2 + 16*d^3)*x^5)/(128*(27 + d)*(29 + d)*(31 + d)) - (75*(116296 + 20686*d + 761*d^2 + 8*d^3)*x^6)/(256*(27 + d)*(29 + d)*(31 + d)) + (5*(2423376 + 295588*d + 10164*d^2 + 107*d^3)*x^7)/(2048*(27 + d)*(899 + 60*d + d^2))
-120/(27 + d) + (60*x)/(27 + d) + (3*(7 + d)*x^2)/(8*(27 + d))
(-90*x)/(27 + d) + (45*x^2)/(27 + d) + (5*(9 + d)*x^3)/(16*(27 + d))
-9180/(783 + 56*d + d^2) + (9180*x)/(783 + 56*d + d^2) + (15*(-430 + d)*x^2)/(2*(27 + d)*(29 + d)) - (15*(-124 + d)*x^3)/(4*(27 + d)*(29 + d)) + (5*(498 + 62*d + d^2)*x^4)/(64*(783 + 56*d + d^2))
(-11475*x)/(783 + 56*d + d^2) + (11475*x^2)/(783 + 56*d + d^2) + (75*(-314 + 5*d)*x^3)/(8*(27 + d)*(29 + d)) - (75*(-8 + 5*d)*x^4)/(16*(27 + d)*(29 + d)) + ((3228 + 246*d - 9*d^2)*x^5)/(256*(783 + 56*d + d^2))
-581400/((27 + d)*(29 + d)*(31 + d)) + (872100*x)/((27 + d)*(29 + d)*(31 + d)) - (2295*(599 + 4*d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)) + (765*(847 + 12*d)*x^3)/(2*(27 + d)*(29 + d)*(31 + d)) + (45*(-41492 + 156*d + 23*d^2)*x^4)/(32*(27 + d)*(29 + d)*(31 + d)) - (45*(3184 + 972*d + 23*d^2)*x^5)/(64*(31 + d)*(783 + 56*d + d^2)) - ((-39204 + 2498*d + 879*d^2 + 22*d^3)*x^6)/(512*(24273 + 2519*d + 87*d^2 + d^3))
-1 + (7*(-266427 + 2519*d + 87*d^2 + d^3)*x)/(2*(27 + d)*(29 + d)*(31 + d)) - (21*(-266427 + 2519*d + 87*d^2 + d^3)*x^2)/(4*(27 + d)*(29 + d)*(31 + d)) + (35*(-179523 + 2978*d + 87*d^2 + d^3)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)) - (35*(-92619 + 3437*d + 87*d^2 + d^3)*x^4)/(16*(27 + d)*(29 + d)*(31 + d)) + (21*(-74548 + 17966*d + 403*d^2 + 4*d^3)*x^5)/(128*(27 + d)*(29 + d)*(31 + d)) - (7*(169692 + 24566*d + 513*d^2 + 4*d^3)*x^6)/(256*(31 + d)*(783 + 56*d + d^2)) - (3*(-124088 - 5784*d + 398*d^2 + 9*d^3)*x^7)/(2048*(24273 + 2519*d + 87*d^2 + d^3))
-120/(27 + d) + (60*x)/(27 + d) + (3*(7 + d)*x^2)/(8*(27 + d))
(30*x)/(27 + d) - (15*x^2)/(27 + d) - ((12 + d)*x^3)/(8*(27 + d))
-9180/(783 + 56*d + d^2) + (9180*x)/(783 + 56*d + d^2) + (135*(-22 + d)*x^2)/(2*(27 + d)*(29 + d)) - (135*(12 + d)*x^3)/(4*(27 + d)*(29 + d)) - (9*(168 + 26*d + d^2)*x^4)/(64*(783 + 56*d + d^2))
(-2295*x)/(783 + 56*d + d^2) + (2295*x^2)/(783 + 56*d + d^2) + (135*(-22 + d)*x^3)/(8*(27 + d)*(29 + d)) - (135*(12 + d)*x^4)/(16*(27 + d)*(29 + d)) - (9*(168 + 26*d + d^2)*x^5)/(256*(783 + 56*d + d^2))
-581400/((27 + d)*(29 + d)*(31 + d)) + (872100*x)/((27 + d)*(29 + d)*(31 + d)) + (2295*(-351 + 4*d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)) - (765*(-103 + 12*d)*x^3)/(2*(27 + d)*(29 + d)*(31 + d)) - (135*(-1876 - 228*d + 3*d^2)*x^4)/(32*(27 + d)*(29 + d)*(31 + d)) + (135*(96 + 44*d + 3*d^2)*x^5)/(64*(31 + d)*(783 + 56*d + d^2)) + (3*(-2184 - 2*d + 39*d^2 + 2*d^3)*x^6)/(512*(24273 + 2519*d + 87*d^2 + d^3))
(-436050*x)/((27 + d)*(29 + d)*(31 + d)) + (654075*x^2)/((27 + d)*(29 + d)*(31 + d)) + (2295*(-1022 + 13*d)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)) - (2295*(-72 + 13*d)*x^4)/(8*(27 + d)*(29 + d)*(31 + d)) - (135*(-6992 - 666*d + 11*d^2)*x^5)/(128*(27 + d)*(29 + d)*(31 + d)) + (135*(1032 + 218*d + 11*d^2)*x^6)/(256*(31 + d)*(783 + 56*d + d^2)) + (27*(1008 + 324*d + 32*d^2 + d^3)*x^7)/(2048*(24273 + 2519*d + 87*d^2 + d^3))
-120/(27 + d) + (60*x)/(27 + d) - (5*(39 + d)*x^2)/(8*(27 + d))
(150*x)/(27 + d) - (75*x^2)/(27 + d) - (5*(-3 + d)*x^3)/(16*(27 + d))
-9180/(783 + 56*d + d^2) + (9180*x)/(783 + 56*d + d^2) + (15*(-430 + d)*x^2)/(2*(27 + d)*(29 + d)) - (15*(-124 + d)*x^3)/(4*(27 + d)*(29 + d)) + (5*(498 + 62*d + d^2)*x^4)/(64*(783 + 56*d + d^2))
(6885*x)/(783 + 56*d + d^2) - (6885*x^2)/(783 + 56*d + d^2) - (15*(-710 + 23*d)*x^3)/(8*(27 + d)*(29 + d)) + (15*(208 + 23*d)*x^4)/(16*(27 + d)*(29 + d)) + ((1752 + 374*d + 19*d^2)*x^5)/(256*(783 + 56*d + d^2))
-581400/((27 + d)*(29 + d)*(31 + d)) + (872100*x)/((27 + d)*(29 + d)*(31 + d)) + (2295*(-351 + 4*d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)) - (765*(-103 + 12*d)*x^3)/(2*(27 + d)*(29 + d)*(31 + d)) - (135*(-1876 - 228*d + 3*d^2)*x^4)/(32*(27 + d)*(29 + d)*(31 + d)) + (135*(96 + 44*d + 3*d^2)*x^5)/(64*(31 + d)*(783 + 56*d + d^2)) + (3*(-2184 - 2*d + 39*d^2 + 2*d^3)*x^6)/(512*(24273 + 2519*d + 87*d^2 + d^3))
(145350*x)/((27 + d)*(29 + d)*(31 + d)) - (218025*x^2)/((27 + d)*(29 + d)*(31 + d)) - (11475*(-64 + d)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)) + (3825*(-2 + 3*d)*x^4)/(8*(27 + d)*(29 + d)*(31 + d)) + (675*(-648 - 42*d + d^2)*x^5)/(128*(27 + d)*(29 + d)*(31 + d)) - (675*(168 + 26*d + d^2)*x^6)/(256*(31 + d)*(783 + 56*d + d^2)) - (15*(2688 + 584*d + 42*d^2 + d^3)*x^7)/(2048*(24273 + 2519*d + 87*d^2 + d^3))
(16065*x)/(783 + 56*d + d^2) - (16065*x^2)/(783 + 56*d + d^2) - (105*(-430 + d)*x^3)/(8*(27 + d)*(29 + d)) + (105*(-124 + d)*x^4)/(16*(27 + d)*(29 + d)) - (21*(308 + 66*d + d^2)*x^5)/(256*(783 + 56*d + d^2))
-581400/((27 + d)*(29 + d)*(31 + d)) + (872100*x)/((27 + d)*(29 + d)*(31 + d)) - (2295*(599 + 4*d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)) + (765*(847 + 12*d)*x^3)/(2*(27 + d)*(29 + d)*(31 + d)) + (45*(-41492 + 156*d + 23*d^2)*x^4)/(32*(27 + d)*(29 + d)*(31 + d)) - (45*(3184 + 972*d + 23*d^2)*x^5)/(64*(31 + d)*(783 + 56*d + d^2)) - ((-39204 + 2498*d + 879*d^2 + 22*d^3)*x^6)/(512*(24273 + 2519*d + 87*d^2 + d^3))
(726750*x)/((27 + d)*(29 + d)*(31 + d)) - (1090125*x^2)/((27 + d)*(29 + d)*(31 + d)) - (11475*(-382 + 3*d)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)) + (3825*(-196 + 9*d)*x^4)/(8*(27 + d)*(29 + d)*(31 + d)) + (15*(-8656 - 10110*d + 61*d^2)*x^5)/(128*(27 + d)*(29 + d)*(31 + d)) + (15*(14776 + 930*d - 61*d^2)*x^6)/(256*(31 + d)*(783 + 56*d + d^2)) + ((94512 + 17956*d + 828*d^2 - d^3)*x^7)/(2048*(24273 + 2519*d + 87*d^2 + d^3))
-33575850/((27 + d)*(29 + d)*(31 + d)*(33 + d)) - (3052350*(11 + d)*x)/((27 + d)*(29 + d)*(31 + d)*(33 + d)) - (1526175*(110 + d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (1526175*(-22 + 37*d + d^2)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (7630875*(-176 + 30*d + d^2)*x^4)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (305235*(8272 + 2254*d + 93*d^2 + d^3)*x^5)/(128*(31 + d)*(33 + d)*(783 + 56*d + d^2)) + (101745*(80784 + 13868*d + 576*d^2 + 7*d^3)*x^6)/(512*(31 + d)*(33 + d)*(783 + 56*d + d^2)) - (14535*(1157904 + 170260*d + 8120*d^2 + 155*d^3 + d^4)*x^7)/(2048*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) + (14535*(4093056 + 574352*d + 28924*d^2 + 628*d^3 + 5*d^4)*x^8)/(32768*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3))
-33575850/((27 + d)*(29 + d)*(31 + d)*(33 + d)) - (184667175*x)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (16787925*(2 + d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (39171825*(-18 + d)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (16787925*(64 + 50*d + d^2)*x^4)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (3357585*(2656 + 738*d + 17*d^2)*x^5)/(256*(31 + d)*(33 + d)*(783 + 56*d + d^2)) - (1119195*(24528 + 3732*d + 120*d^2 + d^3)*x^6)/(512*(31 + d)*(33 + d)*(783 + 56*d + d^2)) + (159885*(401616 + 50900*d + 1788*d^2 + 19*d^3)*x^7)/(2048*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) - (159885*(2210688 + 275536*d + 11420*d^2 + 188*d^3 + d^4)*x^8)/(32768*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) + (17765*(14117760 + 1827984*d + 85676*d^2 + 1740*d^3 + 13*d^4)*x^9)/(131072*(801009 + 107400*d + 5390*d^2 + 120*d^3 + d^4))
-33575850/((27 + d)*(29 + d)*(31 + d)*(33 + d)) - (43605*(-517 + 64*d + d^2)*x)/((27 + d)*(29 + d)*(31 + d)*(33 + d)) + (218025*(-803 + 25*d + d^2)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (14535*(-37884 + 3401*d + 156*d^2 + d^3)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (14535*(-86592 + 32162*d + 1545*d^2 + 16*d^3)*x^4)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (2907*(1448304 + 538310*d + 25955*d^2 + 370*d^3 + d^4)*x^5)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (2907*(3344352 + 609350*d + 29745*d^2 + 535*d^3 + 3*d^4)*x^6)/(512*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (2907*(2726592 + 408410*d + 20295*d^2 + 415*d^3 + 3*d^4)*x^7)/(1024*(31 + d)*(33 + d)*(783 + 56*d + d^2)) + (2907*(14074368 + 1969520*d + 98860*d^2 + 2140*d^3 + 17*d^4)*x^8)/(32768*(783 + 56*d + d^2)*(1023 + 64*d + d^2))
-581400/((27 + d)*(29 + d)*(31 + d)) + (218025*(-781 + 16*d)*x)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (218025*(-902 + 85*d + d^2)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (72675*(-11286 + 1481*d + 30*d^2)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (72675*(-8976 + 7532*d + 219*d^2 + d^3)*x^4)/(32*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (14535*(991056 + 282418*d + 9657*d^2 + 80*d^3)*x^5)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (4845*(6930000 + 1120908*d + 42092*d^2 + 495*d^3 + d^4)*x^6)/(512*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (14535*(5018640 + 677612*d + 27712*d^2 + 427*d^3 + 2*d^4)*x^7)/(2048*(31 + d)*(33 + d)*(783 + 56*d + d^2)) - (14535*(2923008 + 377096*d + 16678*d^2 + 307*d^3 + 2*d^4)*x^8)/(4096*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) + (1615*(108763776 + 14083152*d + 660652*d^2 + 13452*d^3 + 101*d^4)*x^9)/(131072*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3))
-33575850/((27 + d)*(29 + d)*(31 + d)*(33 + d)) - (510*(-102003 + 2879*d + 93*d^2 + d^3)*x)/((27 + d)*(29 + d)*(31 + d)*(33 + d)) + (765*(-226182 + 5721*d + 372*d^2 + 4*d^3)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (85*(-6861690 + 321327*d + 22409*d^2 + 303*d^3 + d^4)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (425*(-3419856 + 643506*d + 39587*d^2 + 684*d^3 + 4*d^4)*x^4)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (425*(1010592 + 506646*d + 28427*d^2 + 564*d^3 + 4*d^4)*x^5)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (425*(10261152 + 1941900*d + 101540*d^2 + 2115*d^3 + 16*d^4)*x^6)/(512*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (425*(6594192 + 983352*d + 49150*d^2 + 1035*d^3 + 8*d^4)*x^7)/(1024*(27 + d)*(33 + d)*(899 + 60*d + d^2)) + (85*(115239168 + 15762960*d + 769940*d^2 + 16260*d^3 + 127*d^4)*x^8)/(32768*(27 + d)*(29667 + 2879*d + 93*d^2 + d^3))
-9180/(783 + 56*d + d^2) + (16065*(-9493 + 256*d + 4*d^2)*x)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (2295*(-116534 + 5631*d + 136*d^2 + d^3)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (765*(-1155330 + 111833*d + 3804*d^2 + 36*d^3)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (765*(-2552880 + 1039926*d + 41471*d^2 + 486*d^3 + d^4)*x^4)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (3825*(2123088 + 715122*d + 30361*d^2 + 444*d^3 + 2*d^4)*x^5)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (3825*(2465496 + 424438*d + 18745*d^2 + 324*d^3 + 2*d^4)*x^6)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (3825*(9208848 + 1301388*d + 59224*d^2 + 1131*d^3 + 8*d^4)*x^7)/(2048*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (3825*(4284192 + 566328*d + 26342*d^2 + 531*d^3 + 4*d^4)*x^8)/(4096*(31 + d)*(33 + d)*(783 + 56*d + d^2)) + (85*(570125952 + 73857840*d + 3488980*d^2 + 72420*d^3 + 563*d^4)*x^9)/(131072*(783 + 56*d + d^2)*(1023 + 64*d + d^2))
-33575850/((27 + d)*(29 + d)*(31 + d)*(33 + d)) - (15*(-17106111 + 107400*d + 5390*d^2 + 120*d^3 + d^4)*x)/(4*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (105*(-5594391 + 49260*d + 5390*d^2 + 120*d^3 + d^4)*x^2)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (315*(-2609871 + 49260*d + 5390*d^2 + 120*d^3 + d^4)*x^3)/(16*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (525*(-1925550 + 156966*d + 11239*d^2 + 240*d^3 + 2*d^4)*x^4)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (525*(87417 + 107706*d + 5849*d^2 + 120*d^3 + d^4)*x^5)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (105*(7955772 + 1473988*d + 70356*d^2 + 1427*d^3 + 12*d^4)*x^6)/(512*(31 + d)*(33 + d)*(783 + 56*d + d^2)) - (105*(3567300 + 495448*d + 22646*d^2 + 467*d^3 + 4*d^4)*x^7)/(1024*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) + (15*(49974144 + 6293584*d + 283948*d^2 + 5996*d^3 + 53*d^4)*x^8)/(32768*(801009 + 107400*d + 5390*d^2 + 120*d^3 + d^4))
-120/(27 + d) + (15*(-8174067 + 184256*d + 5952*d^2 + 64*d^3)*x)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (15*(-15992130 + 432727*d + 15899*d^2 + 233*d^3 + d^4)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (105*(-6992370 + 390279*d + 16918*d^2 + 306*d^3 + 2*d^4)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (105*(-4154304 + 848389*d + 40338*d^2 + 806*d^3 + 6*d^4)*x^4)/(16*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (105*(22994400 + 10242206*d + 492223*d^2 + 10192*d^3 + 80*d^4)*x^5)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (105*(28259352 + 5016210*d + 237191*d^2 + 4968*d^3 + 40*d^4)*x^6)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (15*(578020080 + 81813020*d + 3849036*d^2 + 81733*d^3 + 672*d^4)*x^7)/(2048*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (15*(194563776 + 25702952*d + 1225786*d^2 + 26629*d^3 + 224*d^4)*x^8)/(4096*(27 + d)*(33 + d)*(899 + 60*d + d^2)) + (5*(1265539968 + 165844656*d + 8123524*d^2 + 181380*d^3 + 1559*d^4)*x^9)/(131072*(27 + d)*(29667 + 2879*d + 93*d^2 + d^3))
-33575850/((27 + d)*(29 + d)*(31 + d)*(33 + d)) + (67151700*x)/((27 + d)*(29 + d)*(31 + d)*(33 + d)) + (218025*(-506 + d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (218025*(-440 + 3*d)*x^3)/(4*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (2295*(-144584 + 3938*d + 17*d^2)*x^4)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (2295*(-2464 + 2038*d + 17*d^2)*x^5)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (45*(-1231296 - 121100*d + 1212*d^2 + 41*d^3)*x^6)/(512*(31 + d)*(33 + d)*(783 + 56*d + d^2)) + (45*(222816 + 48016*d + 2946*d^2 + 41*d^3)*x^7)/(1024*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) + (9*(1094016 + 331600*d + 34820*d^2 + 1460*d^3 + 19*d^4)*x^8)/(32768*(801009 + 107400*d + 5390*d^2 + 120*d^3 + d^4))
-1 + (9*(-8525616 + 107400*d + 5390*d^2 + 120*d^3 + d^4)*x)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (9*(-8525616 + 107400*d + 5390*d^2 + 120*d^3 + d^4)*x^2)/((27 + d)*(29 + d)*(31 + d)*(33 + d)) + (21*(-20778714 + 550725*d + 21560*d^2 + 480*d^3 + 4*d^4)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (63*(-3727482 + 335925*d + 10780*d^2 + 240*d^3 + 2*d^4)*x^4)/(16*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (63*(2763024 + 2717490*d + 82925*d^2 + 1920*d^3 + 16*d^4)*x^5)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (21*(14633784 + 2293170*d + 76295*d^2 + 1920*d^3 + 16*d^4)*x^6)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (9*(58073136 + 6988700*d + 286040*d^2 + 7795*d^3 + 64*d^4)*x^7)/(2048*(31 + d)*(33 + d)*(783 + 56*d + d^2)) - (9*(11142384 + 1412240*d + 73730*d^2 + 2035*d^3 + 16*d^4)*x^8)/(4096*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) + ((222089472 + 32199600*d + 1816100*d^2 + 45300*d^3 + 343*d^4)*x^9)/(131072*(801009 + 107400*d + 5390*d^2 + 120*d^3 + d^4))
-33575850/((27 + d)*(29 + d)*(31 + d)*(33 + d)) + (67151700*x)/((27 + d)*(29 + d)*(31 + d)*(33 + d)) + (799425*(-114 + d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (2398275*(-16 + d)*x^3)/(4*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (126225*(-592 - 126*d + d^2)*x^4)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (42075*(-408 + 2*d + 3*d^2)*x^5)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (2475*(-14448 - 2068*d - 60*d^2 + d^3)*x^6)/(512*(31 + d)*(33 + d)*(783 + 56*d + d^2)) - (2475*(2688 + 584*d + 42*d^2 + d^3)*x^7)/(1024*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) - (165*(48384 + 13200*d + 1340*d^2 + 60*d^3 + d^4)*x^8)/(32768*(801009 + 107400*d + 5390*d^2 + 120*d^3 + d^4))
(-16787925*x)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (16787925*x^2)/((27 + d)*(29 + d)*(31 + d)*(33 + d)) + (799425*(-114 + d)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (2398275*(-16 + d)*x^4)/(16*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (126225*(-592 - 126*d + d^2)*x^5)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (42075*(-408 + 2*d + 3*d^2)*x^6)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (2475*(-14448 - 2068*d - 60*d^2 + d^3)*x^7)/(2048*(31 + d)*(33 + d)*(783 + 56*d + d^2)) - (2475*(2688 + 584*d + 42*d^2 + d^3)*x^8)/(4096*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) - (165*(48384 + 13200*d + 1340*d^2 + 60*d^3 + d^4)*x^9)/(131072*(801009 + 107400*d + 5390*d^2 + 120*d^3 + d^4))
-33575850/((27 + d)*(29 + d)*(31 + d)*(33 + d)) + (67151700*x)/((27 + d)*(29 + d)*(31 + d)*(33 + d)) + (218025*(-506 + d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (218025*(-440 + 3*d)*x^3)/(4*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (2295*(-144584 + 3938*d + 17*d^2)*x^4)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (2295*(-2464 + 2038*d + 17*d^2)*x^5)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (45*(-1231296 - 121100*d + 1212*d^2 + 41*d^3)*x^6)/(512*(31 + d)*(33 + d)*(783 + 56*d + d^2)) + (45*(222816 + 48016*d + 2946*d^2 + 41*d^3)*x^7)/(1024*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) + (9*(1094016 + 331600*d + 34820*d^2 + 1460*d^3 + 19*d^4)*x^8)/(32768*(801009 + 107400*d + 5390*d^2 + 120*d^3 + d^4))
(50363775*x)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (50363775*x^2)/((27 + d)*(29 + d)*(31 + d)*(33 + d)) - (72675*(-3894 + 29*d)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (218025*(-660 + 29*d)*x^4)/(16*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (57375*(-528 - 782*d + 5*d^2)*x^5)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (3825*(-12936 - 710*d + 75*d^2)*x^6)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (675*(-73392 - 14612*d - 624*d^2 + 7*d^3)*x^7)/(2048*(31 + d)*(33 + d)*(783 + 56*d + d^2)) + (675*(7392 + 2320*d + 226*d^2 + 7*d^3)*x^8)/(4096*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) + (15*(177408 + 84240*d + 12700*d^2 + 780*d^3 + 17*d^4)*x^9)/(131072*(801009 + 107400*d + 5390*d^2 + 120*d^3 + d^4))
-33575850/((27 + d)*(29 + d)*(31 + d)*(33 + d)) + (67151700*x)/((27 + d)*(29 + d)*(31 + d)*(33 + d)) - (1526175*(110 + d)*x^2)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (1526175*(176 + 3*d)*x^3)/(4*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (80325*(-23056 - 378*d + 3*d^2)*x^4)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (80325*(-4664 + 2*d + 3*d^2)*x^5)/(64*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (105*(1656336 - 185188*d - 5676*d^2 + 13*d^3)*x^6)/(512*(31 + d)*(33 + d)*(783 + 56*d + d^2)) + (105*(-363264 - 65848*d - 1086*d^2 + 13*d^3)*x^7)/(1024*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) - (15*(1290432 + 580016*d + 61012*d^2 + 1684*d^3 + 11*d^4)*x^8)/(32768*(801009 + 107400*d + 5390*d^2 + 120*d^3 + d^4))
(117515475*x)/(2*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (117515475*x^2)/((27 + d)*(29 + d)*(31 + d)*(33 + d)) - (1526175*(-506 + d)*x^3)/(8*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (1526175*(-440 + 3*d)*x^4)/(16*(27 + d)*(29 + d)*(31 + d)*(33 + d)) - (16065*(-152768 + 3426*d + 9*d^2)*x^5)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (16065*(-10648 + 1526*d + 9*d^2)*x^6)/(256*(27 + d)*(29 + d)*(31 + d)*(33 + d)) + (15*(-12615504 - 2164804*d + 10236*d^2 + 421*d^3)*x^7)/(2048*(31 + d)*(33 + d)*(783 + 56*d + d^2)) - (15*(390720 + 289928*d + 29514*d^2 + 421*d^3)*x^8)/(4096*(33 + d)*(24273 + 2519*d + 87*d^2 + d^3)) - (5*(-2635776 - 63792*d + 67708*d^2 + 5628*d^3 + 89*d^4)*x^9)/(131072*(801009 + 107400*d + 5390*d^2 + 120*d^3 + d^4))

==> anc/F16.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1 - (13*x)/4
-153/(31 + d) - (17*(13 + d)*x)/(4*(31 + d)) - (17*(164 + 5*d)*x^2)/(16*(31 + d))
-153/(31 + d) - (1989*x)/(4*(31 + d)) - (153*(2 + d)*x^2)/(16*(31 + d)) - (51*(262 + 7*d)*x^3)/(64*(31 + d))
-14535/((31 + d)*(33 + d)) - (2907*(13 + d)*x)/(4*(31 + d)*(33 + d)) - (2907*(81 + 2*d)*x^2)/(8*(31 + d)*(33 + d)) - (969*(-126 + 31*d + d^2)*x^3)/(64*(31 + d)*(33 + d)) - (969*(1632 + 82*d + d^2)*x^4)/(256*(31 + d)*(33 + d))
-14535/((31 + d)*(33 + d)) - (188955*x)/(4*(31 + d)*(33 + d)) - (14535*(2 + d)*x^2)/(8*(31 + d)*(33 + d)) - (14535*(82 + d)*x^3)/(32*(31 + d)*(33 + d)) - (4845*(-168 + 34*d + d^2)*x^4)/(256*(31 + d)*(33 + d)) - (969*(4248 + 154*d + d^2)*x^5)/(1024*(1023 + 64*d + d^2))
-1
(-11*x)/4
-153/(31 + d) + (153*x)/(2*(31 + d)) - (9*(234 + 7*d)*x^2)/(16*(31 + d))
-1 + (3*(-601 + 2*d)*x)/(4*(31 + d)) + ((1803 - 6*d)*x^2)/(248 + 8*d) - ((9398 + 239*d)*x^3)/(64*(31 + d))
-14535/((31 + d)*(33 + d)) - (17*(-2397 + 64*d + d^2)*x)/(4*(31 + d)*(33 + d)) + (51*(-4188 - 68*d + d^2)*x^2)/(8*(31 + d)*(33 + d)) - (51*(-3618 - 68*d + d^2)*x^3)/(16*(31 + d)*(33 + d)) - (17*(62796 + 3032*d + 35*d^2)*x^4)/(256*(1023 + 64*d + d^2))
-153/(31 + d) + (153*(-1161 + 8*d)*x)/(4*(31 + d)*(33 + d)) - (153*(-3852 + 89*d + d^2)*x^2)/(16*(31 + d)*(33 + d)) + (459*(-2448 + 2*d + d^2)*x^3)/(32*(31 + d)*(33 + d)) - (459*(-1630 - 2*d + d^2)*x^4)/(64*(31 + d)*(33 + d)) - (459*(5920 + 198*d + d^2)*x^5)/(1024*(31 + d)*(33 + d))
-1
(-7*x)/4
-153/(31 + d) + (153*x)/(2*(31 + d)) - ((866 + 23*d)*x^2)/(16*(31 + d))
(-1377*x)/(4*(31 + d)) + (1377*x^2)/(8*(31 + d)) - (3*(862 + 13*d)*x^3)/(64*(31 + d))
-14535/((31 + d)*(33 + d)) + (14535*x)/((31 + d)*(33 + d)) - (765*(189 + 4*d)*x^2)/(8*(31 + d)*(33 + d)) + (765*(151 + 4*d)*x^3)/(16*(31 + d)*(33 + d)) + (5*(-42276 - 1160*d + d^2)*x^4)/(256*(1023 + 64*d + d^2))
-1 + (5*(-29931 + 128*d + 2*d^2)*x)/(4*(31 + d)*(33 + d)) - (5*(-29931 + 128*d + 2*d^2)*x^2)/(4*(31 + d)*(33 + d)) + (5*(-143286 - 1171*d + 8*d^2)*x^3)/(32*(31 + d)*(33 + d)) - (5*(-83424 - 1427*d + 4*d^2)*x^4)/(64*(31 + d)*(33 + d)) + (15*(-28248 + 94*d + 19*d^2)*x^5)/(1024*(1023 + 64*d + d^2))
-1
(-3*x)/4
-153/(31 + d) + (153*x)/(2*(31 + d)) + ((-122 + d)*x^2)/(16*(31 + d))
(-765*x)/(4*(31 + d)) + (765*x^2)/(8*(31 + d)) + (5*(2 + 5*d)*x^3)/(64*(31 + d))
-14535/((31 + d)*(33 + d)) + (14535*x)/((31 + d)*(33 + d)) - (153*(417 + 4*d)*x^2)/(8*(31 + d)*(33 + d)) + (153*(227 + 4*d)*x^3)/(16*(31 + d)*(33 + d)) + (3*(5220 + 1064*d + 23*d^2)*x^4)/(256*(1023 + 64*d + d^2))
(-101745*x)/(4*(31 + d)*(33 + d)) + (101745*x^2)/(4*(31 + d)*(33 + d)) + (1071*(-252 + d)*x^3)/(32*(31 + d)*(33 + d)) - (1071*(-62 + d)*x^4)/(64*(31 + d)*(33 + d)) + (7*(6816 + 1010*d + 11*d^2)*x^5)/(1024*(1023 + 64*d + d^2))
-1
x/4
-153/(31 + d) + (153*x)/(2*(31 + d)) + (9*(14 + d)*x^2)/(16*(31 + d))
(-153*x)/(4*(31 + d)) + (153*x^2)/(8*(31 + d)) + (9*(14 + d)*x^3)/(64*(31 + d))
-14535/((31 + d)*(33 + d)) + (14535*x)/((31 + d)*(33 + d)) + (153*(-153 + 4*d)*x^2)/(8*(31 + d)*(33 + d)) - (153*(37 + 4*d)*x^3)/(16*(31 + d)*(33 + d)) - (9*(196 + 56*d + 3*d^2)*x^4)/(256*(1023 + 64*d + d^2))
(-43605*x)/(4*(31 + d)*(33 + d)) + (43605*x^2)/(4*(31 + d)*(33 + d)) + (153*(-426 + 13*d)*x^3)/(32*(31 + d)*(33 + d)) - (153*(144 + 13*d)*x^4)/(64*(31 + d)*(33 + d)) - (9*(1512 + 262*d + 11*d^2)*x^5)/(1024*(1023 + 64*d + d^2))
-1
(5*x)/4
-153/(31 + d) + (153*x)/(2*(31 + d)) + ((-122 + d)*x^2)/(16*(31 + d))
(459*x)/(4*(31 + d)) - (459*x^2)/(8*(31 + d)) - ((254 + 23*d)*x^3)/(64*(31 + d))
-14535/((31 + d)*(33 + d)) + (14535*x)/((31 + d)*(33 + d)) + (153*(-153 + 4*d)*x^2)/(8*(31 + d)*(33 + d)) - (153*(37 + 4*d)*x^3)/(16*(31 + d)*(33 + d)) - (9*(196 + 56*d + 3*d^2)*x^4)/(256*(1023 + 64*d + d^2))
(14535*x)/(4*(31 + d)*(33 + d)) - (14535*x^2)/(4*(31 + d)*(33 + d)) - (765*(-24 + d)*x^3)/(32*(31 + d)*(33 + d)) + (765*(14 + d)*x^4)/(64*(31 + d)*(33 + d)) + (45*(224 + 30*d + d^2)*x^5)/(1024*(1023 + 64*d + d^2))
(1071*x)/(4*(31 + d)) - (1071*x^2)/(8*(31 + d)) - (7*(-122 + d)*x^3)/(64*(31 + d))
-14535/((31 + d)*(33 + d)) + (14535*x)/((31 + d)*(33 + d)) - (153*(417 + 4*d)*x^2)/(8*(31 + d)*(33 + d)) + (153*(227 + 4*d)*x^3)/(16*(31 + d)*(33 + d)) + (3*(5220 + 1064*d + 23*d^2)*x^4)/(256*(1023 + 64*d + d^2))
(72675*x)/(4*(31 + d)*(33 + d)) - (72675*x^2)/(4*(31 + d)*(33 + d)) - (2295*(-62 + d)*x^3)/(32*(31 + d)*(33 + d)) + (765*(4 + 3*d)*x^4)/(64*(31 + d)*(33 + d)) + ((-16392 - 686*d + 61*d^2)*x^5)/(1024*(1023 + 64*d + d^2))
-1119195/((31 + d)*(33 + d)*(35 + d)) - (305235*(13 + d)*x)/(4*(31 + d)*(33 + d)*(35 + d)) - (305235*(160 + 3*d)*x^2)/(16*(31 + d)*(33 + d)*(35 + d)) - (101745*(-110 + 35*d + d^2)*x^3)/(32*(31 + d)*(33 + d)*(35 + d)) + (101745*(-3000 - 46*d + d^2)*x^4)/(256*(31 + d)*(33 + d)*(35 + d)) - (20349*(-1800 + 1498*d + 79*d^2 + d^3)*x^5)/(1024*(35 + d)*(1023 + 64*d + d^2)) + (6783*(-27360 - 112*d + 54*d^2 + d^3)*x^6)/(4096*(35 + d)*(1023 + 64*d + d^2))
-1119195/((31 + d)*(33 + d)*(35 + d)) - (14549535*x)/(4*(31 + d)*(33 + d)*(35 + d)) - (3357585*(2 + d)*x^2)/(16*(31 + d)*(33 + d)*(35 + d)) + (1119195*(-230 + d)*x^3)/(64*(31 + d)*(33 + d)*(35 + d)) - (1119195*(-120 + 42*d + d^2)*x^4)/(256*(31 + d)*(33 + d)*(35 + d)) + (223839*(-2760 + 206*d + 7*d^2)*x^5)/(1024*(35 + d)*(1023 + 64*d + d^2)) - (74613*(9120 + 2444*d + 96*d^2 + d^3)*x^6)/(4096*(35 + d)*(1023 + 64*d + d^2)) + (10659*(63840 + 10876*d + 432*d^2 + 5*d^3)*x^7)/(16384*(35805 + 3263*d + 99*d^2 + d^3))
-1119195/((31 + d)*(33 + d)*(35 + d)) - (2907*(-1155 + 68*d + d^2)*x)/(4*(31 + d)*(33 + d)*(35 + d)) + (2907*(-17010 - 41*d + 8*d^2)*x^2)/(16*(31 + d)*(33 + d)*(35 + d)) - (969*(-146370 + 1343*d + 174*d^2 + d^3)*x^3)/(64*(31 + d)*(33 + d)*(35 + d)) + (2907*(-102060 + 364*d + 159*d^2 + 2*d^3)*x^4)/(256*(31 + d)*(33 + d)*(35 + d)) - (2907*(-43260 + 1072*d + 135*d^2 + 2*d^3)*x^5)/(512*(31 + d)*(33 + d)*(35 + d)) + (969*(-122640 + 484*d + 288*d^2 + 5*d^3)*x^6)/(4096*(31 + d)*(1155 + 68*d + d^2))
-14535/((31 + d)*(33 + d)) + (14535*(-959 + 10*d)*x)/(4*(31 + d)*(33 + d)*(35 + d)) - (14535*(-2037 + 89*d + d^2)*x^2)/(8*(31 + d)*(33 + d)*(35 + d)) + (14535*(-19810 + 555*d + 16*d^2)*x^3)/(64*(31 + d)*(33 + d)*(35 + d)) - (4845*(-120120 + 6302*d + 249*d^2 + d^3)*x^4)/(256*(31 + d)*(33 + d)*(35 + d)) + (2907*(-199080 + 25082*d + 1149*d^2 + 10*d^3)*x^5)/(1024*(31 + d)*(33 + d)*(35 + d)) - (2907*(28560 + 20942*d + 909*d^2 + 10*d^3)*x^6)/(2048*(35 + d)*(1023 + 64*d + d^2)) + (969*(490560 + 82652*d + 3240*d^2 + 37*d^3)*x^7)/(16384*(35 + d)*(1023 + 64*d + d^2))
-1119195/((31 + d)*(33 + d)*(35 + d)) - (17*(-359205 + 3263*d + 99*d^2 + d^3)*x)/(4*(31 + d)*(33 + d)*(35 + d)) + (85*(-490980 - 3905*d + 198*d^2 + 2*d^3)*x^2)/(16*(31 + d)*(33 + d)*(35 + d)) - (85*(-359310 - 3905*d + 198*d^2 + 2*d^3)*x^3)/(16*(31 + d)*(33 + d)*(35 + d)) + (85*(-2178960 - 31798*d + 1269*d^2 + 16*d^3)*x^4)/(256*(31 + d)*(33 + d)*(35 + d)) - (85*(-847056 - 16178*d + 477*d^2 + 8*d^3)*x^5)/(512*(35 + d)*(1023 + 64*d + d^2)) + (85*(-133392 + 23620*d + 1368*d^2 + 17*d^3)*x^6)/(4096*(35805 + 3263*d + 99*d^2 + d^3))
-153/(31 + d) + (153*(-81235 + 816*d + 12*d^2)*x)/(4*(31 + d)*(33 + d)*(35 + d)) - (153*(-464310 + 7411*d + 160*d^2 + d^3)*x^2)/(16*(31 + d)*(33 + d)*(35 + d)) + (765*(-321370 + 4639*d + 232*d^2 + 2*d^3)*x^3)/(64*(31 + d)*(33 + d)*(35 + d)) - (765*(-154280 + 3279*d + 212*d^2 + 2*d^3)*x^4)/(64*(31 + d)*(33 + d)*(35 + d)) + (765*(-528360 + 30890*d + 1641*d^2 + 16*d^3)*x^5)/(1024*(31 + d)*(33 + d)*(35 + d)) - (765*(-44912 + 18862*d + 809*d^2 + 8*d^3)*x^6)/(2048*(31 + d)*(33 + d)*(35 + d)) + (765*(166656 + 25780*d + 900*d^2 + 9*d^3)*x^7)/(16384*(31 + d)*(1155 + 68*d + d^2))
-1119195/((31 + d)*(33 + d)*(35 + d)) + (3357585*x)/(2*(31 + d)*(33 + d)*(35 + d)) - (305235*(90 + d)*x^2)/(16*(31 + d)*(33 + d)*(35 + d)) + (101745*(160 + 3*d)*x^3)/(16*(31 + d)*(33 + d)*(35 + d)) + (16065*(-3880 - 46*d + d^2)*x^4)/(256*(31 + d)*(33 + d)*(35 + d)) - (16065*(-384 + 30*d + d^2)*x^5)/(512*(35 + d)*(1023 + 64*d + d^2)) + ((3494400 + 490252*d + 7056*d^2 - 91*d^3)*x^6)/(4096*(35805 + 3263*d + 99*d^2 + d^3))
-1 + (7*(-1367355 + 6526*d + 198*d^2 + 2*d^3)*x)/(4*(31 + d)*(33 + d)*(35 + d)) - (21*(-1367355 + 6526*d + 198*d^2 + 2*d^3)*x^2)/(8*(31 + d)*(33 + d)*(35 + d)) + (35*(-4335690 + 17383*d + 792*d^2 + 8*d^3)*x^3)/(64*(31 + d)*(33 + d)*(35 + d)) - (35*(-1600980 + 4331*d + 396*d^2 + 4*d^3)*x^4)/(64*(31 + d)*(33 + d)*(35 + d)) + (21*(-6804120 + 152458*d + 5157*d^2 + 32*d^3)*x^5)/(1024*(31 + d)*(33 + d)*(35 + d)) - (7*(668400 + 422962*d + 9135*d^2 + 32*d^3)*x^6)/(2048*(35 + d)*(1023 + 64*d + d^2)) + ((10479840 + 985132*d - 5256*d^2 - 475*d^3)*x^7)/(16384*(35805 + 3263*d + 99*d^2 + d^3))
-1119195/((31 + d)*(33 + d)*(35 + d)) + (3357585*x)/(2*(31 + d)*(33 + d)*(35 + d)) + (43605*(-350 + d)*x^2)/(16*(31 + d)*(33 + d)*(35 + d)) - (14535*(-280 + 3*d)*x^3)/(16*(31 + d)*(33 + d)*(35 + d)) + (153*(-30240 + 2866*d + 17*d^2)*x^4)/(256*(31 + d)*(33 + d)*(35 + d)) - (153*(17640 + 1726*d + 17*d^2)*x^5)/(512*(35 + d)*(1023 + 64*d + d^2)) - (3*(330960 + 60292*d + 3192*d^2 + 41*d^3)*x^6)/(4096*(35805 + 3263*d + 99*d^2 + d^3))
(-5595975*x)/(4*(31 + d)*(33 + d)*(35 + d)) + (16787925*x^2)/(8*(31 + d)*(33 + d)*(35 + d)) + (508725*(-130 + d)*x^3)/(64*(31 + d)*(33 + d)*(35 + d)) - (508725*(-20 + d)*x^4)/(64*(31 + d)*(33 + d)*(35 + d)) - (1071*(-6360 - 1966*d + 13*d^2)*x^5)/(1024*(31 + d)*(33 + d)*(35 + d)) + (1071*(-2560 - 66*d + 13*d^2)*x^6)/(2048*(35 + d)*(1023 + 64*d + d^2)) + (3*(-467040 - 70964*d - 2364*d^2 + 23*d^3)*x^7)/(16384*(35805 + 3263*d + 99*d^2 + d^3))
-1119195/((31 + d)*(33 + d)*(35 + d)) + (3357585*x)/(2*(31 + d)*(33 + d)*(35 + d)) + (159885*(-70 + d)*x^2)/(16*(31 + d)*(33 + d)*(35 + d)) - (159885*d*x^3)/(16*(31 + d)*(33 + d)*(35 + d)) - (8415*(-840 - 46*d + d^2)*x^4)/(256*(31 + d)*(33 + d)*(35 + d)) + (8415*(224 + 30*d + d^2)*x^5)/(512*(35 + d)*(1023 + 64*d + d^2)) + (165*(4032 + 764*d + 48*d^2 + d^3)*x^6)/(4096*(35805 + 3263*d + 99*d^2 + d^3))
(-1119195*x)/(4*(31 + d)*(33 + d)*(35 + d)) + (3357585*x^2)/(8*(31 + d)*(33 + d)*(35 + d)) + (159885*(-70 + d)*x^3)/(64*(31 + d)*(33 + d)*(35 + d)) - (159885*d*x^4)/(64*(31 + d)*(33 + d)*(35 + d)) - (8415*(-840 - 46*d + d^2)*x^5)/(1024*(31 + d)*(33 + d)*(35 + d)) + (8415*(224 + 30*d + d^2)*x^6)/(2048*(35 + d)*(1023 + 64*d + d^2)) + (165*(4032 + 764*d + 48*d^2 + d^3)*x^7)/(16384*(35805 + 3263*d + 99*d^2 + d^3))
-1119195/((31 + d)*(33 + d)*(35 + d)) + (3357585*x)/(2*(31 + d)*(33 + d)*(35 + d)) + (43605*(-350 + d)*x^2)/(16*(31 + d)*(33 + d)*(35 + d)) - (14535*(-280 + 3*d)*x^3)/(16*(31 + d)*(33 + d)*(35 + d)) + (153*(-30240 + 2866*d + 17*d^2)*x^4)/(256*(31 + d)*(33 + d)*(35 + d)) - (153*(17640 + 1726*d + 17*d^2)*x^5)/(512*(35 + d)*(1023 + 64*d + d^2)) - (3*(330960 + 60292*d + 3192*d^2 + 41*d^3)*x^6)/(4096*(35805 + 3263*d + 99*d^2 + d^3))
(3357585*x)/(4*(31 + d)*(33 + d)*(35 + d)) - (10072755*x^2)/(8*(31 + d)*(33 + d)*(35 + d)) - (14535*(-2450 + 29*d)*x^3)/(64*(31 + d)*(33 + d)*(35 + d)) + (14535*(-140 + 29*d)*x^4)/(64*(31 + d)*(33 + d)*(35 + d)) + (765*(-21000 - 1606*d + 25*d^2)*x^5)/(1024*(31 + d)*(33 + d)*(35 + d)) - (765*(3472 + 598*d + 25*d^2)*x^6)/(2048*(35 + d)*(1023 + 64*d + d^2)) - (45*(12992 + 3308*d + 268*d^2 + 7*d^3)*x^7)/(16384*(35805 + 3263*d + 99*d^2 + d^3))
-1119195/((31 + d)*(33 + d)*(35 + d)) + (3357585*x)/(2*(31 + d)*(33 + d)*(35 + d)) - (305235*(90 + d)*x^2)/(16*(31 + d)*(33 + d)*(35 + d)) + (101745*(160 + 3*d)*x^3)/(16*(31 + d)*(33 + d)*(35 + d)) + (16065*(-3880 - 46*d + d^2)*x^4)/(256*(31 + d)*(33 + d)*(35 + d)) - (16065*(-384 + 30*d + d^2)*x^5)/(512*(35 + d)*(1023 + 64*d + d^2)) + ((3494400 + 490252*d + 7056*d^2 - 91*d^3)*x^6)/(4096*(35805 + 3263*d + 99*d^2 + d^3))
(7834365*x)/(4*(31 + d)*(33 + d)*(35 + d)) - (23503095*x^2)/(8*(31 + d)*(33 + d)*(35 + d)) - (305235*(-350 + d)*x^3)/(64*(31 + d)*(33 + d)*(35 + d)) + (101745*(-280 + 3*d)*x^4)/(64*(31 + d)*(33 + d)*(35 + d)) - (3213*(-13160 + 774*d + 3*d^2)*x^5)/(1024*(31 + d)*(33 + d)*(35 + d)) + (3213*(2800 + 394*d + 3*d^2)*x^6)/(2048*(35 + d)*(1023 + 64*d + d^2)) + ((1092000 + 413036*d + 32040*d^2 + 421*d^3)*x^7)/(16384*(35805 + 3263*d + 99*d^2 + d^3))

==> anc/F18.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1 - (15*x)/4
-190/(35 + d) - (19*(15 + d)*x)/(4*(35 + d)) - (19*(110 + 3*d)*x^2)/(8*(35 + d))
-190/(35 + d) - (1425*x)/(2*(35 + d)) - (95*(2 + d)*x^2)/(8*(35 + d)) - (95*(122 + 3*d)*x^3)/(32*(35 + d))
0
0
-1
(-13*x)/4
-190/(35 + d) + (95*x)/(35 + d) - ((1635 + 44*d)*x^2)/(8*(35 + d))
-1 + (3*(-440 + d)*x)/(2*(35 + d)) - (3*(-440 + d)*x^2)/(4*(35 + d)) - (3*(2820 + 67*d)*x^3)/(32*(35 + d))
0
0
-1
(-9*x)/4
-190/(35 + d) + (95*x)/(35 + d) - (5*(159 + 4*d)*x^2)/(8*(35 + d))
(-1045*x)/(2*(35 + d)) + (1045*x^2)/(4*(35 + d)) - (55*(54 + d)*x^3)/(32*(35 + d))
0
0
-1
(-5*x)/4
-190/(35 + d) + (95*x)/(35 + d) - ((235 + 4*d)*x^2)/(8*(35 + d))
(-665*x)/(2*(35 + d)) + (665*x^2)/(4*(35 + d)) + (7*(-60 + d)*x^3)/(32*(35 + d))
0
0
-1
-1/4*x
-190/(35 + d) + (95*x)/(35 + d) + ((45 + 4*d)*x^2)/(280 + 8*d)
(-285*x)/(2*(35 + d)) + (285*x^2)/(4*(35 + d)) + ((170 + 13*d)*x^3)/(32*(35 + d))
0
0
-1
(3*x)/4
-190/(35 + d) + (95*x)/(35 + d) + ((45 + 4*d)*x^2)/(280 + 8*d)
(95*x)/(2*(35 + d)) - (95*x^2)/(4*(35 + d)) - (5*(16 + d)*x^3)/(32*(35 + d))
(7*x)/4
-190/(35 + d) + (95*x)/(35 + d) - ((235 + 4*d)*x^2)/(8*(35 + d))
(475*x)/(2*(35 + d)) - (475*x^2)/(4*(35 + d)) - (5*(10 + 3*d)*x^3)/(32*(35 + d))
-21945/((35 + d)*(37 + d)) - (1995*(15 + d)*x)/(2*(35 + d)*(37 + d)) - (1995*(218 + 5*d)*x^2)/(8*(35 + d)*(37 + d)) - (665*(-214 + 33*d + d^2)*x^3)/(32*(35 + d)*(37 + d)) - (1995*(1824 + 86*d + d^2)*x^4)/(256*(35 + d)*(37 + d))
-21945/((35 + d)*(37 + d)) - (329175*x)/(4*(35 + d)*(37 + d)) - (21945*(2 + d)*x^2)/(8*(35 + d)*(37 + d)) - (36575*(70 + d)*x^3)/(32*(35 + d)*(37 + d)) - (7315*(-8 + d)*(42 + d)*x^4)/(256*(35 + d)*(37 + d)) - (1463*(8240 + 326*d + 3*d^2)*x^5)/(1024*(1295 + 72*d + d^2))
-21945/((35 + d)*(37 + d)) - (19*(-3325 + 72*d + d^2)*x)/(4*(35 + d)*(37 + d)) + (57*(-7075 - 123*d + d^2)*x^2)/(8*(35 + d)*(37 + d)) - (57*(-6305 - 123*d + d^2)*x^3)/(16*(35 + d)*(37 + d)) - (57*(44600 + 2046*d + 23*d^2)*x^4)/(256*(1295 + 72*d + d^2))
-190/(35 + d) + (95*(-3335 + 16*d)*x)/(4*(35 + d)*(37 + d)) - (95*(-5634 + 97*d + d^2)*x^2)/(8*(35 + d)*(37 + d)) + (285*(-8626 - 53*d + 2*d^2)*x^3)/(32*(35 + d)*(37 + d)) - (285*(-6304 - 61*d + 2*d^2)*x^4)/(64*(35 + d)*(37 + d)) - (57*(144000 + 5454*d + 47*d^2)*x^5)/(1024*(35 + d)*(37 + d))
-21945/((35 + d)*(37 + d)) + (21945*x)/((35 + d)*(37 + d)) - (95*(2950 + 61*d)*x^2)/(8*(35 + d)*(37 + d)) + (95*(2488 + 61*d)*x^3)/(16*(35 + d)*(37 + d)) - (5*(135480 + 4838*d + 35*d^2)*x^4)/(256*(1295 + 72*d + d^2))
-1 + (5*(-54467 + 144*d + 2*d^2)*x)/(4*(35 + d)*(37 + d)) - (5*(-54467 + 144*d + 2*d^2)*x^2)/(4*(35 + d)*(37 + d)) + (5*(-316174 - 3623*d + 8*d^2)*x^3)/(32*(35 + d)*(37 + d)) + (5*(207240 + 3911*d - 4*d^2)*x^4)/(64*(35 + d)*(37 + d)) + (5*(-356128 - 7750*d + 9*d^2)*x^5)/(1024*(1295 + 72*d + d^2))
-21945/((35 + d)*(37 + d)) + (21945*x)/((35 + d)*(37 + d)) - (1995*(70 + d)*x^2)/(8*(35 + d)*(37 + d)) + (1995*(48 + d)*x^3)/(16*(35 + d)*(37 + d)) + (105*(-320 + 34*d + d^2)*x^4)/(256*(1295 + 72*d + d^2))
(-197505*x)/(4*(35 + d)*(37 + d)) + (197505*x^2)/(4*(35 + d)*(37 + d)) - (1995*(334 + d)*x^3)/(32*(35 + d)*(37 + d)) + (1995*(136 + d)*x^4)/(64*(35 + d)*(37 + d)) + (21*(400 + 746*d + 13*d^2)*x^5)/(1024*(1295 + 72*d + d^2))
-21945/((35 + d)*(37 + d)) + (21945*x)/((35 + d)*(37 + d)) + (285*(-194 + d)*x^2)/(8*(35 + d)*(37 + d)) - (285*(-40 + d)*x^3)/(16*(35 + d)*(37 + d)) + ((21160 + 1794*d + 17*d^2)*x^4)/(256*(1295 + 72*d + d^2))
(-109725*x)/(4*(35 + d)*(37 + d)) + (109725*x^2)/(4*(35 + d)*(37 + d)) + (3325*(-62 + d)*x^3)/(32*(35 + d)*(37 + d)) - (3325*(4 + d)*x^4)/(64*(35 + d)*(37 + d)) + ((18480 + 98*d - 91*d^2)*x^5)/(1024*(1295 + 72*d + d^2))
-21945/((35 + d)*(37 + d)) + (21945*x)/((35 + d)*(37 + d)) + (1045*(-26 + d)*x^2)/(8*(35 + d)*(37 + d)) - (1045*(16 + d)*x^3)/(16*(35 + d)*(37 + d)) - (55*(288 + 34*d + d^2)*x^4)/(256*(1295 + 72*d + d^2))
(-21945*x)/(4*(35 + d)*(37 + d)) + (21945*x^2)/(4*(35 + d)*(37 + d)) + (1045*(-26 + d)*x^3)/(32*(35 + d)*(37 + d)) - (1045*(16 + d)*x^4)/(64*(35 + d)*(37 + d)) - (55*(288 + 34*d + d^2)*x^5)/(1024*(1295 + 72*d + d^2))
-21945/((35 + d)*(37 + d)) + (21945*x)/((35 + d)*(37 + d)) + (285*(-194 + d)*x^2)/(8*(35 + d)*(37 + d)) - (285*(-40 + d)*x^3)/(16*(35 + d)*(37 + d)) + ((21160 + 1794*d + 17*d^2)*x^4)/(256*(1295 + 72*d + d^2))
(65835*x)/(4*(35 + d)*(37 + d)) - (65835*x^2)/(4*(35 + d)*(37 + d)) - (95*(-1006 + 29*d)*x^3)/(32*(35 + d)*(37 + d)) + (95*(380 + 29*d)*x^4)/(64*(35 + d)*(37 + d)) + (5*(4768 + 698*d + 25*d^2)*x^5)/(1024*(1295 + 72*d + d^2))
-21945/((35 + d)*(37 + d)) + (21945*x)/((35 + d)*(37 + d)) - (1995*(70 + d)*x^2)/(8*(35 + d)*(37 + d)) + (1995*(48 + d)*x^3)/(16*(35 + d)*(37 + d)) + (105*(-320 + 34*d + d^2)*x^4)/(256*(1295 + 72*d + d^2))
(153615*x)/(4*(35 + d)*(37 + d)) - (153615*x^2)/(4*(35 + d)*(37 + d)) - (1995*(-194 + d)*x^3)/(32*(35 + d)*(37 + d)) + (1995*(-40 + d)*x^4)/(64*(35 + d)*(37 + d)) - (21*(3600 + 406*d + 3*d^2)*x^5)/(1024*(1295 + 72*d + d^2))

==> anc/F2.txt <==
0
-1
-1 + x/4
-6/(3 + d) - (3*(-1 + d)*x)/(4*(3 + d)) + (3*(2 + d)*x^2)/(8*(3 + d))
-6/(3 + d) + (3*x)/(2*(3 + d)) - (3*(2 + d)*x^2)/(8*(3 + d)) + ((18 + 7*d)*x^3)/(96 + 32*d)
-45/(15 + 8*d + d^2) - (15*(-1 + d)*x)/(2*(3 + d)*(5 + d)) + (45*(2 + d)*x^2)/(8*(3 + d)*(5 + d)) - (5*(14 + d)*x^3)/(32*(5 + d)) + (5*(96 + 46*d + 5*d^2)*x^4)/(256*(3 + d)*(5 + d))
-45/(15 + 8*d + d^2) + (45*x)/(4*(3 + d)*(5 + d)) - (45*(2 + d)*x^2)/(8*(3 + d)*(5 + d)) + (15*(34 + 11*d)*x^3)/(32*(3 + d)*(5 + d)) - (15*(112 + 34*d + d^2)*x^4)/(256*(3 + d)*(5 + d)) + (3*(400 + 154*d + 13*d^2)*x^5)/(1024*(15 + 8*d + d^2))
-420/((3 + d)*(5 + d)*(7 + d)) - (315*(-1 + d)*x)/(4*(3 + d)*(5 + d)*(7 + d)) + (315*(2 + d)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)) - (105*(58 + 21*d + d^2)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)) + (105*(76 + 27*d + 2*d^2)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)) - (21*(1840 + 686*d + 65*d^2 + d^3)*x^5)/(1024*(7 + d)*(15 + 8*d + d^2)) + (7*(720 + 322*d + 45*d^2 + 2*d^3)*x^6)/(1024*(7 + d)*(15 + 8*d + d^2))
-420/((3 + d)*(5 + d)*(7 + d)) + (105*x)/((3 + d)*(5 + d)*(7 + d)) - (315*(2 + d)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)) + (525*(10 + 3*d)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)) - (105*(160 + 42*d + d^2)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)) + (63*(480 + 134*d + 7*d^2)*x^5)/(256*(7 + d)*(15 + 8*d + d^2)) - (7*(4080 + 1268*d + 96*d^2 + d^3)*x^6)/(1024*(7 + d)*(15 + 8*d + d^2)) + ((11760 + 4436*d + 516*d^2 + 19*d^3)*x^7)/(4096*(105 + 71*d + 15*d^2 + d^3))
-6/(3 + d) + (3*x)/(3 + d) - (3*x^2)/(8*(3 + d))
-1 + (3*(4 + d)*x)/(2*(3 + d)) - (3*(4 + d)*x^2)/(4*(3 + d)) + (3*(4 + d)*x^3)/(32*(3 + d))
-45/(15 + 8*d + d^2) - (3*(-45 + 8*d + d^2)*x)/(4*(3 + d)*(5 + d)) + (9*(5 + 9*d + d^2)*x^2)/(8*(3 + d)*(5 + d)) - (9*(15 + 9*d + d^2)*x^3)/(16*(3 + d)*(5 + d)) + (3*(6 + d)*(20 + 7*d)*x^4)/(256*(15 + 8*d + d^2))
-6/(3 + d) + (3*(65 + 16*d)*x)/(4*(3 + d)*(5 + d)) - (3*(110 + 33*d + d^2)*x^2)/(8*(3 + d)*(5 + d)) + (3*(250 + 89*d + 6*d^2)*x^3)/(32*(3 + d)*(5 + d)) - (3*(160 + 65*d + 6*d^2)*x^4)/(64*(3 + d)*(5 + d)) + (3*(320 + 142*d + 15*d^2)*x^5)/(1024*(3 + d)*(5 + d))
-420/((3 + d)*(5 + d)*(7 + d)) - (15*(-49 + 12*d + d^2)*x)/(2*(3 + d)*(5 + d)*(7 + d)) + (15*(91 + 99*d + 8*d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)) - (5*(2142 + 1007*d + 90*d^2 + d^3)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)) + (15*(728 + 308*d + 34*d^2 + d^3)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)) - (15*(350 + 158*d + 22*d^2 + d^3)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)) + (3*(2800 + 1418*d + 235*d^2 + 13*d^3)*x^6)/(2048*(3 + d)*(35 + 12*d + d^2))
-45/(15 + 8*d + d^2) + (45*(21 + 5*d)*x)/(2*(3 + d)*(5 + d)*(7 + d)) - (45*(98 + 33*d + d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)) + (45*(217 + 74*d + 4*d^2)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)) - (15*(7056 + 2354*d + 165*d^2 + d^3)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)) + (9*(8680 + 2986*d + 263*d^2 + 5*d^3)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)) - (9*(10 + d)*(336 + 93*d + 5*d^2)*x^6)/(1024*(7 + d)*(15 + 8*d + d^2)) + (3*(3360 + 1454*d + 207*d^2 + 10*d^3)*x^7)/(4096*(7 + d)*(15 + 8*d + d^2))
-1 + (5*(57 + 16*d + 2*d^2)*x)/(4*(3 + d)*(5 + d)) - (5*(57 + 16*d + 2*d^2)*x^2)/(4*(3 + d)*(5 + d)) + (5*(186 + 61*d + 8*d^2)*x^3)/(32*(3 + d)*(5 + d)) - (5*(72 + 29*d + 4*d^2)*x^4)/(64*(3 + d)*(5 + d)) + (3*(160 + 78*d + 11*d^2)*x^5)/(1024*(15 + 8*d + d^2))
-420/((3 + d)*(5 + d)*(7 + d)) - (3*(-735 + 71*d + 15*d^2 + d^3)*x)/(4*(3 + d)*(5 + d)*(7 + d)) + (15*(-84 + 74*d + 15*d^2 + d^3)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)) - (15*(56 + 74*d + 15*d^2 + d^3)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)) + (15*(378 + 293*d + 60*d^2 + 4*d^3)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)) - (15*(210 + 145*d + 30*d^2 + 2*d^3)*x^5)/(128*(7 + d)*(15 + 8*d + d^2)) + ((5040 + 3382*d + 705*d^2 + 47*d^3)*x^6)/(2048*(105 + 71*d + 15*d^2 + d^3))
-6/(3 + d) + (3*(245 + 72*d + 6*d^2)*x)/((3 + d)*(5 + d)*(7 + d)) - (3*(2660 + 803*d + 76*d^2 + d^3)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)) + (15*(784 + 272*d + 32*d^2 + d^3)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)) - (15*(364 + 152*d + 22*d^2 + d^3)*x^4)/(16*(3 + d)*(5 + d)*(7 + d)) + (3*(8960 + 4418*d + 739*d^2 + 40*d^3)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)) - (3*(3360 + 1858*d + 339*d^2 + 20*d^3)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)) + ((6720 + 3976*d + 762*d^2 + 47*d^3)*x^7)/(4096*(3 + d)*(35 + 12*d + d^2))
-4725/((3 + d)*(5 + d)*(7 + d)*(9 + d)) - (945*(-1 + d)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)) + (4725*(2 + d)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (945*(74 + 25*d + d^2)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (945*(608 + 186*d + 11*d^2)*x^4)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (189*(3520 + 1078*d + 81*d^2 + d^3)*x^5)/(256*(7 + d)*(9 + d)*(15 + 8*d + d^2)) + (63*(14640 + 4844*d + 468*d^2 + 13*d^3)*x^6)/(1024*(7 + d)*(9 + d)*(15 + 8*d + d^2)) - (9*(78960 + 28996*d + 3440*d^2 + 143*d^3 + d^4)*x^7)/(4096*(9 + d)*(105 + 71*d + 15*d^2 + d^3)) + (9*(107520 + 45872*d + 7012*d^2 + 460*d^3 + 11*d^4)*x^8)/(65536*(9 + d)*(105 + 71*d + 15*d^2 + d^3))
-4725/((3 + d)*(5 + d)*(7 + d)*(9 + d)) + (4725*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (4725*(2 + d)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (1575*(66 + 19*d)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (4725*(208 + 50*d + d^2)*x^4)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (945*(2992 + 714*d + 29*d^2)*x^5)/(512*(7 + d)*(9 + d)*(15 + 8*d + d^2)) - (315*(8112 + 2052*d + 120*d^2 + d^3)*x^6)/(1024*(7 + d)*(9 + d)*(15 + 8*d + d^2)) + (45*(64176 + 18020*d + 1428*d^2 + 31*d^3)*x^7)/(4096*(9 + d)*(105 + 71*d + 15*d^2 + d^3)) - (45*(166656 + 53008*d + 5372*d^2 + 188*d^3 + d^4)*x^8)/(65536*(9 + d)*(105 + 71*d + 15*d^2 + d^3)) + (5*(435456 + 161808*d + 21404*d^2 + 1212*d^3 + 25*d^4)*x^9)/(262144*(945 + 744*d + 206*d^2 + 24*d^3 + d^4))
-4725/((3 + d)*(5 + d)*(7 + d)*(9 + d)) - (315*(-57 + 16*d + d^2)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (315*(87 + 78*d + 5*d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (105*(2700 + 1115*d + 84*d^2 + d^3)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (105*(9396 + 3406*d + 315*d^2 + 8*d^3)*x^4)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (21*(185760 + 68174*d + 7511*d^2 + 274*d^3 + d^4)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (21*(108720 + 42346*d + 5421*d^2 + 260*d^3 + 3*d^4)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (21*(35280 + 14986*d + 2241*d^2 + 140*d^3 + 3*d^4)*x^7)/(4096*(7 + d)*(9 + d)*(15 + 8*d + d^2)) + (3*(282240 + 134864*d + 23964*d^2 + 1900*d^3 + 57*d^4)*x^8)/(65536*(15 + 8*d + d^2)*(63 + 16*d + d^2))
-420/((3 + d)*(5 + d)*(7 + d)) + (315*(69 + 16*d)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (315*(34 + d)*x^2)/(4*(5 + d)*(7 + d)*(9 + d)) + (1575*(138 + 45*d + 2*d^2)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (105*(8640 + 2552*d + 147*d^2 + d^3)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (105*(43200 + 12614*d + 915*d^2 + 16*d^3)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (7*(507600 + 155844*d + 13976*d^2 + 399*d^3 + d^4)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (3*(1154160 + 384988*d + 41608*d^2 + 1655*d^3 + 14*d^4)*x^7)/(4096*(7 + d)*(9 + d)*(15 + 8*d + d^2)) - (3*(322560 + 119128*d + 15358*d^2 + 815*d^3 + 14*d^4)*x^8)/(8192*(9 + d)*(105 + 71*d + 15*d^2 + d^3)) + (3*(645120 + 270096*d + 42028*d^2 + 2924*d^3 + 77*d^4)*x^9)/(262144*(9 + d)*(105 + 71*d + 15*d^2 + d^3))
-4725/((3 + d)*(5 + d)*(7 + d)*(9 + d)) - (15*(-945 + 143*d + 21*d^2 + d^3)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (15*d*(893 + 126*d + 6*d^2)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (5*(43470 + 28173*d + 4049*d^2 + 207*d^3 + d^4)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (25*(32508 + 16560*d + 2545*d^2 + 150*d^3 + 2*d^4)*x^4)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (25*(15120 + 7560*d + 1285*d^2 + 90*d^3 + 2*d^4)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (5*(166320 + 87948*d + 16736*d^2 + 1371*d^3 + 40*d^4)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (5*(52920 + 30348*d + 6406*d^2 + 591*d^3 + 20*d^4)*x^7)/(2048*(3 + d)*(9 + d)*(35 + 12*d + d^2)) + (15*(40320 + 25008*d + 5724*d^2 + 572*d^3 + 21*d^4)*x^8)/(65536*(3 + d)*(315 + 143*d + 21*d^2 + d^3))
-45/(15 + 8*d + d^2) + (315*(111 + 32*d + 2*d^2)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (45*(2604 + 831*d + 64*d^2 + d^3)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (15*(18144 + 6257*d + 606*d^2 + 18*d^3)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (15*(234864 + 86610*d + 9935*d^2 + 390*d^3 + d^4)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (15*(257544 + 101508*d + 13228*d^2 + 630*d^3 + 5*d^4)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (15*(93744 + 39668*d + 5788*d^2 + 330*d^3 + 5*d^4)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (15*(175392 + 80276*d + 13108*d^2 + 889*d^3 + 20*d^4)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (15*(48384 + 24140*d + 4412*d^2 + 349*d^3 + 10*d^4)*x^8)/(8192*(7 + d)*(9 + d)*(15 + 8*d + d^2)) + (5*(290304 + 158352*d + 32116*d^2 + 2868*d^3 + 95*d^4)*x^9)/(262144*(15 + 8*d + d^2)*(63 + 16*d + d^2))
-4725/((3 + d)*(5 + d)*(7 + d)*(9 + d)) - (3*(-11655 + 744*d + 206*d^2 + 24*d^3 + d^4)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (21*(-2475 + 714*d + 206*d^2 + 24*d^3 + d^4)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (63*(-375 + 714*d + 206*d^2 + 24*d^3 + d^4)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (105*(1584 + 2934*d + 827*d^2 + 96*d^3 + 4*d^4)*x^4)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (105*(1494 + 1506*d + 415*d^2 + 48*d^3 + 2*d^4)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (21*(21600 + 18208*d + 4968*d^2 + 575*d^3 + 24*d^4)*x^6)/(1024*(7 + d)*(9 + d)*(15 + 8*d + d^2)) - (21*(7560 + 6004*d + 1642*d^2 + 191*d^3 + 8*d^4)*x^7)/(2048*(9 + d)*(105 + 71*d + 15*d^2 + d^3)) + (3*(120960 + 94912*d + 26196*d^2 + 3068*d^3 + 129*d^4)*x^8)/(65536*(945 + 744*d + 206*d^2 + 24*d^3 + d^4))
-6/(3 + d) + (3*(14805 + 4576*d + 672*d^2 + 32*d^3)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (3*(55440 + 16903*d + 2579*d^2 + 137*d^3 + d^4)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (21*(15570 + 5408*d + 899*d^2 + 57*d^3 + d^4)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (21*(19620 + 8216*d + 1521*d^2 + 115*d^3 + 3*d^4)*x^4)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (21*(140760 + 70678*d + 14471*d^2 + 1256*d^3 + 40*d^4)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (21*(46080 + 26582*d + 5899*d^2 + 564*d^3 + 20*d^4)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)) + (3*(584640 + 370084*d + 87276*d^2 + 8909*d^3 + 336*d^4)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)) - (3*(161280 + 108592*d + 26810*d^2 + 2861*d^3 + 112*d^4)*x^8)/(8192*(3 + d)*(9 + d)*(35 + 12*d + d^2)) + ((967680 + 680784*d + 174004*d^2 + 19140*d^3 + 767*d^4)*x^9)/(262144*(3 + d)*(315 + 143*d + 21*d^2 + d^3))
-62370/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (51975*(-1 + d)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) + (155925*(2 + d)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (17325*(90 + 29*d + d^2)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (121275*(72 + 20*d + d^2)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (10395*(5712 + 1534*d + 97*d^2 + d^3)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) + (3465*(19152 + 5336*d + 418*d^2 + 9*d^3)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) - (495*(198576 + 59316*d + 5568*d^2 + 179*d^3 + d^4)*x^7)/(4096*(9 + d)*(11 + d)*(105 + 71*d + 15*d^2 + d^3)) + (1485*(126336 + 41392*d + 4636*d^2 + 208*d^3 + 3*d^4)*x^8)/(32768*(9 + d)*(11 + d)*(105 + 71*d + 15*d^2 + d^3)) - (55*(3822336 + 1392240*d + 184468*d^2 + 10784*d^3 + 251*d^4 + d^5)*x^9)/(262144*(11 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (11*(2419200 + 998688*d + 159400*d^2 + 12380*d^3 + 470*d^4 + 7*d^5)*x^10)/(524288*(11 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4))
-62370/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (31185*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (155925*(2 + d)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (51975*(82 + 23*d)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (51975*(256 + 58*d + d^2)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (10395*(5056 + 1090*d + 37*d^2)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) - (10395*(13424 + 2964*d + 144*d^2 + d^3)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) + (1485*(172144 + 40692*d + 2596*d^2 + 43*d^3)*x^7)/(4096*(9 + d)*(11 + d)*(105 + 71*d + 15*d^2 + d^3)) - (1485*(431872 + 111824*d + 8892*d^2 + 236*d^3 + d^4)*x^8)/(32768*(9 + d)*(11 + d)*(105 + 71*d + 15*d^2 + d^3)) + (165*(3209472 + 923984*d + 89692*d^2 + 3436*d^3 + 41*d^4)*x^9)/(131072*(11 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (33*(7902720 + 2553824*d + 298280*d^2 + 15300*d^3 + 310*d^4 + d^5)*x^10)/(524288*(11 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (3*(19514880 + 7173344*d + 1015880*d^2 + 69900*d^3 + 2350*d^4 + 31*d^5)*x^11)/(2097152*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5))
-62370/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (945*(-66 + 20*d + d^2)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (2835*(187 + 150*d + 8*d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (945*(3630 + 1379*d + 90*d^2 + d^3)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (945*(17952 + 5830*d + 463*d^2 + 10*d^3)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (189*(270600 + 85978*d + 7949*d^2 + 242*d^3 + d^4)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (189*(533280 + 174674*d + 18457*d^2 + 736*d^3 + 8*d^4)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (9*(14580720 + 5067084*d + 610960*d^2 + 30815*d^3 + 560*d^4 + d^5)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) + (27*(8131200 + 3052528*d + 419676*d^2 + 25948*d^3 + 669*d^4 + 4*d^5)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) - (27*(1995840 + 819360*d + 128532*d^2 + 9596*d^3 + 333*d^4 + 4*d^5)*x^9)/(65536*(9 + d)*(11 + d)*(105 + 71*d + 15*d^2 + d^3)) + (3*(7983360 + 3642288*d + 660404*d^2 + 59932*d^3 + 2731*d^4 + 50*d^5)*x^10)/(524288*(99 + 20*d + d^2)*(105 + 71*d + 15*d^2 + d^3))
-4725/((3 + d)*(5 + d)*(7 + d)*(9 + d)) + (6615*(22 + 5*d)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (4725*(110 + 42*d + d^2)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (4725*(2024 + 637*d + 24*d^2)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (4725*(11440 + 3106*d + 153*d^2 + d^3)*x^4)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (945*(101288 + 26340*d + 1632*d^2 + 25*d^3)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (315*(721776 + 191848*d + 14450*d^2 + 347*d^3 + d^4)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (45*(8253168 + 2321072*d + 206866*d^2 + 6823*d^3 + 56*d^4)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) - (45*(36841728 + 11177968*d + 1162452*d^2 + 49816*d^3 + 735*d^4 + d^5)*x^8)/(65536*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) + (15*(40537728 + 13436608*d + 1618856*d^2 + 86948*d^3 + 1906*d^4 + 9*d^5)*x^9)/(131072*(9 + d)*(11 + d)*(105 + 71*d + 15*d^2 + d^3)) - (15*(8870400 + 3241408*d + 450872*d^2 + 29708*d^3 + 898*d^4 + 9*d^5)*x^10)/(262144*(11 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (3*(17740800 + 7234112*d + 1171120*d^2 + 94900*d^3 + 3860*d^4 + 63*d^5)*x^11)/(2097152*(11 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4))
-62370/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (315*(-1287 + 239*d + 27*d^2 + d^3)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (315*(726 + 1703*d + 189*d^2 + 7*d^3)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (105*(65142 + 33439*d + 3857*d^2 + 161*d^3 + d^4)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (105*(160974 + 66980*d + 8395*d^2 + 420*d^3 + 6*d^4)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (21*(8949600 + 3640594*d + 506355*d^2 + 30205*d^3 + 645*d^4 + d^5)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (105*(1633104 + 692606*d + 107021*d^2 + 7413*d^3 + 205*d^4 + d^5)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (105*(504504 + 228306*d + 38941*d^2 + 3073*d^3 + 105*d^4 + d^5)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (15*(11487168 + 5590128*d + 1047812*d^2 + 93496*d^3 + 3865*d^4 + 56*d^5)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (15*(2794176 + 1468360*d + 302424*d^2 + 30412*d^3 + 1485*d^4 + 28*d^5)*x^9)/(65536*(11 + d)*(15 + 8*d + d^2)*(63 + 16*d + d^2)) + ((18627840 + 10614096*d + 2402620*d^2 + 270020*d^3 + 15065*d^4 + 334*d^5)*x^10)/(524288*(15 + 8*d + d^2)*(693 + 239*d + 27*d^2 + d^3))
-420/((3 + d)*(5 + d)*(7 + d)) + (105*(2277 + 640*d + 32*d^2)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (105*(9009 + 3017*d + 196*d^2 + 3*d^3)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (105*(118602 + 39991*d + 3248*d^2 + 84*d^3)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (105*(278784 + 92310*d + 8715*d^2 + 290*d^3 + d^4)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (315*(296736 + 99298*d + 10585*d^2 + 432*d^3 + 4*d^4)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (7*(29391120 + 10244004*d + 1225180*d^2 + 60395*d^3 + 950*d^4 + d^5)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (5*(63434448 + 23522460*d + 3149192*d^2 + 183991*d^3 + 4060*d^4 + 14*d^5)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (5*(17031168 + 6799320*d + 1014542*d^2 + 68911*d^3 + 1960*d^4 + 14*d^5)*x^8)/(4096*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) + (5*(97929216 + 42308112*d + 7002188*d^2 + 545884*d^3 + 19261*d^4 + 224*d^5)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(15 + 8*d + d^2)) - (5*(21288960 + 9978672*d + 1828204*d^2 + 162596*d^3 + 6941*d^4 + 112*d^5)*x^10)/(262144*(9 + d)*(11 + d)*(105 + 71*d + 15*d^2 + d^3)) + (3*(14192640 + 7242656*d + 1470360*d^2 + 148420*d^3 + 7450*d^4 + 149*d^5)*x^11)/(2097152*(99 + 20*d + d^2)*(105 + 71*d + 15*d^2 + d^3))
-62370/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (15*(-17325 + 1888*d + 374*d^2 + 32*d^3 + d^4)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (15*(-31185 + 30838*d + 5984*d^2 + 512*d^3 + 16*d^4)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (5*(602910 + 664281*d + 129796*d^2 + 11318*d^3 + 374*d^4 + d^5)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (35*(299970 + 199521*d + 40021*d^2 + 3638*d^3 + 134*d^4 + d^5)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (105*(153054 + 91273*d + 19077*d^2 + 1846*d^3 + 78*d^4 + d^5)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (35*(1734480 + 1025802*d + 226031*d^2 + 23608*d^3 + 1144*d^4 + 20*d^5)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (35*(540540 + 329568*d + 77149*d^2 + 8732*d^3 + 476*d^4 + 10*d^5)*x^7)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (15*(8205120 + 5245472*d + 1307868*d^2 + 159584*d^3 + 9537*d^4 + 224*d^5)*x^8)/(32768*(3 + d)*(9 + d)*(11 + d)*(35 + 12*d + d^2)) - (5*(5987520 + 4039248*d + 1069676*d^2 + 139168*d^3 + 8899*d^4 + 224*d^5)*x^9)/(65536*(3 + d)*(11 + d)*(315 + 143*d + 21*d^2 + d^3)) + ((13305600 + 9466032*d + 2643020*d^2 + 361780*d^3 + 24265*d^4 + 638*d^5)*x^10)/(524288*(3 + d)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4))
-45/(15 + 8*d + d^2) + (405*(770 + 239*d + 27*d^2 + d^3)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (45*(60984 + 19335*d + 2345*d^2 + 105*d^3 + d^4)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (45*(327096 + 114021*d + 15488*d^2 + 864*d^3 + 16*d^4)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (15*(7351344 + 2880870*d + 438103*d^2 + 28889*d^3 + 713*d^4 + d^5)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (105*(1454112 + 632874*d + 105685*d^2 + 7865*d^3 + 233*d^4 + d^5)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (315*(500544 + 236562*d + 42629*d^2 + 3497*d^3 + 121*d^4 + d^5)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (15*(15900192 + 8020380*d + 1545820*d^2 + 138695*d^3 + 5558*d^4 + 70*d^5)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (15*(4257792 + 2273982*d + 467981*d^2 + 45868*d^3 + 2107*d^4 + 35*d^5)*x^8)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (45*(8160768 + 4610448*d + 1014860*d^2 + 108500*d^3 + 5617*d^4 + 112*d^5)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (15*(5322240 + 3188400*d + 751636*d^2 + 87188*d^3 + 4979*d^4 + 112*d^5)*x^10)/(262144*(11 + d)*(15 + 8*d + d^2)*(63 + 16*d + d^2)) + (3*(10644480 + 6775296*d + 1706800*d^2 + 212660*d^3 + 13100*d^4 + 319*d^5)*x^11)/(2097152*(15 + 8*d + d^2)*(693 + 239*d + 27*d^2 + d^3))
-6/(3 + d) + (15*(24255 + 7552*d + 1496*d^2 + 128*d^3 + 4*d^4)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (3*(1157310 + 350857*d + 70704*d^2 + 6262*d^3 + 216*d^4 + d^5)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (9*(1942710 + 667637*d + 139984*d^2 + 13252*d^3 + 536*d^4 + 6*d^5)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (9*(799260 + 327797*d + 72664*d^2 + 7492*d^3 + 356*d^4 + 6*d^5)*x^4)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (63*(1087680 + 533218*d + 125937*d^2 + 14176*d^3 + 768*d^4 + 16*d^5)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (63*(980760 + 560338*d + 141011*d^2 + 17168*d^3 + 1024*d^4 + 24*d^5)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (9*(18868080 + 12124084*d + 3231128*d^2 + 419309*d^3 + 26752*d^4 + 672*d^5)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) - (9*(4804800 + 3355928*d + 938226*d^2 + 127853*d^3 + 8544*d^4 + 224*d^5)*x^8)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (9*(27202560 + 20118608*d + 5843932*d^2 + 825916*d^3 + 56993*d^4 + 1536*d^5)*x^9)/(131072*(3 + d)*(9 + d)*(11 + d)*(35 + 12*d + d^2)) - (9*(5913600 + 4554416*d + 1363900*d^2 + 198100*d^3 + 13985*d^4 + 384*d^5)*x^10)/(262144*(3 + d)*(11 + d)*(315 + 143*d + 21*d^2 + d^3)) + (9*(2365440 + 1879712*d + 577144*d^2 + 85612*d^3 + 6146*d^4 + 171*d^5)*x^11)/(2097152*(3 + d)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4))
-945945/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (405405*(-1 + d)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (2837835*(2 + d)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (675675*(106 + 33*d + d^2)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (675675*(1504 + 390*d + 17*d^2)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (135135*(8416 + 2054*d + 113*d^2 + d^3)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) + (45045*(77712 + 19156*d + 1284*d^2 + 23*d^3)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) - (19305*(395248 + 102052*d + 8080*d^2 + 215*d^3 + d^4)*x^7)/(4096*(9 + d)*(11 + d)*(13 + d)*(105 + 71*d + 15*d^2 + d^3)) + (96525*(491008 + 135760*d + 12540*d^2 + 452*d^3 + 5*d^4)*x^8)/(65536*(9 + d)*(11 + d)*(13 + d)*(105 + 71*d + 15*d^2 + d^3)) - (2145*(12015360 + 3604144*d + 384660*d^2 + 17680*d^3 + 315*d^4 + d^5)*x^9)/(131072*(11 + d)*(13 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (429*(43706880 + 14353952*d + 1763640*d^2 + 100700*d^3 + 2610*d^4 + 23*d^5)*x^10)/(524288*(11 + d)*(13 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (39*(211115520 + 76444256*d + 10793224*d^2 + 750740*d^3 + 26170*d^4 + 389*d^5 + d^6)*x^11)/(2097152*(13 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (13*(255467520 + 102951936*d + 16836128*d^2 + 1436760*d^3 + 67700*d^4 + 1674*d^5 + 17*d^6)*x^12)/(16777216*(13 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5))
-945945/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (945945*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (2837835*(2 + d)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (945945*(98 + 27*d)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (4729725*(304 + 66*d + d^2)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (8513505*(848 + 170*d + 5*d^2)*x^5)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) - (315315*(20016 + 4004*d + 168*d^2 + d^3)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) + (45045*(354096 + 73988*d + 4020*d^2 + 55*d^3)*x^7)/(4096*(9 + d)*(11 + d)*(13 + d)*(105 + 71*d + 15*d^2 + d^3)) - (135135*(873216 + 195472*d + 13052*d^2 + 284*d^3 + d^4)*x^8)/(65536*(9 + d)*(11 + d)*(13 + d)*(105 + 71*d + 15*d^2 + d^3)) + (45045*(3530496 + 859440*d + 68660*d^2 + 2100*d^3 + 19*d^4)*x^9)/(262144*(11 + d)*(13 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (3003*(25413120 + 6786784*d + 637800*d^2 + 25540*d^3 + 390*d^4 + d^5)*x^10)/(524288*(11 + d)*(13 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (819*(60572160 + 17851808*d + 1955160*d^2 + 98900*d^3 + 2250*d^4 + 17*d^5)*x^11)/(2097152*(13 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (91*(431861760 + 141120768*d + 17917984*d^2 + 1118280*d^3 + 34900*d^4 + 462*d^5 + d^6)*x^12)/(16777216*(13 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (7*(1027952640 + 374836992*d + 55348768*d^2 + 4260840*d^3 + 181060*d^4 + 4038*d^5 + 37*d^6)*x^13)/(67108864*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6))
-945945/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (10395*(-377 + 120*d + 5*d^2)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (10395*(1027 + 765*d + 35*d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (17325*(4797 + 1718*d + 99*d^2 + d^3)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (51975*(41080 + 12290*d + 857*d^2 + 16*d^3)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (10395*(417248 + 119030*d + 9555*d^2 + 250*d^3 + d^4)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (3465*(1742208 + 501502*d + 45549*d^2 + 1553*d^3 + 15*d^4)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (495*(23984688 + 7187728*d + 735198*d^2 + 31261*d^3 + 486*d^4 + d^5)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) + (495*(16 + d)*(8382192 + 2139716*d + 172084*d^2 + 4951*d^3 + 32*d^4)*x^8)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) - (55*(1179988992 + 402122352*d + 51716404*d^2 + 3147780*d^3 + 89863*d^4 + 948*d^5 + d^6)*x^9)/(262144*(9 + d)*(11 + d)*(13 + d)*(105 + 71*d + 15*d^2 + d^3)) + (33*(642620160 + 236758736*d + 34098620*d^2 + 2431760*d^3 + 87605*d^4 + 1379*d^5 + 5*d^6)*x^10)/(524288*(9 + d)*(11 + d)*(13 + d)*(105 + 71*d + 15*d^2 + d^3)) - (33*(126846720 + 50864816*d + 8213540*d^2 + 681800*d^3 + 30275*d^4 + 659*d^5 + 5*d^6)*x^11)/(1048576*(11 + d)*(13 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (3*(1014773760 + 446847872*d + 81516800*d^2 + 7924280*d^3 + 433940*d^4 + 12698*d^5 + 155*d^6)*x^12)/(16777216*(143 + 24*d + d^2)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4))
-62370/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (31185*(143 + 32*d)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (31185*(598 + 237*d + 5*d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (31185*(6994 + 2141*d + 70*d^2)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (51975*(14976 + 3821*d + 165*d^2 + d^3)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (31185*(458432 + 109294*d + 5935*d^2 + 80*d^3)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (10395*(1097616 + 261668*d + 17120*d^2 + 355*d^3 + d^4)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (10395*(2526576 + 625100*d + 47888*d^2 + 1351*d^3 + 10*d^4)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) - (1485*(59474688 + 15599152*d + 1377252*d^2 + 49804*d^3 + 633*d^4 + d^5)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) + (495*(436520448 + 122927792*d + 12386660*d^2 + 552580*d^3 + 10207*d^4 + 48*d^5)*x^9)/(262144*(9 + d)*(11 + d)*(13 + d)*(105 + 71*d + 15*d^2 + d^3)) - (33*(18 + d)*(158296320 + 39449104*d + 3321060*d^2 + 111520*d^3 + 1155*d^4 + d^5)*x^10)/(524288*(9 + d)*(11 + d)*(13 + d)*(105 + 71*d + 15*d^2 + d^3)) + (9*(6157831680 + 2042596192*d + 263779048*d^2 + 16793620*d^3 + 535630*d^4 + 7333*d^5 + 22*d^6)*x^11)/(2097152*(11 + d)*(13 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (9*(1107025920 + 401647872*d + 58559088*d^2 + 4379900*d^3 + 174500*d^4 + 3373*d^5 + 22*d^6)*x^12)/(4194304*(13 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (3*(2214051840 + 884516352*d + 146272288*d^2 + 12886680*d^3 + 639340*d^4 + 16938*d^5 + 187*d^6)*x^13)/(67108864*(13 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5))
-945945/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (945*(-1716 + 359*d + 33*d^2 + d^3)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (945*(7722 + 11455*d + 1056*d^2 + 32*d^3)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (945*(99814 + 44920*d + 4385*d^2 + 155*d^3 + d^4)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (945*(2506504 + 915750*d + 97815*d^2 + 4200*d^3 + 56*d^4)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (189*(11783200 + 4143034*d + 488275*d^2 + 24865*d^3 + 475*d^4 + d^5)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (189*(30464720 + 10954668*d + 1420520*d^2 + 83595*d^3 + 2060*d^4 + 12*d^5)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (9*(1185103920 + 447211596*d + 63576304*d^2 + 4261725*d^3 + 130075*d^4 + 1329*d^5 + d^6)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (45*(1267698432 + 508285200*d + 79066652*d^2 + 5987940*d^3 + 220133*d^4 + 3240*d^5 + 8*d^6)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (45*(300972672 + 129055440*d + 21938252*d^2 + 1864380*d^3 + 80693*d^4 + 1560*d^5 + 8*d^6)*x^9)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) + (3*(5811886080 + 2674130912*d + 496094520*d^2 + 47044820*d^3 + 2360370*d^4 + 57293*d^5 + 480*d^6)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) - (3*(1141620480 + 564834752*d + 114320400*d^2 + 12064700*d^3 + 695580*d^4 + 20573*d^5 + 240*d^6)*x^11)/(1048576*(13 + d)*(99 + 20*d + d^2)*(105 + 71*d + 15*d^2 + d^3)) + ((2490808320 + 1329295488*d + 294188032*d^2 + 34558440*d^3 + 2273020*d^4 + 79422*d^5 + 1153*d^6)*x^12)/(16777216*(105 + 71*d + 15*d^2 + d^3)*(1287 + 359*d + 33*d^2 + d^3))
-4725/((3 + d)*(5 + d)*(7 + d)*(9 + d)) + (4725*(1573 + 432*d + 18*d^2)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (4725*(3575 + 1247*d + 70*d^2 + d^3)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (4725*(62062 + 20419*d + 1424*d^2 + 32*d^3)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (4725*(384384 + 117000*d + 9415*d^2 + 270*d^3 + d^4)*x^4)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (4725*(3239808 + 960718*d + 87107*d^2 + 3080*d^3 + 28*d^4)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (315*(36138960 + 10904524*d + 1106760*d^2 + 47215*d^3 + 690*d^4 + d^5)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (945*(26117520 + 8243556*d + 932300*d^2 + 46895*d^3 + 940*d^4 + 4*d^5)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (45*(3517113600 + 1179343024*d + 147867364*d^2 + 8610580*d^3 + 220795*d^4 + 1756*d^5 + d^6)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (225*(831038208 + 298409712*d + 41296948*d^2 + 2749460*d^3 + 86787*d^4 + 1048*d^5 + 2*d^6)*x^9)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) - (225*(176816640 + 68262928*d + 10393012*d^2 + 784140*d^3 + 29667*d^4 + 488*d^5 + 2*d^6)*x^10)/(262144*(9 + d)*(11 + d)*(13 + d)*(105 + 71*d + 15*d^2 + d^3)) + (15*(3090447360 + 1285344608*d + 214784040*d^2 + 18242180*d^3 + 811830*d^4 + 17177*d^5 + 120*d^6)*x^11)/(2097152*(9 + d)*(11 + d)*(13 + d)*(105 + 71*d + 15*d^2 + d^3)) - (15*(553512960 + 248332928*d + 45494640*d^2 + 4332620*d^3 + 224220*d^4 + 5897*d^5 + 60*d^6)*x^12)/(4194304*(11 + d)*(13 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (5*(1107025920 + 536994816*d + 108019936*d^2 + 11532840*d^3 + 689380*d^4 + 21894*d^5 + 289*d^6)*x^13)/(67108864*(143 + 24*d + d^2)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4))
-945945/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (315*(-27027 + 3800*d + 590*d^2 + 40*d^3 + d^4)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (2835*(-1001 + 3877*d + 590*d^2 + 40*d^3 + d^4)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(1297296 + 880999*d + 135960*d^2 + 9550*d^3 + 264*d^4 + d^5)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (105*(18306288 + 9086318*d + 1461135*d^2 + 109760*d^3 + 3552*d^4 + 32*d^5)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (21*(345224880 + 161103842*d + 27470809*d^2 + 2246420*d^3 + 85390*d^4 + 1178*d^5 + d^6)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (147*(62496720 + 29596042*d + 5392009*d^2 + 481670*d^3 + 21070*d^4 + 378*d^5 + d^6)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (147*(56936880 + 28120246*d + 5476527*d^2 + 532210*d^3 + 26250*d^4 + 574*d^5 + 3*d^6)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (105*(423206784 + 219860608*d + 45664244*d^2 + 4802620*d^3 + 263681*d^4 + 6832*d^5 + 56*d^6)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(100324224 + 54930920*d + 12143512*d^2 + 1377940*d^3 + 83641*d^4 + 2520*d^5 + 28*d^6)*x^9)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (21*(645765120 + 372990464*d + 87751224*d^2 + 10731740*d^3 + 716550*d^4 + 24611*d^5 + 336*d^6)*x^10)/(524288*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(63 + 16*d + d^2)) - (21*(126846720 + 77433056*d + 19410208*d^2 + 2556260*d^3 + 186460*d^4 + 7139*d^5 + 112*d^6)*x^11)/(1048576*(11 + d)*(13 + d)*(15 + 8*d + d^2)*(63 + 16*d + d^2)) + (7*(276756480 + 179002368*d + 47845472*d^2 + 6764280*d^3 + 533420*d^4 + 22242*d^5 + 383*d^6)*x^12)/(16777216*(15 + 8*d + d^2)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-420/((3 + d)*(5 + d)*(7 + d)) + (105*(93951 + 28720*d + 2640*d^2 + 80*d^3)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (315*(78507 + 25699*d + 2603*d^2 + 101*d^3 + d^4)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (315*(1104246 + 380177*d + 43548*d^2 + 2116*d^3 + 36*d^4)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(8514792 + 3065209*d + 390405*d^2 + 22105*d^3 + 483*d^4 + d^5)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (105*(128967696 + 48603214*d + 6752271*d^2 + 428992*d^3 + 11328*d^4 + 64*d^5)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (7*(1361234160 + 538763652*d + 80773084*d^2 + 5679345*d^3 + 178045*d^4 + 1743*d^5 + d^6)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (7*(2871657360 + 1197236268*d + 192844256*d^2 + 14930715*d^3 + 547190*d^4 + 7602*d^5 + 14*d^6)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (21*(757785600 + 333518728*d + 57614966*d^2 + 4893835*d^3 + 206150*d^4 + 3682*d^5 + 14*d^6)*x^8)/(8192*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (35*(4277864448 + 1990221744*d + 368311796*d^2 + 34184820*d^3 + 1631027*d^4 + 35616*d^5 + 224*d^6)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (35*(909342720 + 447553872*d + 88648276*d^2 + 8958876*d^3 + 479107*d^4 + 12432*d^5 + 112*d^6)*x^10)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) + (21*(1765969920 + 920254048*d + 195043432*d^2 + 21413980*d^3 + 1274470*d^4 + 38467*d^5 + 448*d^6)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + 8*d + d^2)) - (7*(948879360 + 524310912*d + 118993552*d^2 + 14175660*d^3 + 932980*d^4 + 32073*d^5 + 448*d^6)*x^12)/(4194304*(13 + d)*(99 + 20*d + d^2)*(105 + 71*d + 15*d^2 + d^3)) + (7*(632586240 + 371499264*d + 90391264*d^2 + 11664120*d^3 + 841900*d^4 + 32226*d^5 + 511*d^6)*x^13)/(67108864*(105 + 71*d + 15*d^2 + d^3)*(1287 + 359*d + 33*d^2 + d^3))
-945945/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (15*(-333333 + 28009*d + 6750*d^2 + 790*d^3 + 45*d^4 + d^5)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (15*(-1207206 + 558101*d + 135000*d^2 + 15800*d^3 + 900*d^4 + 20*d^5)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (5*(2972970 + 15275589*d + 3713509*d^2 + 438090*d^3 + 25360*d^4 + 591*d^5 + d^6)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (45*(18978960 + 18763666*d + 4596031*d^2 + 551560*d^3 + 33040*d^4 + 844*d^5 + 4*d^6)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (45*(11627616 + 8722006*d + 2166031*d^2 + 267160*d^3 + 16840*d^4 + 484*d^5 + 4*d^6)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (105*(28581696 + 19639068*d + 4988644*d^2 + 638835*d^3 + 42880*d^4 + 1392*d^5 + 16*d^6)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (315*(9218352 + 6211720*d + 1628582*d^2 + 218275*d^3 + 15680*d^4 + 568*d^5 + 8*d^6)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (45*(701500800 + 478718704*d + 130462364*d^2 + 18380140*d^3 + 1410605*d^4 + 55936*d^5 + 896*d^6)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (15*(501621120 + 352406064*d + 100219604*d^2 + 14844540*d^3 + 1209095*d^4 + 51456*d^5 + 896*d^6)*x^9)/(65536*(3 + d)*(9 + d)*(11 + d)*(13 + d)*(35 + 12*d + d^2)) + (9*(1076275200 + 784472608*d + 232958440*d^2 + 36161980*d^3 + 3097990*d^4 + 139087*d^5 + 2560*d^6)*x^10)/(524288*(3 + d)*(11 + d)*(13 + d)*(315 + 143*d + 21*d^2 + d^3)) - (9*(211411200 + 160292608*d + 49611760*d^2 + 8028580*d^3 + 716740*d^4 + 33487*d^5 + 640*d^6)*x^11)/(1048576*(3 + d)*(13 + d)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4)) + (9*(153753600 + 121222784*d + 38967296*d^2 + 6534440*d^3 + 602780*d^4 + 29006*d^5 + 569*d^6)*x^12)/(16777216*(3 + d)*(45045 + 28009*d + 6750*d^2 + 790*d^3 + 45*d^4 + d^5))
-45/(15 + 8*d + d^2) + (495*(23751 + 7600*d + 1180*d^2 + 80*d^3 + 2*d^4)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (45*(1423422 + 449809*d + 72240*d^2 + 5230*d^3 + 156*d^4 + d^5)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (45*(8954946 + 3132399*d + 536200*d^2 + 43000*d^3 + 1580*d^4 + 20*d^5)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (15*(233945712 + 94147386*d + 17363329*d^2 + 1543980*d^3 + 66718*d^4 + 1134*d^5 + d^6)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (135*(85861776 + 39380542*d + 7787543*d^2 + 756280*d^3 + 36764*d^4 + 748*d^5 + 2*d^6)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (135*(27843816 + 14120122*d + 2964503*d^2 + 309640*d^3 + 16508*d^4 + 388*d^5 + 2*d^6)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (45*(339747408 + 185072604*d + 40920104*d^2 + 4551735*d^3 + 263120*d^4 + 7056*d^5 + 56*d^6)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (135*(88600512 + 50897032*d + 11800102*d^2 + 1391335*d^3 + 86824*d^4 + 2632*d^5 + 28*d^6)*x^8)/(8192*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (135*(831806976 + 499534768*d + 121287892*d^2 + 15135940*d^3 + 1017139*d^4 + 34432*d^5 + 448*d^6)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (45*(530449920 + 332150448*d + 84499612*d^2 + 11155380*d^3 + 804505*d^4 + 29952*d^5 + 448*d^6)*x^10)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (27*(1030149120 + 672825952*d + 179512520*d^2 + 25044820*d^3 + 1927790*d^4 + 77653*d^5 + 1280*d^6)*x^11)/(2097152*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(63 + 16*d + d^2)) - (27*(184504320 + 125873472*d + 35234080*d^2 + 5182220*d^3 + 422640*d^4 + 18133*d^5 + 320*d^6)*x^12)/(4194304*(13 + d)*(15 + 8*d + d^2)*(693 + 239*d + 27*d^2 + d^3)) + (9*(369008640 + 263271168*d + 77246752*d^2 + 11927880*d^3 + 1022020*d^4 + 46062*d^5 + 853*d^6)*x^13)/(67108864*(15 + 8*d + d^2)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-16216200/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (14189175*(-1 + d)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (14189175*(2 + d)*x^2)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (14189175*(122 + 37*d + d^2)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (14189175*(524 + 129*d + 5*d^2)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (14189175*(11632 + 2638*d + 129*d^2 + d^3)*x^5)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) + (4729725*(34176 + 7670*d + 453*d^2 + 7*d^3)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) - (675675*(687408 + 158740*d + 10976*d^2 + 251*d^3 + d^4)*x^7)/(4096*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) + (675675*(737376 + 179344*d + 14294*d^2 + 437*d^3 + 4*d^4)*x^8)/(8192*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) - (225225*(28429056 + 7384560*d + 671252*d^2 + 25856*d^3 + 379*d^4 + d^5)*x^9)/(262144*(11 + d)*(13 + d)*(15 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (45045*(21150720 + 5918976*d + 609620*d^2 + 28640*d^3 + 595*d^4 + 4*d^5)*x^10)/(131072*(11 + d)*(13 + d)*(15 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (4095*(799096320 + 242304096*d + 28149064*d^2 + 1578180*d^3 + 43210*d^4 + 489*d^5 + d^6)*x^11)/(2097152*(13 + d)*(15 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (1365*(704056320 + 232310976*d + 30371008*d^2 + 2006580*d^3 + 69820*d^4 + 1179*d^5 + 7*d^6)*x^12)/(4194304*(13 + d)*(15 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (105*(13205237760 + 4759534848*d + 699852128*d^2 + 54068824*d^3 + 2331860*d^4 + 54022*d^5 + 557*d^6 + d^7)*x^13)/(67108864*(15 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (15*(3874590720 + 1533094656*d + 254513056*d^2 + 23056040*d^3 + 1233820*d^4 + 39074*d^5 + 679*d^6 + 5*d^7)*x^14)/(67108864*(15 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6))
-16216200/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (4054050*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (14189175*(2 + d)*x^2)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (4729725*(114 + 31*d)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (14189175*(352 + 74*d + d^2)*x^4)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (2837835*(10720 + 2034*d + 53*d^2)*x^5)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) - (4729725*(27888 + 5172*d + 192*d^2 + d^3)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) + (675675*(628464 + 119444*d + 5700*d^2 + 67*d^3)*x^7)/(2048*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) - (675675*(1533696 + 307024*d + 17852*d^2 + 332*d^3 + d^4)*x^8)/(8192*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) + (75075*(25733376 + 5514960*d + 379484*d^2 + 9804*d^3 + 73*d^4)*x^9)/(32768*(11 + d)*(13 + d)*(15 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (45045*(60894720 + 14105568*d + 1127848*d^2 + 37700*d^3 + 470*d^4 + d^5)*x^10)/(131072*(11 + d)*(13 + d)*(15 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (4095*(713940480 + 179776224*d + 16508360*d^2 + 685420*d^3 + 12430*d^4 + 71*d^5)*x^11)/(524288*(13 + d)*(15 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (1365*(1663580160 + 457010688*d + 47813984*d^2 + 2401320*d^3 + 58500*d^4 + 582*d^5 + d^6)*x^12)/(2097152*(13 + d)*(15 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (105*(11584235520 + 3480838656*d + 412862944*d^2 + 24671880*d^3 + 773620*d^4 + 11694*d^5 + 61*d^6)*x^13)/(8388608*(15 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (15*(26845378560 + 8844066048*d + 1186161536*d^2 + 83479984*d^3 + 3276560*d^4 + 68992*d^5 + 644*d^6 + d^7)*x^14)/(33554432*(15 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + ((62270208000 + 22567230720*d + 3426896256*d^2 + 283785712*d^3 + 13880160*d^4 + 401800*d^5 + 6384*d^6 + 43*d^7)*x^15)/(134217728*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7))
-310134825/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (68918850*(-1 + d)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (310134825*(2 + d)*x^2)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (80405325*(138 + 41*d + d^2)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (80405325*(2784 + 658*d + 23*d^2)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (48243195*(15360 + 3286*d + 145*d^2 + d^3)*x^5)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) + (176891715*(19920 + 4148*d + 220*d^2 + 3*d^3)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) - (11486475*(1093488 + 230916*d + 14256*d^2 + 287*d^3 + d^4)*x^7)/(2048*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) + (34459425*(3987456 + 875344*d + 61820*d^2 + 1652*d^3 + 13*d^4)*x^8)/(32768*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) - (1276275*(57100032 + 13228080*d + 1056532*d^2 + 35312*d^3 + 443*d^4 + d^5)*x^9)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (255255*(470638080 + 116140512*d + 10411400*d^2 + 420388*d^3 + 7390*d^4 + 41*d^5)*x^10)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (69615*(2195043840 + 580402272*d + 58079624*d^2 + 2768756*d^3 + 63450*d^4 + 589*d^5 + d^6)*x^11)/(524288*(13 + d)*(15 + d)*(17 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (23205*(12706467840 + 3613811712*d + 402104416*d^2 + 22286600*d^3 + 638540*d^4 + 8638*d^5 + 39*d^6)*x^12)/(4194304*(13 + d)*(15 + d)*(17 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (1785*(58553763840 + 17960220672*d + 2216041504*d^2 + 141276344*d^3 + 4922340*d^4 + 89598*d^5 + 701*d^6 + d^7)*x^13)/(8388608*(15 + d)*(17 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (765*(67251824640 + 22295354112*d + 3045767424*d^2 + 221804464*d^3 + 9237760*d^4 + 216888*d^5 + 2576*d^6 + 11*d^7)*x^14)/(33554432*(15 + d)*(17 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (17*(925750425600 + 332418274560*d + 50262670464*d^2 + 4164875120*d^3 + 205091824*d^4 + 6037640*d^5 + 99736*d^6 + 755*d^7 + d^8)*x^15)/(134217728*(17 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (17*(1062744883200 + 414502041600*d + 69501756672*d^2 + 6559530880*d^3 + 381821552*d^4 + 14056000*d^5 + 319928*d^6 + 4120*d^7 + 23*d^8)*x^16)/(4294967296*(17 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7))
-310134825/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (310134825*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (310134825*(2 + d)*x^2)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (516891375*(26 + 7*d)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (723647925*(400 + 82*d + d^2)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (144729585*(14320 + 2602*d + 61*d^2)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) - (144729585*(37040 + 6468*d + 216*d^2 + d^3)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) + (20675655*(1013680 + 178596*d + 7636*d^2 + 79*d^3)*x^7)/(2048*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) - (103378275*(2456320 + 449552*d + 23292*d^2 + 380*d^3 + d^4)*x^8)/(32768*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) + (11486475*(52573440 + 10173200*d + 619420*d^2 + 13948*d^3 + 89*d^4)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (2297295*(123317760 + 25499360*d + 1789928*d^2 + 51780*d^3 + 550*d^4 + d^5)*x^10)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (1461915*(286302720 + 63665696*d + 5087288*d^2 + 181188*d^3 + 2770*d^4 + 13*d^5)*x^11)/(524288*(13 + d)*(15 + d)*(17 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (208845*(4617338880 + 1108377344*d + 99927200*d^2 + 4261384*d^3 + 86580*d^4 + 702*d^5 + d^6)*x^12)/(4194304*(13 + d)*(15 + d)*(17 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (80325*(10578247680 + 2747312384*d + 277684000*d^2 + 13914120*d^3 + 358356*d^4 + 4318*d^5 + 17*d^6)*x^13)/(16777216*(15 + d)*(17 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (2295*(120696576000 + 33963669760*d + 3831020928*d^2 + 222604144*d^3 + 7045360*d^4 + 115920*d^5 + 812*d^6 + d^7)*x^14)/(33554432*(15 + d)*(17 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (153*(824273049600 + 251596765440*d + 31574316928*d^2 + 2108623664*d^3 + 80392480*d^4 + 1723400*d^5 + 18592*d^6 + 71*d^7)*x^15)/(134217728*(17 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) - (153*(1874563891200 + 621400320000*d + 86622890752*d^2 + 6612210304*d^3 + 299797904*d^4 + 8122240*d^5 + 123368*d^6 + 856*d^7 + d^8)*x^16)/(4294967296*(17 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (9*(4265739878400 + 1538462361600*d + 238328683264*d^2 + 20772916864*d^3 + 1116557456*d^4 + 37959040*d^5 + 798056*d^6 + 9496*d^7 + 49*d^8)*x^17)/(17179869184*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8))
-6547290750/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (5892561675*(-1 + d)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (29462808375*(2 + d)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1964187225*(154 + 45*d + d^2)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1964187225*(1784 + 408*d + 13*d^2)*x^4)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2749862115*(19600 + 3998*d + 161*d^2 + d^3)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) + (916620705*(164400 + 32192*d + 1554*d^2 + 19*d^3)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) - (392837445*(1631920 + 320116*d + 17920*d^2 + 323*d^3 + d^4)*x^7)/(2048*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) + (392837445*(10844800 + 2187376*d + 139356*d^2 + 3320*d^3 + 23*d^4)*x^8)/(16384*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) - (218243025*(102851328 + 21678448*d + 1552788*d^2 + 46048*d^3 + 507*d^4 + d^5)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (43648605*(541017600 + 120380128*d + 9615096*d^2 + 342436*d^3 + 5250*d^4 + 25*d^5)*x^10)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (3968055*(5005862400 + 1183384160*d + 104775112*d^2 + 4376228*d^3 + 86890*d^4 + 689*d^5 + d^6)*x^11)/(524288*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (1322685*(20100833280 + 5069038464*d + 495285280*d^2 + 23866752*d^3 + 587524*d^4 + 6720*d^5 + 25*d^6)*x^12)/(2097152*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (305235*(183362150400 + 49455635200*d + 5314391264*d^2 + 291983384*d^3 + 8657012*d^4 + 131894*d^5 + 845*d^6 + d^7)*x^13)/(16777216*(15 + d)*(17 + d)*(19 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (43605*(520332933120 + 150361136896*d + 17723439552*d^2 + 1100746752*d^3 + 38536680*d^4 + 746004*d^5 + 7098*d^6 + 23*d^7)*x^14)/(33554432*(15 + d)*(17 + d)*(19 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (2907*(4709934028800 + 1460053735680*d + 188423601792*d^2 + 13146241584*d^3 + 535910704*d^4 + 12775560*d^5 + 165928*d^6 + 951*d^7 + d^8)*x^15)/(134217728*(17 + d)*(19 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (2907*(7977966796800 + 2655998208000*d + 374842473728*d^2 + 29255377536*d^3 + 1375614576*d^4 + 39584160*d^5 + 670152*d^6 + 5904*d^7 + 19*d^8)*x^16)/(2147483648*(17 + d)*(19 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) - (171*(72015726182400 + 25779243571200*d + 3977512885504*d^2 + 346442437760*d^3 + 18680144112*d^4 + 640506384*d^5 + 13709976*d^6 + 169680*d^7 + 983*d^8 + d^9)*x^17)/(17179869184*(19 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8)) + (19*(40649991782400 + 15672159129600*d + 2646132309504*d^2 + 257279028224*d^3 + 15896956320*d^4 + 648055632*d^5 + 17445456*d^6 + 299256*d^7 + 2970*d^8 + 13*d^9)*x^18)/(34359738368*(19 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8))
-6547290750/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3273645375*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (29462808375*(2 + d)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (9820936125*(146 + 39*d)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (9820936125*(448 + 90*d + d^2)*x^4)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (5892561675*(6144 + 1078*d + 23*d^2)*x^5)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) - (4583103525*(47472 + 7892*d + 240*d^2 + d^3)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) + (8511477975*(117552 + 19460*d + 756*d^2 + 7*d^3)*x^7)/(2048*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) - (1964187225*(3684096 + 626128*d + 29372*d^2 + 428*d^3 + d^4)*x^8)/(16384*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) + (654729075*(31945472 + 5680496*d + 311668*d^2 + 6244*d^3 + 35*d^4)*x^9)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (218243025*(223421952 + 42055648*d + 2645544*d^2 + 67780*d^3 + 630*d^4 + d^5)*x^10)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (59520825*(1545662976 + 310197664*d + 22077720*d^2 + 692548*d^3 + 9210*d^4 + 37*d^5)*x^11)/(1048576*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (6613425*(10603726848 + 2278606848*d + 181777888*d^2 + 6784488*d^3 + 119140*d^4 + 822*d^5 + d^6)*x^12)/(2097152*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (508725*(168639584256 + 38899617792*d + 3454419808*d^2 + 150397128*d^3 + 3321556*d^4 + 33726*d^5 + 109*d^6)*x^13)/(8388608*(15 + d)*(17 + d)*(19 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (218025*(381241276416 + 94531441920*d + 9295900544*d^2 + 465442096*d^3 + 12516560*d^4 + 171808*d^5 + 980*d^6 + d^7)*x^14)/(33554432*(15 + d)*(17 + d)*(19 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (14535*(4293323274240 + 1145263158528*d + 124213968256*d^2 + 7078314096*d^3 + 226666720*d^4 + 3996552*d^5 + 34384*d^6 + 99*d^7)*x^15)/(134217728*(17 + d)*(19 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) - (14535*(9644409815040 + 2769081182208*d + 330255053568*d^2 + 21255427200*d^3 + 797812624*d^4 + 17469312*d^5 + 207592*d^6 + 1080*d^7 + d^8)*x^16)/(2147483648*(17 + d)*(19 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (2565*(21629810442240 + 6687249758208*d + 875192602880*d^2 + 63275008384*d^3 + 2753415728*d^4 + 73236352*d^5 + 1143800*d^6 + 9256*d^7 + 27*d^8)*x^17)/(8589934592*(19 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8)) - (95*(145436637265920 + 48445586509824*d + 6949441193472*d^2 + 562470737408*d^3 + 28174057632*d^4 + 897229200*d^5 + 17832528*d^6 + 204792*d^7 + 1098*d^8 + d^9)*x^18)/(34359738368*(19 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8)) + (5*(326103267409920 + 117151684890624*d + 18420629939712*d^2 + 1667449696256*d^3 + 95915721888*d^4 + 3640402416*d^5 + 91255248*d^6 + 1458024*d^7 + 13482*d^8 + 55*d^9)*x^19)/(137438953472*(654729075 + 741975345*d + 352095876*d^2 + 92551724*d^3 + 14942466*d^4 + 1544214*d^5 + 102564*d^6 + 4236*d^7 + 99*d^8 + d^9))
-16216200/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (405405*(-85 + 28*d + d^2)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (405405*(565 + 399*d + 16*d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (135135*(30870 + 10579*d + 546*d^2 + 5*d^3)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (135135*(122040 + 34258*d + 2133*d^2 + 35*d^3)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (135135*(624420 + 163742*d + 11669*d^2 + 268*d^3 + d^4)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (135135*(4499760 + 1170326*d + 93777*d^2 + 2797*d^3 + 24*d^4)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (19305*(41548080 + 11083820*d + 991880*d^2 + 36603*d^3 + 496*d^4 + d^5)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) + (19305*(40847520 + 11400104*d + 1134236*d^2 + 50120*d^3 + 940*d^4 + 5*d^5)*x^8)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) - (2145*(2161918080 + 638872656*d + 70451812*d^2 + 3651684*d^3 + 88783*d^4 + 816*d^5 + d^6)*x^9)/(131072*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) + (2145*(2352672000 + 741855792*d + 90484436*d^2 + 5425008*d^3 + 164051*d^4 + 2205*d^5 + 8*d^6)*x^10)/(524288*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) - (39*(101521728000 + 34339362720*d + 4626352792*d^2 + 317756764*d^3 + 11637730*d^4 + 211195*d^5 + 1438*d^6 + d^7)*x^11)/(2097152*(11 + d)*(13 + d)*(15 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (39*(27249868800 + 9928389120*d + 1477079968*d^2 + 115539912*d^3 + 5040100*d^4 + 117810*d^5 + 1237*d^6 + 3*d^7)*x^12)/(4194304*(11 + d)*(13 + d)*(15 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (39*(4497292800 + 1772008800*d + 291428248*d^2 + 25888152*d^3 + 1331230*d^4 + 38940*d^5 + 577*d^6 + 3*d^7)*x^13)/(8388608*(13 + d)*(15 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (3*(35978342400 + 15410899200*d + 2814250784*d^2 + 284975784*d^3 + 17312060*d^4 + 631290*d^5 + 12791*d^6 + 111*d^7)*x^14)/(134217728*(195 + 28*d + d^2)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5))
-945945/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (405405*(95 + 21*d)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (2837835*(130 + 53*d + d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (2837835*(925 + 277*d + 8*d^2)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (945945*(95760 + 23290*d + 897*d^2 + 5*d^3)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (945945*(270360 + 60226*d + 2919*d^2 + 35*d^3)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315315*(1627920 + 356214*d + 20699*d^2 + 378*d^3 + d^4)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (135135*(11302320 + 2526974*d + 170813*d^2 + 4219*d^3 + 28*d^4)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) - (135135*(101817600 + 23803696*d + 1839716*d^2 + 57784*d^3 + 643*d^4 + d^5)*x^8)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) + (15015*(787224960 + 195134352*d + 17056420*d^2 + 655008*d^3 + 10451*d^4 + 45*d^5)*x^9)/(131072*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) - (3003*(5144947200 + 1363653600*d + 133810744*d^2 + 6122580*d^3 + 129550*d^4 + 1005*d^5 + d^6)*x^10)/(524288*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) + (273*(27745977600 + 7905576720*d + 866421116*d^2 + 46410840*d^3 + 1242065*d^4 + 14505*d^5 + 44*d^6)*x^11)/(1048576*(11 + d)*(13 + d)*(15 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (91*(237858508800 + 73119179520*d + 8918848032*d^2 + 552482344*d^3 + 18135540*d^4 + 291490*d^5 + 1713*d^6 + d^7)*x^12)/(16777216*(11 + d)*(13 + d)*(15 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (21*(254022912000 + 84489912960*d + 11447420608*d^2 + 813539512*d^3 + 32119420*d^4 + 674710*d^5 + 6277*d^6 + 13*d^7)*x^13)/(33554432*(13 + d)*(15 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (21*(38745907200 + 13983279360*d + 2103718240*d^2 + 170763352*d^3 + 8009620*d^4 + 212950*d^5 + 2845*d^6 + 13*d^7)*x^14)/(67108864*(15 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (3*(38745907200 + 15231724800*d + 2551293472*d^2 + 236906600*d^3 + 13194300*d^4 + 440930*d^5 + 8183*d^6 + 65*d^7)*x^15)/(268435456*(15 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6))
-310134825/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (2027025*(-663 + 224*d + 7*d^2)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (18243225*(289 + 196*d + 7*d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (14189175*(7752 + 2567*d + 120*d^2 + d^3)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (14189175*(36414 + 9714*d + 547*d^2 + 8*d^3)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (14189175*(899232 + 220318*d + 14159*d^2 + 290*d^3 + d^4)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2837835*(9951120 + 2383554*d + 171565*d^2 + 4554*d^3 + 35*d^4)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (675675*(69244128 + 16802382*d + 1343161*d^2 + 43901*d^3 + 527*d^4 + d^5)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) + (2027025*(117200448 + 29429136*d + 2598524*d^2 + 101140*d^3 + 1669*d^4 + 8*d^5)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) - (225225*(4149536256 + 1092390576*d + 106145764*d^2 + 4814580*d^3 + 102187*d^4 + 828*d^5 + d^6)*x^9)/(262144*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) + (45045*(15838951680 + 4407726384*d + 470029860*d^2 + 24475300*d^3 + 640715*d^4 + 7496*d^5 + 25*d^6)*x^10)/(524288*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) - (4095*(205100881920 + 60657875328*d + 7083779648*d^2 + 418926148*d^3 + 13156880*d^4 + 205171*d^5 + 1232*d^6 + d^7)*x^11)/(2097152*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (4095*(91525040640 + 28871660832*d + 3686722888*d^2 + 245704096*d^3 + 9083050*d^4 + 179818*d^5 + 1627*d^6 + 4*d^7)*x^12)/(4194304*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (105*(9364015964160 + 3159207456768*d + 440664061728*d^2 + 32913900920*d^3 + 1413109564*d^4 + 34409882*d^5 + 428947*d^6 + 2030*d^7 + d^8)*x^13)/(67108864*(13 + d)*(15 + d)*(17 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (45*(4977742049280 + 1800294668544*d + 274237360544*d^2 + 22877018472*d^3 + 1130678388*d^4 + 33185166*d^5 + 540981*d^6 + 4038*d^7 + 7*d^8)*x^14)/(134217728*(13 + d)*(15 + d)*(17 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (45*(705729024000 + 274284737280*d + 45662949024*d^2 + 4248450696*d^3 + 240494548*d^4 + 8398950*d^5 + 173341*d^6 + 1854*d^7 + 7*d^8)*x^15)/(268435456*(15 + d)*(17 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (3*(5645832192000 + 2365617530880*d + 431564792064*d^2 + 44881249280*d^3 + 2914142224*d^4 + 121039520*d^5 + 3140536*d^6 + 46520*d^7 + 301*d^8)*x^16)/(4294967296*(255 + 32*d + d^2)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6))
-16216200/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (2027025*(731 + 160*d)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (2027025*(986 + 411*d + 7*d^2)*x^2)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2027025*(16558 + 4871*d + 126*d^2)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (14189175*(23936 + 5604*d + 195*d^2 + d^3)*x^4)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2837835*(1604800 + 338482*d + 14841*d^2 + 160*d^3)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (945945*(11648400 + 2377556*d + 124648*d^2 + 2035*d^3 + 5*d^4)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (135135*(297803280 + 61300516*d + 3722888*d^2 + 81905*d^3 + 490*d^4)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) - (675675*(168331008 + 35818720*d + 2473824*d^2 + 68866*d^3 + 681*d^4 + d^5)*x^8)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) + (675675*(1492405248 + 333279472*d + 25871060*d^2 + 875540*d^3 + 12307*d^4 + 48*d^5)*x^9)/(131072*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) - (45045*(9778291200 + 2313173664*d + 200210872*d^2 + 8020980*d^3 + 148270*d^4 + 1017*d^5 + d^6)*x^10)/(131072*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) + (4095*(147845491200 + 37264375200*d + 3575637336*d^2 + 166468700*d^3 + 3858130*d^4 + 39247*d^5 + 110*d^6)*x^11)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (1365*(475087472640 + 128051811840*d + 13563381056*d^2 + 724093024*d^3 + 20386340*d^4 + 281548*d^5 + 1463*d^6 + d^7)*x^12)/(2097152*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (105*(10118137835520 + 2923339823616*d + 340725177632*d^2 + 20656760152*d^3 + 691276460*d^4 + 12287674*d^5 + 98363*d^6 + 208*d^7)*x^13)/(16777216*(13 + d)*(15 + d)*(17 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (15*(21468276910080 + 6660310727424*d + 852289220096*d^2 + 58267660080*d^3 + 2282336784*d^4 + 50431416*d^5 + 564984*d^6 + 2355*d^7 + d^8)*x^14)/(33554432*(13 + d)*(15 + d)*(17 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (3*(45472473446400 + 15171279694080*d + 2128731405568*d^2 + 163344006224*d^3 + 7411289200*d^4 + 199030160*d^5 + 2951452*d^6 + 19811*d^7 + 30*d^8)*x^15)/(134217728*(15 + d)*(17 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (3*(6022221004800 + 2164395494400*d + 332933481088*d^2 + 28602258944*d^3 + 1493711800*d^4 + 48052340*d^5 + 910882*d^6 + 8891*d^7 + 30*d^8)*x^16)/(268435456*(17 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (3*(12044442009600 + 4674104002560*d + 789427122944*d^2 + 75990769792*d^3 + 4566344720*d^4 + 175490560*d^5 + 4211816*d^6 + 57688*d^7 + 345*d^8)*x^17)/(17179869184*(17 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7))
-6547290750/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (34459425*(-209 + 72*d + 2*d^2)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (34459425*(3781 + 2484*d + 80*d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (11486475*(66690 + 21485*d + 918*d^2 + 7*d^3)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (34459425*(241984 + 61914*d + 3185*d^2 + 42*d^3)*x^4)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (48243195*(1250200 + 289594*d + 16981*d^2 + 314*d^3 + d^4)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (16081065*(19699200 + 4406186*d + 288681*d^2 + 6910*d^3 + 48*d^4)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2297295*(550405680 + 123395324*d + 8944224*d^2 + 262835*d^3 + 2832*d^4 + 5*d^5)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) + (2297295*(3428062080 + 787919024*d + 62789724*d^2 + 2189180*d^3 + 32277*d^4 + 140*d^5)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) - (1276275*(7609899456 + 1818639024*d + 158661784*d^2 + 6418080*d^3 + 121084*d^4 + 876*d^5 + d^6)*x^9)/(32768*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) + (765765*(49925433600 + 12517342128*d + 1191788212*d^2 + 55065828*d^3 + 1274347*d^4 + 13200*d^5 + 40*d^6)*x^10)/(262144*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) - (69615*(431769254400 + 114227435424*d + 11839889176*d^2 + 617795404*d^3 + 17049346*d^4 + 233503*d^5 + 1246*d^6 + d^7)*x^11)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (69615*(539840378880 + 151270590720*d + 17035463648*d^2 + 995366680*d^3 + 32112332*d^4 + 553714*d^5 + 4391*d^6 + 10*d^7)*x^12)/(2097152*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (1785*(20692449423360 + 6157124646528*d + 752141689088*d^2 + 48895670376*d^3 + 1817627868*d^4 + 38198790*d^5 + 412005*d^6 + 1734*d^7 + d^8)*x^13)/(8388608*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (255*(109652854671360 + 34709898582528*d + 4593739366048*d^2 + 330660035160*d^3 + 14013667164*d^4 + 350978082*d^5 + 4879287*d^6 + 31590*d^7 + 56*d^8)*x^14)/(33554432*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (17*(927024889190400 + 312623550915840*d + 44790243856896*d^2 + 3557338556624*d^3 + 170556570576*d^4 + 5010396384*d^5 + 86682204*d^6 + 784851*d^7 + 2724*d^8 + d^9)*x^15)/(134217728*(15 + d)*(17 + d)*(19 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (51*(489239035084800 + 176011134904320*d + 27292510691584*d^2 + 2386444991104*d^3 + 128763914160*d^4 + 4389225792*d^5 + 92367576*d^6 + 1106376*d^7 + 6155*d^8 + 8*d^9)*x^16)/(2147483648*(15 + d)*(17 + d)*(19 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (51*(60786793267200 + 23366012375040*d + 3923150942464*d^2 + 377354642944*d^3 + 22848199920*d^4 + 897759072*d^5 + 22645896*d^6 + 346536*d^7 + 2795*d^8 + 8*d^9)*x^17)/(4294967296*(17 + d)*(19 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (3*(243147173068800 + 100067981875200*d + 18222450670848*d^2 + 1930563759488*d^3 + 131278455280*d^4 + 5945050944*d^5 + 179314072*d^6 + 3472872*d^7 + 39175*d^8 + 196*d^9)*x^18)/(34359738368*(323 + 36*d + d^2)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7))
-310134825/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (103378275*(152 + 33*d)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (310134825*(304 + 129*d + 2*d^2)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1550674125*(2356 + 683*d + 16*d^2)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (103378275*(205200 + 46574*d + 1479*d^2 + 7*d^3)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (310134825*(265544 + 53544*d + 2146*d^2 + 21*d^3)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (144729585*(3223920 + 621104*d + 29726*d^2 + 439*d^3 + d^4)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (20675655*(97743600 + 18777544*d + 1038254*d^2 + 20615*d^3 + 112*d^4)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) - (20675655*(1330279680 + 261584432*d + 16386372*d^2 + 410360*d^3 + 3651*d^4 + 5*d^5)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) + (6891885*(5421694080 + 1109150432*d + 77742656*d^2 + 2357788*d^3 + 29644*d^4 + 105*d^5)*x^9)/(65536*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) - (2297295*(17807201280 + 3828895776*d + 297757264*d^2 + 10643280*d^3 + 175000*d^4 + 1074*d^5 + d^6)*x^10)/(131072*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) + (626535*(231240007680 + 52595954944*d + 4510341376*d^2 + 186428356*d^3 + 3821344*d^4 + 34447*d^5 + 88*d^6)*x^11)/(1048576*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (208845*(991964160000 + 239632419072*d + 22556078752*d^2 + 1063222504*d^3 + 26313412*d^4 + 319282*d^5 + 1477*d^6 + d^7)*x^12)/(4194304*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (16065*(7395275796480 + 1902211807872*d + 195826893472*d^2 + 10417974560*d^3 + 304378816*d^4 + 4712540*d^5 + 33070*d^6 + 65*d^7)*x^13)/(8388608*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (2295*(47011608483840 + 12896081339136*d + 1447883660096*d^2 + 86252343072*d^3 + 2926619976*d^4 + 55800780*d^5 + 540582*d^6 + 2007*d^7 + d^8)*x^14)/(33554432*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (2295*(33083930880000 + 9689067717888*d + 1183772632384*d^2 + 78493388736*d^3 + 3055921512*d^4 + 70011732*d^5 + 884226*d^6 + 5139*d^7 + 8*d^8)*x^15)/(134217728*(15 + d)*(17 + d)*(19 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (153*(2090729152512000 + 654235001026560*d + 86844547420416*d^2 + 6381283462784*d^3 + 282530233776*d^4 + 7642874064*d^5 + 121205784*d^6 + 998016*d^7 + 3099*d^8 + d^9)*x^16)/(4294967296*(15 + d)*(17 + d)*(19 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (27*(2200243536691200 + 736258885939200*d + 106084923037696*d^2 + 8612009360896*d^3 + 430929287040*d^4 + 13599342288*d^5 + 264214944*d^6 + 2907624*d^7 + 14720*d^8 + 17*d^9)*x^17)/(8589934592*(17 + d)*(19 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) - (27*(257449947955200 + 92217737502720*d + 14420242123776*d^2 + 1291268276736*d^3 + 72750406400*d^4 + 2657853968*d^5 + 62257664*d^6 + 882584*d^7 + 6560*d^8 + 17*d^9)*x^18)/(17179869184*(19 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8)) + (3*(514899895910400 + 197717941002240*d + 33583618040832*d^2 + 3318299758336*d^3 + 210423140928*d^4 + 8885307984*d^5 + 249848928*d^6 + 4510344*d^7 + 47412*d^8 + 221*d^9)*x^19)/(137438953472*(19 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8))
-16216200/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (51975*(-2223 + 503*d + 39*d^2 + d^3)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (51975*(3744 + 4436*d + 351*d^2 + 9*d^3)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (17325*(147654 + 60867*d + 5183*d^2 + 159*d^3 + d^4)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (17325*(1132326 + 376659*d + 35237*d^2 + 1320*d^3 + 16*d^4)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (3465*(54030600 + 17014602*d + 1747025*d^2 + 77295*d^3 + 1315*d^4 + 3*d^5)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (3465*(182005200 + 57621798*d + 6462485*d^2 + 329445*d^3 + 7210*d^4 + 42*d^5)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (495*(1584601200 + 518879412*d + 63400964*d^2 + 3673965*d^3 + 99255*d^4 + 963*d^5 + d^6)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (495*(1483372800 + 510123024*d + 67829954*d^2 + 4426995*d^3 + 143260*d^4 + 1956*d^5 + 6*d^6)*x^8)/(8192*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (55*(151099603200 + 55043460432*d + 7955528076*d^2 + 580327984*d^3 + 22000905*d^4 + 390823*d^5 + 2259*d^6 + d^7)*x^9)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) + (275*(15994008576 + 6201268704*d + 972877320*d^2 + 78834304*d^3 + 3447810*d^4 + 76246*d^5 + 675*d^6 + d^7)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) - (275*(3082375296 + 1275291936*d + 216900072*d^2 + 19436032*d^3 + 969930*d^4 + 25918*d^5 + 315*d^6 + d^7)*x^11)/(524288*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) + (5*(180376035840 + 79756005600*d + 14693524392*d^2 + 1451397820*d^3 + 81985170*d^4 + 2592955*d^5 + 40773*d^6 + 220*d^7)*x^12)/(4194304*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) - (5*(29682132480 + 14043702240*d + 2802380952*d^2 + 304653980*d^3 + 19383510*d^4 + 716135*d^5 + 14043*d^6 + 110*d^7)*x^13)/(8388608*(15 + d)*(143 + 24*d + d^2)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (15*(6088642560 + 3088807680*d + 668794016*d^2 + 80116136*d^3 + 5735180*d^4 + 245450*d^5 + 5819*d^6 + 59*d^7)*x^14)/(134217728*(2145 + 503*d + 39*d^2 + d^3)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4))
-62370/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (311850*(104 + 28*d + d^2)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (155925*(4264 + 1539*d + 76*d^2 + d^3)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (155925*(23218 + 7467*d + 456*d^2 + 9*d^3)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (51975*(536016 + 152694*d + 10739*d^2 + 270*d^3 + d^4)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (10395*(7032480 + 1900188*d + 150551*d^2 + 4680*d^3 + 40*d^4)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (10395*(52962000 + 14291064*d + 1264410*d^2 + 47315*d^3 + 630*d^4 + d^5)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (10395*(74419800 + 20696518*d + 2031295*d^2 + 89275*d^3 + 1610*d^4 + 7*d^5)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (1485*(4467590400 + 1303956656*d + 141181604*d^2 + 7157340*d^3 + 163935*d^4 + 1264*d^5 + d^6)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (165*(16585732800 + 5132480064*d + 610396048*d^2 + 35242080*d^3 + 986480*d^4 + 11196*d^5 + 27*d^6)*x^9)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) - (33*(420198105600 + 138638903040*d + 18049297872*d^2 + 1175387284*d^3 + 39152220*d^4 + 595375*d^5 + 2808*d^6 + d^7)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) + (15*(443190908160 + 156364264800*d + 22221643752*d^2 + 1619881124*d^3 + 63016470*d^4 + 1217405*d^5 + 9108*d^6 + 11*d^7)*x^11)/(1048576*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) - (15*(78045327360 + 29487601920*d + 4564199552*d^2 + 370325564*d^3 + 16602520*d^4 + 393725*d^5 + 4158*d^6 + 11*d^7)*x^12)/(1048576*(11 + d)*(13 + d)*(15 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (15*(76384788480 + 30930076800*d + 5206149504*d^2 + 468259136*d^3 + 23963340*d^4 + 681320*d^5 + 9501*d^6 + 44*d^7)*x^13)/(8388608*(11 + d)*(13 + d)*(15 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (15*(11623772160 + 5047853760*d + 923349840*d^2 + 91846168*d^3 + 5332200*d^4 + 178990*d^5 + 3165*d^6 + 22*d^7)*x^14)/(16777216*(13 + d)*(15 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + ((49816166400 + 23234290560*d + 4623508992*d^2 + 508829144*d^3 + 33449820*d^4 + 1314170*d^5 + 28593*d^6 + 266*d^7)*x^15)/(134217728*(195 + 28*d + d^2)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5))
-310134825/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (405405*(-2805 + 671*d + 45*d^2 + d^3)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2027025*(629 + 648*d + 45*d^2 + d^3)*x^2)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (675675*(210222 + 81313*d + 6161*d^2 + 167*d^3 + d^4)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2027025*(318478 + 98581*d + 8230*d^2 + 273*d^3 + 3*d^4)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (135135*(27703200 + 7995994*d + 729945*d^2 + 28525*d^3 + 435*d^4 + d^5)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (135135*(57699360 + 16499348*d + 1636800*d^2 + 73571*d^3 + 1440*d^4 + 8*d^5)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (19305*(2532986400 + 739896868*d + 79567084*d^2 + 4057075*d^3 + 97675*d^4 + 877*d^5 + d^6)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (135135*(1750075200 + 531356352*d + 61875396*d^2 + 3543040*d^3 + 101735*d^4 + 1268*d^5 + 4*d^6)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (2145*(208058457600 + 66337194864*d + 8356159940*d^2 + 532975864*d^3 + 17856395*d^4 + 287191*d^5 + 1625*d^6 + d^7)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) + (2145*(76780932480 + 25863218880*d + 3519775636*d^2 + 248459312*d^3 + 9561935*d^4 + 190000*d^5 + 1599*d^6 + 3*d^7)*x^10)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) - (39*(19376785612800 + 6919490002080*d + 1016077715384*d^2 + 78975431940*d^3 + 3450802974*d^4 + 82254345*d^5 + 935241*d^6 + 3435*d^7 + d^8)*x^11)/(2097152*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) + (195*(1698002127360 + 644074222560*d + 101923142344*d^2 + 8687727340*d^3 + 427175174*d^4 + 11965075*d^5 + 173906*d^6 + 1015*d^7 + d^8)*x^12)/(4194304*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) - (195*(275234319360 + 111013379520*d + 18912541264*d^2 + 1762447660*d^3 + 96873004*d^4 + 3142085*d^5 + 56316*d^6 + 465*d^7 + d^8)*x^13)/(4194304*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (15*(3241648650240 + 1391309592960*d + 255011098976*d^2 + 25926930624*d^3 + 1585500168*d^4 + 58926420*d^5 + 1270584*d^6 + 13881*d^7 + 52*d^8)*x^14)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (15*(458723865600 + 209660973120*d + 41343023472*d^2 + 4581413704*d^3 + 310819124*d^4 + 13145230*d^5 + 335468*d^6 + 4651*d^7 + 26*d^8)*x^15)/(67108864*(17 + d)*(195 + 28*d + d^2)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + ((14679163699200 + 7153852078080*d + 1519445657856*d^2 + 183698673280*d^3 + 13827593456*d^4 + 663778240*d^5 + 19853144*d^6 + 338440*d^7 + 2519*d^8)*x^16)/(4294967296*(3315 + 671*d + 45*d^2 + d^3)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5))
-945945/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (135135*(18615 + 4928*d + 154*d^2)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (135135*(106080 + 39403*d + 1736*d^2 + 21*d^3)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2027025*(23307 + 7346*d + 399*d^2 + 7*d^3)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (4729725*(735216 + 198586*d + 12431*d^2 + 278*d^3 + d^4)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2837835*(3853560 + 966946*d + 68243*d^2 + 1890*d^3 + 15*d^4)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315315*(79205040 + 19540788*d + 1537312*d^2 + 51155*d^3 + 620*d^4 + d^5)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (45045*(960099480 + 241020912*d + 20959676*d^2 + 816901*d^3 + 13300*d^4 + 56*d^5)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (45045*(20695392000 + 5394239664*d + 515350732*d^2 + 23103380*d^3 + 475025*d^4 + 3436*d^5 + 3*d^6)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (45045*(21998217600 + 6024597168*d + 629539544*d^2 + 32039320*d^3 + 800680*d^4 + 8372*d^5 + 21*d^6)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) - (3003*(556598822400 + 161284920960*d + 18370470608*d^2 + 1050708484*d^3 + 31083980*d^4 + 430555*d^5 + 2012*d^6 + d^7)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) + (273*(2045046960000 + 629488256880*d + 77928790484*d^2 + 4969392172*d^3 + 170790415*d^4 + 2977190*d^5 + 21351*d^6 + 33*d^7)*x^11)/(524288*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) - (91*(51449972428800 + 16858753424640*d + 2262827762592*d^2 + 159869227304*d^3 + 6295222204*d^4 + 133512350*d^5 + 1324003*d^6 + 4106*d^7 + d^8)*x^12)/(16777216*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) + (35*(53964073912320 + 18843013376640*d + 2736469983360*d^2 + 213134086424*d^3 + 9515771692*d^4 + 239821610*d^5 + 3092665*d^6 + 15626*d^7 + 13*d^8)*x^13)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (35*(8101769195520 + 3015962190720*d + 473107529280*d^2 + 40467891944*d^3 + 2032548412*d^4 + 59860790*d^5 + 964825*d^6 + 7046*d^7 + 13*d^8)*x^14)/(33554432*(13 + d)*(15 + d)*(17 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + ((119550496665600 + 47457171872640*d + 8032122745248*d^2 + 752469250064*d^3 + 42276125920*d^4 + 1437614360*d^5 + 28186102*d^6 + 276971*d^7 + 910*d^8)*x^15)/(134217728*(13 + d)*(15 + d)*(17 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - ((15808330137600 + 6694074627840*d + 1221807719328*d^2 + 125170506664*d^3 + 7838068700*d^4 + 305275810*d^5 + 7149947*d^6 + 90421*d^7 + 455*d^8)*x^16)/(268435456*(15 + d)*(17 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (3*(10538886758400 + 4764549519360*d + 938398033152*d^2 + 105159581184*d^3 + 7334087824*d^4 + 326066720*d^5 + 9029048*d^6 + 142456*d^7 + 981*d^8)*x^17)/(17179869184*(255 + 32*d + d^2)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6))
-6547290750/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2027025*(-24225 + 6041*d + 357*d^2 + 7*d^3)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (2027025*(67830 + 63391*d + 3927*d^2 + 77*d^3)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2027025*(2025210 + 746121*d + 51023*d^2 + 1239*d^3 + 7*d^4)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (10135125*(1066223 + 311600*d + 23535*d^2 + 700*d^3 + 7*d^4)*x^4)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (14189175*(41654080 + 11198274*d + 922675*d^2 + 32285*d^3 + 445*d^4 + d^5)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (4729725*(310622640 + 81692726*d + 7288941*d^2 + 293071*d^3 + 5175*d^4 + 27*d^5)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (675675*(4123443840 + 1095932880*d + 105588826*d^2 + 4808307*d^3 + 104125*d^4 + 861*d^5 + d^6)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (675675*(12256687200 + 3355427328*d + 348635812*d^2 + 17786544*d^3 + 457897*d^4 + 5208*d^5 + 16*d^6)*x^8)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (225225*(348036272640 + 99283882032*d + 11112800524*d^2 + 629766304*d^3 + 18857005*d^4 + 275023*d^5 + 1471*d^6 + d^7)*x^9)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) + (225225*(330410085120 + 98915008272*d + 11913261388*d^2 + 744917848*d^3 + 25535905*d^4 + 457513*d^5 + 3577*d^6 + 7*d^7)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) - (4095*(27728817177600 + 8749001521440*d + 1132459429272*d^2 + 77712031564*d^3 + 3013534054*d^4 + 64422295*d^5 + 672913*d^6 + 2461*d^7 + d^8)*x^11)/(2097152*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) + (1365*(25384110048000 + 8462666789520*d + 1175779661908*d^2 + 88160965116*d^3 + 3831498811*d^4 + 95734170*d^5 + 1266457*d^6 + 7134*d^7 + 9*d^8)*x^12)/(2097152*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) - (105*(2547937183334400 + 898820692139520*d + 133882445022432*d^2 + 10929675191336*d^3 + 528499107948*d^4 + 15201872994*d^5 + 245858763*d^6 + 1921749*d^7 + 4857*d^8 + d^9)*x^13)/(67108864*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (75*(1333197404098560 + 498025093936896*d + 79444918357728*d^2 + 7041073536728*d^3 + 376661142900*d^4 + 12331455822*d^5 + 237892977*d^6 + 2425107*d^7 + 9975*d^8 + 7*d^9)*x^14)/(134217728*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (75*(186383035238400 + 73759435486080*d + 12589925483968*d^2 + 1208737114088*d^3 + 71225077420*d^4 + 2631517938*d^5 + 59502037*d^6 + 759807*d^7 + 4515*d^8 + 7*d^9)*x^15)/(134217728*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (75*(293922023915520 + 123263634579456*d + 22500864932864*d^2 + 2336666699584*d^3 + 151197696720*d^4 + 6265339920*d^5 + 163964640*d^6 + 2551080*d^7 + 20395*d^8 + 56*d^9)*x^16)/(2147483648*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (75*(36472075960320 + 16215947222016*d + 3165473329280*d^2 + 355332136544*d^3 + 25203249792*d^4 + 1166661048*d^5 + 35035644*d^6 + 651900*d^7 + 6703*d^8 + 28*d^9)*x^17)/(4294967296*(19 + d)*(255 + 32*d + d^2)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (25*(25744994795520 + 12145400211456*d + 2537224944384*d^2 + 308047077760*d^3 + 23954972496*d^4 + 1237544448*d^5 + 42485352*d^6 + 934968*d^7 + 11973*d^8 + 68*d^9)*x^18)/(34359738368*(4845 + 863*d + 51*d^2 + d^3)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6))
-16216200/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (2027025*(13243 + 3456*d + 96*d^2)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2027025*(83011 + 31594*d + 1256*d^2 + 14*d^3)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (22297275*(234498 + 72619*d + 3552*d^2 + 56*d^3)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2027025*(6904448 + 1785370*d + 100845*d^2 + 2030*d^3 + 7*d^4)*x^4)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (2027025*(50656736 + 11964802*d + 762977*d^2 + 19040*d^3 + 140*d^4)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4729725*(116729616 + 26751316*d + 1899492*d^2 + 56875*d^3 + 630*d^4 + d^5)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (675675*(3369592848 + 777061228*d + 60829152*d^2 + 2129351*d^3 + 31500*d^4 + 126*d^5)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (675675*(10957731072 + 2599017040*d + 222780940*d^2 + 8951152*d^3 + 166495*d^4 + 1120*d^5 + d^6)*x^8)/(8192*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (675675*(57157418496 + 14130098096*d + 1320050372*d^2 + 60060212*d^3 + 1352255*d^4 + 12992*d^5 + 32*d^6)*x^9)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) - (45045*(905287242240 + 235160168112*d + 23859187804*d^2 + 1216526104*d^3 + 32297905*d^4 + 407743*d^5 + 1816*d^6 + d^7)*x^10)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) + (4095*(34187332101120 + 9376967680416*d + 1030266315032*d^2 + 58386807332*d^3 + 1793804090*d^4 + 28306349*d^5 + 189728*d^6 + 308*d^7)*x^11)/(1048576*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) - (1365*(71457881425920 + 20753485349376*d + 2463187235744*d^2 + 154135895736*d^3 + 5403328044*d^4 + 103090314*d^5 + 942831*d^6 + 2934*d^7 + d^8)*x^12)/(2097152*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) + (105*(1043808849008640 + 321487384829952*d + 41128740585056*d^2 + 2826681076968*d^3 + 111849674804*d^4 + 2520292278*d^5 + 29652629*d^6 + 145392*d^7 + 156*d^8)*x^13)/(8388608*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (15*(6533954529822720 + 2135640920606976*d + 293940633666560*d^2 + 22091998786640*d^3 + 978438375600*d^4 + 25595523408*d^5 + 372679020*d^6 + 2582175*d^7 + 5650*d^8 + d^9)*x^14)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (15*(4549265729648640 + 1578359330762496*d + 233338244824192*d^2 + 19111453541072*d^3 + 941180723280*d^4 + 28219349424*d^5 + 494939508*d^6 + 4536243*d^7 + 16460*d^8 + 10*d^9)*x^15)/(134217728*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (15*(594995435274240 + 219127486012416*d + 34750712614272*d^2 + 3093334026752*d^3 + 168532946680*d^4 + 5736131604*d^5 + 118871578*d^6 + 1380363*d^7 + 7360*d^8 + 10*d^9)*x^16)/(134217728*(15 + d)*(17 + d)*(19 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (15*(3524203732008960 + 1377705275172864*d + 234161656938240*d^2 + 22609413983872*d^3 + 1357737578064*d^4 + 52088969856*d^5 + 1257850440*d^6 + 17966808*d^7 + 130701*d^8 + 320*d^9)*x^17)/(8589934592*(15 + d)*(17 + d)*(19 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (15*(411919916728320 + 170953133426688*d + 31127824640768*d^2 + 3256522136960*d^3 + 215047139664*d^4 + 9255587712*d^5 + 257965512*d^6 + 4442280*d^7 + 42061*d^8 + 160*d^9)*x^18)/(17179869184*(17 + d)*(19 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (5*(274613277818880 + 121051167731712*d + 23620634110464*d^2 + 2677735601152*d^3 + 194359484256*d^4 + 9368704464*d^5 + 300004656*d^6 + 6156408*d^7 + 73494*d^8 + 389*d^9)*x^19)/(137438953472*(323 + 36*d + d^2)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7))
-16216200/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (945*(-40755 + 6672*d + 854*d^2 + 48*d^3 + d^4)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (945*(36465 + 269883*d + 34160*d^2 + 1920*d^3 + 40*d^4)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (945*(2376660 + 1305003*d + 168932*d^2 + 9974*d^3 + 238*d^4 + d^5)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (2835*(6384950 + 2682067*d + 364475*d^2 + 23364*d^3 + 668*d^4 + 6*d^5)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (189*(445216200 + 176581200*d + 25556859*d^2 + 1798100*d^3 + 60590*d^4 + 790*d^5 + d^6)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (189*(2890945200 + 1159939130*d + 179588283*d^2 + 13834415*d^3 + 535360*d^4 + 8960*d^5 + 32*d^6)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (9*(73380106800 + 30577555140*d + 5059563264*d^2 + 424268509*d^3 + 18522840*d^4 + 379330*d^5 + 2436*d^6 + d^7)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (63*(9647352000 + 4214983920*d + 743634864*d^2 + 67558924*d^3 + 3292920*d^4 + 80290*d^5 + 756*d^6 + d^7)*x^8)/(8192*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (189*(2256368400 + 1036799540*d + 194681886*d^2 + 19104154*d^3 + 1032200*d^4 + 29330*d^5 + 364*d^6 + d^7)*x^9)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (63*(57155155200 + 27649302480*d + 5520475148*d^2 + 583945120*d^3 + 34769005*d^4 + 1131675*d^5 + 17472*d^6 + 80*d^7)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (63*(11008483200 + 5610377040*d + 1190763692*d^2 + 135566880*d^3 + 8851885*d^4 + 325835*d^5 + 6048*d^6 + 40*d^7)*x^11)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) + (21*(35138188800 + 18882581280*d + 4261339576*d^2 + 521672892*d^3 + 37220110*d^4 + 1535055*d^5 + 33409*d^6 + 288*d^7)*x^12)/(4194304*(7 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)*(99 + 20*d + d^2)) - (21*(5782233600 + 3280876800*d + 787992208*d^2 + 103711644*d^3 + 8064640*d^4 + 369645*d^5 + 9217*d^6 + 96*d^7)*x^13)/(8388608*(15 + d)*(105 + 71*d + 15*d^2 + d^3)*(1287 + 359*d + 33*d^2 + d^3)) + (3*(24908083200 + 14954039040*d + 3828635552*d^2 + 541899848*d^3 + 45795260*d^4 + 2310770*d^5 + 64463*d^6 + 767*d^7)*x^14)/(134217728*(105 + 71*d + 15*d^2 + d^3)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4))
-4725/((3 + d)*(5 + d)*(7 + d)*(9 + d)) + (51975*(1677 + 503*d + 39*d^2 + d^3)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (4725*(103389 + 34840*d + 3038*d^2 + 104*d^3 + d^4)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (4725*(917631 + 310491*d + 30730*d^2 + 1310*d^3 + 20*d^4)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (4725*(12128688 + 4042494*d + 442331*d^2 + 21761*d^3 + 421*d^4 + d^5)*x^4)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (2835*(48691500 + 16293216*d + 1937097*d^2 + 106775*d^3 + 2515*d^4 + 15*d^5)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315*(1567360080 + 537836880*d + 68984104*d^2 + 4218585*d^3 + 118615*d^4 + 1155*d^5 + d^6)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (315*(4261205520 + 1521922950*d + 209981449*d^2 + 14167995*d^3 + 465760*d^4 + 6240*d^5 + 16*d^6)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (45*(250545335040 + 93933282960*d + 13911805628*d^2 + 1030201144*d^3 + 38868305*d^4 + 662095*d^5 + 3227*d^6 + d^7)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (105*(87556360320 + 34597076880*d + 5488631204*d^2 + 443882112*d^3 + 18954535*d^4 + 393645*d^5 + 2961*d^6 + 3*d^7)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315*(18384537600 + 7667885808*d + 1300654068*d^2 + 114422352*d^3 + 5475335*d^4 + 134925*d^5 + 1393*d^6 + 3*d^7)*x^10)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) + (315*(17593804800 + 7749393264*d + 1403680308*d^2 + 133936920*d^3 + 7128835*d^4 + 204311*d^5 + 2702*d^6 + 10*d^7)*x^11)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) - (105*(9291110400 + 4323317952*d + 835716776*d^2 + 86310600*d^3 + 5079910*d^4 + 166788*d^5 + 2709*d^6 + 15*d^7)*x^12)/(1048576*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) + (315*(3031142400 + 1490959392*d + 307554936*d^2 + 34331388*d^3 + 2224450*d^4 + 82743*d^5 + 1604*d^6 + 12*d^7)*x^13)/(8388608*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(105 + 71*d + 15*d^2 + d^3)) - (315*(461260800 + 240091584*d + 52879872*d^2 + 6376236*d^3 + 453400*d^4 + 18941*d^5 + 428*d^6 + 4*d^7)*x^14)/(16777216*(15 + d)*(143 + 24*d + d^2)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + ((83026944000 + 45810881280*d + 10787588448*d^2 + 1405410776*d^3 + 109405380*d^4 + 5089070*d^5 + 130977*d^6 + 1439*d^7)*x^15)/(268435456*(2145 + 503*d + 39*d^2 + d^3)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4))
-310134825/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (51975*(-59007 + 10696*d + 1166*d^2 + 56*d^3 + d^4)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (51975*(45747 + 117812*d + 12826*d^2 + 616*d^3 + 11*d^4)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (17325*(4003857 + 1932933*d + 217078*d^2 + 11078*d^3 + 233*d^4 + d^5)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (17325*(37138608 + 13915410*d + 1648373*d^2 + 92200*d^3 + 2350*d^4 + 20*d^5)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (10395*(692463720 + 243455778*d + 30725369*d^2 + 1892420*d^3 + 56790*d^4 + 682*d^5 + d^6)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (10395*(1383283200 + 487341246*d + 65666881*d^2 + 4429334*d^3 + 152390*d^4 + 2338*d^5 + 9*d^6)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (495*(88057962720 + 31950709104*d + 4591933850*d^2 + 337139509*d^3 + 13086500*d^4 + 245686*d^5 + 1610*d^6 + d^7)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (495*(415912311360 + 157294489992*d + 24073850752*d^2 + 1915179308*d^3 + 83017375*d^4 + 1852928*d^5 + 17248*d^6 + 32*d^7)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (55*(13919221854720 + 5515840316304*d + 897732019260*d^2 + 77123171132*d^3 + 3703985929*d^4 + 96130496*d^5 + 1163050*d^6 + 4148*d^7 + d^8)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (385*(1455657765120 + 605762776656*d + 104719343964*d^2 + 9688131452*d^3 + 512192929*d^4 + 15203564*d^5 + 227626*d^6 + 1268*d^7 + d^8)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (1155*(277250688000 + 121266629136*d + 22245834972*d^2 + 2211393596*d^3 + 128033209*d^4 + 4294316*d^5 + 77098*d^6 + 596*d^7 + d^8)*x^11)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) + (35*(8006999869440 + 3682466445312*d + 716418253728*d^2 + 76395104296*d^3 + 4824541820*d^4 + 181180678*d^5 + 3813287*d^6 + 38104*d^7 + 110*d^8)*x^12)/(4194304*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) - (35*(1297533219840 + 627715150992*d + 129485969724*d^2 + 14795369924*d^3 + 1016096245*d^4 + 42419858*d^5 + 1029121*d^6 + 12716*d^7 + 55*d^8)*x^13)/(4194304*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) + (15*(2742933473280 + 1396723928064*d + 305562076288*d^2 + 37390496472*d^3 + 2786320992*d^4 + 128604126*d^5 + 3551352*d^6 + 52623*d^7 + 308*d^8)*x^14)/(33554432*(9 + d)*(15 + d)*(17 + d)*(143 + 24*d + d^2)*(105 + 71*d + 15*d^2 + d^3)) - (5*(1164452889600 + 624741369408*d + 145051805136*d^2 + 19009122664*d^3 + 1535029412*d^4 + 78011542*d^5 + 2427614*d^6 + 42061*d^7 + 308*d^8)*x^15)/(67108864*(17 + d)*(2145 + 503*d + 39*d^2 + d^3)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + ((12420830822400 + 7031916472320*d + 1735108302336*d^2 + 243727883840*d^3 + 21317632336*d^4 + 1188886160*d^5 + 41288464*d^6 + 816440*d^7 + 7039*d^8)*x^16)/(4294967296*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-62370/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (93555*(36465 + 10736*d + 720*d^2 + 16*d^3)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (31185*(676260 + 233979*d + 17935*d^2 + 549*d^3 + 5*d^4)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (155925*(733720 + 243783*d + 21241*d^2 + 803*d^3 + 11*d^4)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (51975*(17847960 + 5571624*d + 534871*d^2 + 23195*d^3 + 401*d^4 + d^5)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (10395*(522536820 + 158794878*d + 16530901*d^2 + 803216*d^3 + 17000*d^4 + 100*d^5)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (10395*(2274408240 + 695653896*d + 78078406*d^2 + 4214469*d^3 + 106645*d^4 + 987*d^5 + d^6)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (31185*(1266975320 + 398754848*d + 48123398*d^2 + 2867292*d^3 + 84715*d^4 + 1061*d^5 + 3*d^6)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (1485*(279446119680 + 91665448272*d + 11867798964*d^2 + 775774384*d^3 + 26261235*d^4 + 415303*d^5 + 2121*d^6 + d^7)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (1485*(583765029120 + 200902325888*d + 27839678692*d^2 + 1985900924*d^3 + 75974885*d^4 + 1458352*d^5 + 11088*d^6 + 16*d^7)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (33*(43835930611200 + 15875189058240*d + 2349667861344*d^2 + 182112352100*d^3 + 7794069724*d^4 + 176787695*d^5 + 1806091*d^6 + 5165*d^7 + d^8)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (21*(45748463904000 + 17454269770560*d + 2754552360144*d^2 + 231158780500*d^3 + 10980140264*d^4 + 288599515*d^5 + 3733961*d^6 + 17215*d^7 + 11*d^8)*x^11)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) - (63*(7971377356800 + 3205059977280*d + 538611328224*d^2 + 48803813860*d^3 + 2556840764*d^4 + 76754035*d^5 + 1211441*d^6 + 7975*d^7 + 11*d^8)*x^12)/(2097152*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) + (105*(7710593679360 + 3267436440384*d + 584171955024*d^2 + 57030281848*d^3 + 3279314336*d^4 + 111215806*d^5 + 2086451*d^6 + 18172*d^7 + 44*d^8)*x^13)/(16777216*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) - (105*(1157395599360 + 516998280384*d + 98288160624*d^2 + 10322444432*d^3 + 649021408*d^4 + 24660776*d^5 + 539521*d^6 + 5918*d^7 + 22*d^8)*x^14)/(16777216*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (3*(34157284761600 + 16089869884800*d + 3252460055264*d^2 + 367107286336*d^3 + 25169014472*d^4 + 1064654500*d^5 + 26780096*d^6 + 357709*d^7 + 1848*d^8)*x^15)/(134217728*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (3*(4516665753600 + 2245261601280*d + 482775438656*d^2 + 58544290896*d^3 + 4368974904*d^4 + 204779400*d^5 + 5858454*d^6 + 92829*d^7 + 616*d^8)*x^16)/(268435456*(17 + d)*(195 + 28*d + d^2)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (3*(9033331507200 + 4744578877440*d + 1086281592064*d^2 + 141600478208*d^3 + 11494239568*d^4 + 594960800*d^5 + 19177816*d^6 + 351992*d^7 + 2817*d^8)*x^17)/(17179869184*(3315 + 671*d + 45*d^2 + d^3)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5))
-6547290750/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (405405*(-82365 + 16064*d + 1526*d^2 + 64*d^3 + d^4)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1216215*(72675 + 127492*d + 12208*d^2 + 512*d^3 + 8*d^4)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (135135*(31734750 + 14015213*d + 1395732*d^2 + 62798*d^3 + 1182*d^4 + 5*d^5)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (675675*(33583602 + 11553227*d + 1217850*d^2 + 60434*d^3 + 1386*d^4 + 11*d^5)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (135135*(1104097980 + 353135636*d + 39629989*d^2 + 2168600*d^3 + 58450*d^4 + 644*d^5 + d^6)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (135135*(2631145080 + 834307880*d + 99716029*d^2 + 5974458*d^3 + 184408*d^4 + 2590*d^5 + 10*d^6)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (19305*(134830846080 + 43629624324*d + 5548565764*d^2 + 361751089*d^3 + 12594568*d^4 + 216202*d^5 + 1372*d^6 + d^7)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (57915*(129989412000 + 43544971352*d + 5886697516*d^2 + 415728222*d^3 + 16155825*d^4 + 328972*d^5 + 2912*d^6 + 6*d^7)*x^8)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2145*(16286831688960 + 5689748852976*d + 816819622604*d^2 + 62255103876*d^3 + 2677982349*d^4 + 63257544*d^5 + 721266*d^6 + 2724*d^7 + d^8)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (2145*(15260616967680 + 5580129777216*d + 849782366236*d^2 + 69679474956*d^3 + 3295189527*d^4 + 88833024*d^5 + 1246224*d^6 + 7104*d^7 + 8*d^8)*x^10)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (39*(2541097686758400 + 974170967667360*d + 157202221342936*d^2 + 13831032483764*d^3 + 715122095226*d^4 + 21735975009*d^5 + 363918324*d^6 + 2819466*d^7 + 6314*d^8 + d^9)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) + (273*(220598936870400 + 88724987767200*d + 15156967644536*d^2 + 1427806754324*d^3 + 80357326826*d^4 + 2728032489*d^5 + 53332814*d^6 + 527946*d^7 + 1914*d^8 + d^9)*x^12)/(4194304*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) - (273*(106249184870400 + 44843349364320*d + 8103695148008*d^2 + 815949413052*d^3 + 49809432078*d^4 + 1874803707*d^5 + 42114522*d^6 + 511998*d^7 + 2662*d^8 + 3*d^9)*x^13)/(8388608*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) + (15*(1444490871183360 + 639850024816896*d + 122256640749152*d^2 + 13140898086736*d^3 + 867672098748*d^4 + 36000385092*d^5 + 918025563*d^6 + 13333854*d^7 + 92092*d^8 + 182*d^9)*x^14)/(33554432*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) - (15*(201914954841600 + 93891199864992*d + 18964752594424*d^2 + 2174233596500*d^3 + 154955652670*d^4 + 7055299377*d^5 + 202344961*d^6 + 3440880*d^7 + 30030*d^8 + 91*d^9)*x^15)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (3*(6368310518169600 + 3110013139353600*d + 664158412675328*d^2 + 81182041102848*d^3 + 6235949951280*d^4 + 310523056704*d^5 + 9944655672*d^6 + 195016272*d^7 + 2077435*d^8 + 8736*d^9)*x^16)/(2147483648*(11 + d)*(17 + d)*(19 + d)*(195 + 28*d + d^2)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (3*(790228312473600 + 405581291535360*d + 91620808077824*d^2 + 11941166914432*d^3 + 987876889776*d^4 + 53674111008*d^5 + 1909164936*d^6 + 42670128*d^7 + 539899*d^8 + 2912*d^9)*x^17)/(4294967296*(19 + d)*(3315 + 671*d + 45*d^2 + d^3)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + ((557808220569600 + 301207081605120*d + 72048955114752*d^2 + 10020129721856*d^3 + 892896766608*d^4 + 52869933984*d^5 + 2080201368*d^6 + 52446984*d^7 + 768957*d^8 + 4996*d^9)*x^18)/(34359738368*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5))
-945945/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (945945*(38760 + 11219*d + 663*d^2 + 13*d^3)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2837835*(174420 + 61803*d + 4229*d^2 + 117*d^3 + d^4)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (945945*(6763620 + 2208311*d + 171888*d^2 + 5824*d^3 + 72*d^4)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945945*(130156080 + 38451838*d + 3292203*d^2 + 127485*d^3 + 1989*d^4 + 5*d^5)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (945945*(448918320 + 126071026*d + 11696157*d^2 + 507727*d^3 + 9735*d^4 + 55*d^5)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315315*(3461190480 + 963365970*d + 96297607*d^2 + 4647258*d^3 + 106540*d^4 + 924*d^5 + d^6)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315315*(6884589960 + 1950972210*d + 209484847*d^2 + 11158524*d^3 + 298249*d^4 + 3465*d^5 + 10*d^6)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (135135*(406233327360 + 119080926768*d + 13700280188*d^2 + 800188312*d^3 + 24469277*d^4 + 357175*d^5 + 1799*d^6 + d^7)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (135135*(518568489600 + 158628970064*d + 19509847588*d^2 + 1242510976*d^3 + 42878227*d^4 + 756735*d^5 + 5551*d^6 + 9*d^7)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3003*(48541448793600 + 15566044136160*d + 2042361154952*d^2 + 141176220444*d^3 + 5441114154*d^4 + 113061375*d^5 + 1099833*d^6 + 3381*d^7 + d^8)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (273*(453747797395200 + 152861460420000*d + 21356978212496*d^2 + 1596204021132*d^3 + 68145174552*d^4 + 1635312105*d^5 + 19973184*d^6 + 95568*d^7 + 88*d^8)*x^11)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) - (91*(7542169508966400 + 2671503684814080*d + 396823836598752*d^2 + 31965479393336*d^3 + 1501724258748*d^4 + 41024969454*d^5 + 607158783*d^6 + 4048089*d^7 + 7557*d^8 + d^9)*x^12)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) + (49*(7844369656780800 + 2921938935379200*d + 460830972917856*d^2 + 39904507189688*d^3 + 2052102323964*d^4 + 63121136862*d^5 + 1104087639*d^6 + 9587877*d^7 + 29601*d^8 + 13*d^9)*x^13)/(33554432*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) - (147*(1167464000102400 + 457279114033920*d + 76494945525344*d^2 + 7105515541304*d^3 + 398291526780*d^4 + 13676468862*d^5 + 277613991*d^6 + 3005301*d^7 + 13585*d^8 + 13*d^9)*x^14)/(67108864*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (49*(1218673042329600 + 501898593271680*d + 88987539579072*d^2 + 8852505212824*d^3 + 539064221724*d^4 + 20525577450*d^5 + 476923833*d^6 + 6243546*d^7 + 38181*d^8 + 65*d^9)*x^15)/(134217728*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (49*(318747554611200 + 138033570551040*d + 25928255045856*d^2 + 2759133109912*d^3 + 182050556412*d^4 + 7646466030*d^5 + 201260559*d^6 + 3116523*d^7 + 24453*d^8 + 65*d^9)*x^16)/(268435456*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (147*(314661047500800 + 143315524485120*d + 28517403899648*d^2 + 3243826045952*d^3 + 231478660368*d^4 + 10682448672*d^5 + 315963192*d^6 + 5692728*d^7 + 55237*d^8 + 208*d^9)*x^17)/(8589934592*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (49*(110335691980800 + 52879952332800*d + 11149211542272*d^2 + 1355320090880*d^3 + 104481748656*d^4 + 5282992992*d^5 + 174550248*d^6 + 3613560*d^7 + 42159*d^8 + 208*d^9)*x^18)/(17179869184*(19 + d)*(255 + 32*d + d^2)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (49*(24519042662400 + 12375421009920*d + 2766696241152*d^2 + 359581829632*d^3 + 29940323520*d^4 + 1656242736*d^5 + 60869568*d^6 + 1433208*d^7 + 19620*d^8 + 119*d^9)*x^19)/(137438953472*(4845 + 863*d + 51*d^2 + d^3)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6))
-16216200/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315*(-585585 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (3465*(-65520 + 66828*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (105*(22432410 + 22770501*d + 4341709*d^2 + 414870*d^3 + 19780*d^4 + 393*d^5 + d^6)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (105*(118918800 + 72814659*d + 14193511*d^2 + 1399800*d^3 + 70750*d^4 + 1620*d^5 + 10*d^6)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (21*(11924312400 + 6477215550*d + 1304775697*d^2 + 134542909*d^3 + 7328470*d^4 + 194860*d^5 + 1873*d^6 + d^7)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (63*(6645038400 + 3537792840*d + 741792916*d^2 + 80621652*d^3 + 4756210*d^4 + 144540*d^5 + 1819*d^6 + 3*d^7)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (63*(2030371200 + 1099120440*d + 240854716*d^2 + 27681852*d^3 + 1764610*d^4 + 60120*d^5 + 919*d^6 + 3*d^7)*x^7)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (63*(7499091600 + 4189048140*d + 960950056*d^2 + 116800327*d^3 + 8005960*d^4 + 301360*d^5 + 5404*d^6 + 28*d^7)*x^8)/(8192*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (63*(5264859600 + 3052446420*d + 733172704*d^2 + 94121853*d^3 + 6905740*d^4 + 284520*d^5 + 5866*d^6 + 42*d^7)*x^9)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (63*(44454009600 + 26808073680*d + 6740344684*d^2 + 912705648*d^3 + 71451565*d^4 + 3201915*d^5 + 74656*d^6 + 672*d^7)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (63*(8562153600 + 5375865840*d + 1414781228*d^2 + 201910616*d^3 + 16828205*d^4 + 815675*d^5 + 21152*d^6 + 224*d^7)*x^11)/(524288*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) + (63*(9109900800 + 5960498400*d + 1642547176*d^2 + 246975156*d^3 + 21867610*d^4 + 1139205*d^5 + 32299*d^6 + 384*d^7)*x^12)/(4194304*(3 + d)*(5 + d)*(13 + d)*(15 + d)*(693 + 239*d + 27*d^2 + d^3)) - (63*(1499097600 + 1023433920*d + 295534480*d^2 + 46795764*d^3 + 4388800*d^4 + 243855*d^5 + 7435*d^6 + 96*d^7)*x^13)/(8388608*(15 + d)*(15 + 8*d + d^2)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (9*(6457651200 + 4607297280*d + 1394921696*d^2 + 232295448*d^3 + 22976660*d^4 + 1349670*d^5 + 43589*d^6 + 597*d^7)*x^14)/(134217728*(15 + 8*d + d^2)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-420/((3 + d)*(5 + d)*(7 + d)) + (630*(83655 + 26688*d + 3416*d^2 + 192*d^3 + 4*d^4)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315*(2033460 + 659817*d + 88656*d^2 + 5462*d^3 + 144*d^4 + d^5)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (1155*(2155140 + 750984*d + 108832*d^2 + 7554*d^3 + 248*d^4 + 3*d^5)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (105*(267181200 + 101476734*d + 15884041*d^2 + 1223124*d^3 + 46678*d^4 + 726*d^5 + d^6)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (105*(576678960 + 236732082*d + 39639097*d^2 + 3318336*d^3 + 141532*d^4 + 2640*d^5 + 10*d^6)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (7*(58396852800 + 25536835080*d + 4530926862*d^2 + 407131849*d^3 + 19094700*d^4 + 418390*d^5 + 2778*d^6 + d^7)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (63*(8607456000 + 3963729120*d + 740939912*d^2 + 71036524*d^3 + 3640100*d^4 + 92350*d^5 + 878*d^6 + d^7)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (63*(2241439200 + 1079904480*d + 212157512*d^2 + 21649924*d^3 + 1207400*d^4 + 34930*d^5 + 428*d^6 + d^7)*x^8)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (21*(87573657600 + 44026035120*d + 9084698484*d^2 + 985553788*d^3 + 59585775*d^4 + 1937440*d^5 + 28896*d^6 + 112*d^7)*x^9)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (63*(18384537600 + 9639178800*d + 2089248692*d^2 + 240688604*d^3 + 15711695*d^4 + 567440*d^5 + 9968*d^6 + 56*d^7)*x^10)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (63*(35187609600 + 19248095040*d + 4382732768*d^2 + 535558436*d^3 + 37608920*d^4 + 1495355*d^5 + 30272*d^6 + 224*d^7)*x^11)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (21*(18582220800 + 10611859680*d + 2538745368*d^2 + 328742036*d^3 + 24761970*d^4 + 1076465*d^5 + 24672*d^6 + 224*d^7)*x^12)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)) + (63*(12124569600 + 7234686720*d + 1819129120*d^2 + 249466984*d^3 + 20107660*d^4 + 949750*d^5 + 24235*d^6 + 256*d^7)*x^13)/(8388608*(7 + d)*(13 + d)*(15 + d)*(15 + 8*d + d^2)*(99 + 20*d + d^2)) - (63*(1845043200 + 1151642880*d + 304558816*d^2 + 44217496*d^3 + 3804700*d^4 + 193930*d^5 + 5419*d^6 + 64*d^7)*x^14)/(16777216*(15 + d)*(105 + 71*d + 15*d^2 + d^3)*(1287 + 359*d + 33*d^2 + d^3)) + (9*(3690086400 + 2413102080*d + 671775104*d^2 + 103202176*d^3 + 9449160*d^4 + 515620*d^5 + 15526*d^6 + 199*d^7)*x^15)/(134217728*(105 + 71*d + 15*d^2 + d^3)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4))
-310134825/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (945*(-984555 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2835*(-218790 + 537351*d + 84760*d^2 + 6680*d^3 + 260*d^4 + 4*d^5)*x^2)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (945*(53165970 + 37236471*d + 5938789*d^2 + 478770*d^3 + 19480*d^4 + 339*d^5 + d^6)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (10395*(50719500 + 24840792*d + 4078839*d^2 + 342980*d^3 + 15040*d^4 + 310*d^5 + 2*d^6)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (189*(15910408800 + 7153211370*d + 1223466383*d^2 + 108610309*d^3 + 5191730*d^4 + 125320*d^5 + 1187*d^6 + d^7)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (945*(6330032280 + 2831126292*d + 507290754*d^2 + 47768951*d^3 + 2486340*d^4 + 68612*d^5 + 834*d^6 + 2*d^7)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (9*(3997844650800 + 1832241313620*d + 344488630212*d^2 + 34415538269*d^3 + 1939990129*d^4 + 60071690*d^5 + 887698*d^6 + 3881*d^7 + d^8)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (81*(2086556472000 + 990502832160*d + 195324713468*d^2 + 20670898416*d^3 + 1255405641*d^4 + 43106280*d^5 + 752472*d^6 + 4884*d^7 + 4*d^8)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (81*(483718435200 + 238654527120*d + 49316655188*d^2 + 5519715936*d^3 + 359806041*d^4 + 13592040*d^5 + 274512*d^6 + 2364*d^7 + 4*d^8)*x^9)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (189*(606590899200 + 311339628960*d + 67376701048*d^2 + 7966140172*d^3 + 555823074*d^4 + 22957635*d^5 + 527392*d^6 + 5648*d^7 + 16*d^8)*x^10)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (567*(115521120000 + 61706908320*d + 13981934016*d^2 + 1744966252*d^3 + 130034832*d^4 + 5841075*d^5 + 150544*d^6 + 1928*d^7 + 8*d^8)*x^11)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (189*(1213181798400 + 674728682880*d + 160088062784*d^2 + 21077884248*d^3 + 1674408068*d^4 + 81418290*d^5 + 2329211*d^6 + 34752*d^7 + 192*d^8)*x^12)/(4194304*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (189*(196595942400 + 113914304640*d + 28309249248*d^2 + 3930868456*d^3 + 332351756*d^4 + 17426550*d^5 + 548667*d^6 + 9344*d^7 + 64*d^8)*x^13)/(4194304*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)*(99 + 20*d + d^2)) + (27*(1246787942400 + 753264084480*d + 196168782784*d^2 + 28723170896*d^3 + 2581610752*d^4 + 145491080*d^5 + 5003236*d^6 + 95489*d^7 + 768*d^8)*x^14)/(33554432*(7 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)*(1287 + 359*d + 33*d^2 + d^3)) - (27*(176432256000 + 111262452480*d + 30388169088*d^2 + 4692806720*d^3 + 447943608*d^4 + 27046460*d^5 + 1008042*d^6 + 21185*d^7 + 192*d^8)*x^15)/(67108864*(17 + d)*(105 + 71*d + 15*d^2 + d^3)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) + (9*(1129166438400 + 744340654080*d + 213445557504*d^2 + 34777382528*d^3 + 3521487088*d^4 + 226923200*d^5 + 9087736*d^6 + 206792*d^7 + 2047*d^8)*x^16)/(4294967296*(105 + 71*d + 15*d^2 + d^3)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5))
-4725/((3 + d)*(5 + d)*(7 + d)*(9 + d)) + (61425*(67881 + 21392*d + 2332*d^2 + 112*d^3 + 2*d^4)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (4725*(2946372 + 977713*d + 113304*d^2 + 6094*d^3 + 144*d^4 + d^5)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (4725*(13885872 + 4784017*d + 601748*d^2 + 36728*d^3 + 1078*d^4 + 12*d^5)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (4725*(390788112 + 139211486*d + 18885185*d^2 + 1274716*d^3 + 43086*d^4 + 606*d^5 + d^6)*x^4)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (10395*(475901400 + 175519232*d + 25399346*d^2 + 1858220*d^3 + 70070*d^4 + 1190*d^5 + 5*d^6)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(65178416160 + 24950778192*d + 3822923474*d^2 + 300188689*d^3 + 12485660*d^4 + 251110*d^5 + 1742*d^6 + d^7)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(106382699280 + 42358317552*d + 6845230814*d^2 + 574476289*d^3 + 26204420*d^4 + 612280*d^5 + 5870*d^6 + 10*d^7)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (45*(15472912815360 + 6416736593040*d + 1091692138508*d^2 + 97699041972*d^3 + 4862803449*d^4 + 129654000*d^5 + 1577562*d^6 + 5148*d^7 + d^8)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (135*(5362593075840 + 2317968025280*d + 414761278824*d^2 + 39510741536*d^3 + 2135352142*d^4 + 64037680*d^5 + 944846*d^6 + 4804*d^7 + 3*d^8)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (135*(1116750835200 + 503303580512*d + 94653024120*d^2 + 9582072416*d^3 + 559858222*d^4 + 18682720*d^5 + 324926*d^6 + 2284*d^7 + 3*d^8)*x^10)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (945*(423624115200 + 199104222752*d + 39335841096*d^2 + 4225680604*d^3 + 265967246*d^4 + 9796167*d^5 + 196776*d^6 + 1776*d^7 + 4*d^8)*x^11)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (945*(221427148800 + 108554709728*d + 22523316936*d^2 + 2564648660*d^3 + 173391694*d^4 + 7003381*d^5 + 159932*d^6 + 1768*d^7 + 6*d^8)*x^12)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) + (945*(713943859200 + 365208122752*d + 79572031360*d^2 + 9595672696*d^3 + 695239332*d^4 + 30629258*d^5 + 785375*d^6 + 10304*d^7 + 48*d^8)*x^13)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)) - (945*(107166259200 + 57226982912*d + 13095038944*d^2 + 1671443272*d^3 + 129536364*d^4 + 6197118*d^5 + 176671*d^6 + 2688*d^7 + 16*d^8)*x^14)/(16777216*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(105 + 71*d + 15*d^2 + d^3)) + (9*(9488134656000 + 5292713571840*d + 1272384391744*d^2 + 171850537712*d^3 + 14225431360*d^4 + 736328600*d^5 + 23148076*d^6 + 400643*d^7 + 2880*d^8)*x^15)/(134217728*(9 + d)*(15 + d)*(17 + d)*(143 + 24*d + d^2)*(105 + 71*d + 15*d^2 + d^3)) - (9*(1254629376000 + 731750826240*d + 184933029184*d^2 + 26431735232*d^3 + 2334558520*d^4 + 130325300*d^5 + 4483486*d^6 + 86723*d^7 + 720*d^8)*x^16)/(268435456*(17 + d)*(2145 + 503*d + 39*d^2 + d^3)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (9*(2509258752000 + 1532113274880*d + 407470339328*d^2 + 61654343296*d^3 + 5805380336*d^4 + 348349120*d^5 + 13008632*d^6 + 276424*d^7 + 2559*d^8)*x^17)/(17179869184*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-6547290750/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (51975*(-1574625 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (675675*(-13566 + 241525*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (17325*(104227578 + 60229161*d + 8320789*d^2 + 581430*d^3 + 20680*d^4 + 321*d^5 + d^6)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (51975*(196488006 + 83505598*d + 11929603*d^2 + 876220*d^3 + 33970*d^4 + 634*d^5 + 4*d^6)*x^4)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (10395*(25724081760 + 10110413662*d + 1509481029*d^2 + 117703229*d^3 + 5002830*d^4 + 109508*d^5 + 981*d^6 + d^7)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3465*(180514002240 + 70574100354*d + 11059506703*d^2 + 917430633*d^3 + 42540190*d^4 + 1063524*d^5 + 12133*d^6 + 33*d^7)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (495*(4546840793040 + 1818842258844*d + 299352158300*d^2 + 26380998987*d^3 + 1325898609*d^4 + 37216158*d^5 + 516474*d^6 + 2427*d^7 + d^8)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (495*(13001803083360 + 5380036282584*d + 929159087704*d^2 + 86806722240*d^3 + 4704871857*d^4 + 146661480*d^5 + 2406180*d^6 + 16200*d^7 + 20*d^8)*x^8)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (55*(1079333308085760 + 463795634024496*d + 83961237330180*d^2 + 8300620649600*d^3 + 483332340015*d^4 + 16599015993*d^5 + 315018270*d^6 + 2762070*d^7 + 6615*d^8 + d^9)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (495*(112057703896320 + 50065175403024*d + 9492399874716*d^2 + 991685897096*d^3 + 61853005305*d^4 + 2324889945*d^5 + 50184414*d^6 + 543174*d^7 + 2055*d^8 + d^9)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (495*(21182260619520 + 9843511122096*d + 1953670399980*d^2 + 215449571840*d^3 + 14358208725*d^4 + 587417481*d^5 + 14238126*d^6 + 183966*d^7 + 975*d^8 + d^9)*x^11)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (105*(242668285516800 + 117315959266944*d + 24366516937728*d^2 + 2834054263360*d^3 + 201379849692*d^4 + 8926718640*d^5 + 240581373*d^6 + 3624456*d^7 + 24948*d^8 + 44*d^9)*x^12)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315*(38958034452480 + 19597804672224*d + 4259219000760*d^2 + 522126604880*d^3 + 39489950598*d^4 + 1889643210*d^5 + 56185161*d^6 + 969540*d^7 + 8250*d^8 + 22*d^9)*x^13)/(4194304*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) + (45*(407420502128640 + 213336558994944*d + 48517137363936*d^2 + 6265768550216*d^3 + 503724986100*d^4 + 25940732790*d^5 + 845515629*d^6 + 16481514*d^7 + 167640*d^8 + 616*d^9)*x^14)/(33554432*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) - (15*(170851115635200 + 93165636593664*d + 22176266866176*d^2 + 3016481361656*d^3 + 257500675740*d^4 + 14235739770*d^5 + 505970409*d^6 + 11018814*d^7 + 130680*d^8 + 616*d^9)*x^15)/(33554432*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)*(105 + 71*d + 15*d^2 + d^3)) + (9*(1796190146150400 + 1020656427632640*d + 254388282391808*d^2 + 36446085249536*d^3 + 3301284235536*d^4 + 195537746880*d^5 + 7545146952*d^6 + 181885584*d^7 + 2464009*d^8 + 14080*d^9)*x^16)/(2147483648*(9 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)*(2145 + 503*d + 39*d^2 + d^3)) - (9*(222884908646400 + 132087762570240*d + 34495169627648*d^2 + 5207087593856*d^3 + 500302515216*d^4 + 31698673440*d^5 + 1322741112*d^6 + 34996464*d^7 + 531529*d^8 + 3520*d^9)*x^17)/(4294967296*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (9*(52443507916800 + 32450536458240*d + 8888707928832*d^2 + 1414675056512*d^3 + 144174750160*d^4 + 9757660416*d^5 + 438572008*d^6 + 12623928*d^7 + 211165*d^8 + 1564*d^9)*x^18)/(34359738368*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-62370/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (31185*(1448655 + 449792*d + 42728*d^2 + 1792*d^3 + 28*d^4)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (31185*(21036990 + 7126061*d + 727344*d^2 + 34766*d^3 + 744*d^4 + 5*d^5)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (405405*(18149370 + 6165811*d + 685584*d^2 + 37276*d^3 + 984*d^4 + 10*d^5)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (10395*(3008163600 + 1009168206*d + 120785549*d^2 + 7237956*d^3 + 218654*d^4 + 2790*d^5 + 5*d^6)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (31185*(3212738880 + 1079108734*d + 137489681*d^2 + 8915704*d^3 + 300536*d^4 + 4660*d^5 + 20*d^6)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (10395*(94985411040 + 32467766904*d + 4377838822*d^2 + 304845961*d^3 + 11361868*d^4 + 209398*d^5 + 1426*d^6 + d^7)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (10395*(184314265200 + 64866071556*d + 9230462038*d^2 + 687748604*d^3 + 28164532*d^4 + 603218*d^5 + 5566*d^6 + 11*d^7)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1485*(16078770489600 + 5866022989584*d + 879537513644*d^2 + 69945804180*d^3 + 3128457297*d^4 + 76411944*d^5 + 887586*d^6 + 3204*d^7 + d^8)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1485*(20359952645760 + 7726628292144*d + 1219166948388*d^2 + 103250920108*d^3 + 5016316795*d^4 + 137764480*d^5 + 1933540*d^6 + 10480*d^7 + 10*d^8)*x^9)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (33*(3796137271180800 + 1500718512444480*d + 248923878507936*d^2 + 22404746414924*d^3 + 1176945058296*d^4 + 35963305329*d^5 + 593536104*d^6 + 4339986*d^7 + 8244*d^8 + d^9)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (27*(3935740006598400 + 1621532522643360*d + 282490241004456*d^2 + 26975448530824*d^3 + 1526420899206*d^4 + 51472786764*d^5 + 979269984*d^6 + 9066486*d^7 + 27984*d^8 + 11*d^9)*x^11)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (27*(681020666726400 + 292443451939680*d + 53473845108696*d^2 + 5409770082664*d^3 + 328719463506*d^4 + 12152465724*d^5 + 262527804*d^6 + 2956206*d^7 + 13134*d^8 + 11*d^9)*x^12)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) + (63*(1307426868633600 + 585189701533440*d + 112258149010848*d^2 + 12017764992152*d^3 + 782151624828*d^4 + 31530095562*d^5 + 764503767*d^6 + 10185648*d^7 + 60192*d^8 + 88*d^9)*x^13)/(8388608*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) - (189*(194577333350400 + 90784742309760*d + 18265574371584*d^2 + 2067323268856*d^3 + 143804914884*d^4 + 6293514906*d^5 + 169721271*d^6 + 2621784*d^7 + 19536*d^8 + 44*d^9)*x^14)/(16777216*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) + (27*(1895713621401600 + 922200499994880*d + 194578715910912*d^2 + 23267167182448*d^3 + 1726896701712*d^4 + 81755280768*d^5 + 2434310508*d^6 + 42926757*d^7 + 388608*d^8 + 1232*d^9)*x^15)/(134217728*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)) - (9*(743744294092800 + 377359405850880*d + 83502872834112*d^2 + 10544709706048*d^3 + 833960586312*d^4 + 42585889668*d^5 + 1391756058*d^6 + 27674607*d^7 + 296208*d^8 + 1232*d^9)*x^16)/(134217728*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (27*(1468418221670400 + 777453438351360*d + 180472729538304*d^2 + 24063567228032*d^3 + 2026085974416*d^4 + 111339852288*d^5 + 3974412456*d^6 + 88231128*d^7 + 1092609*d^8 + 5632*d^9)*x^17)/(8589934592*(11 + d)*(17 + d)*(19 + d)*(195 + 28*d + d^2)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (27*(171633298636800 + 94889586677760*d + 23119069582080*d^2 + 3255388785536*d^3 + 291651721872*d^4 + 17217389952*d^5 + 668556840*d^6 + 16425864*d^7 + 230913*d^8 + 1408*d^9)*x^18)/(17179869184*(19 + d)*(3315 + 671*d + 45*d^2 + d^3)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (9*(114422199091200 + 66120269230080*d + 16922678957568*d^2 + 2517820741120*d^3 + 239999959584*d^4 + 15199669968*d^5 + 639595152*d^6 + 17244120*d^7 + 270306*d^8 + 1877*d^9)*x^19)/(137438953472*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5))
-16216200/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (15*(-6891885 + 465180*d + 129259*d^2 + 18600*d^3 + 1465*d^4 + 60*d^5 + d^6)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (45*(-12567555 + 3616335*d + 1034072*d^2 + 148800*d^3 + 11720*d^4 + 480*d^5 + 8*d^6)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (5*(-221351130 + 360537975*d + 103613862*d^2 + 14972059*d^3 + 1187670*d^4 + 49345*d^5 + 858*d^6 + d^7)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (55*(52628940 + 112669020*d + 32277069*d^2 + 4704859*d^3 + 378990*d^4 + 16225*d^5 + 306*d^6 + d^7)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (275*(50845158 + 53157150*d + 15214881*d^2 + 2249659*d^3 + 185610*d^4 + 8305*d^5 + 174*d^6 + d^7)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (165*(1439408880 + 1207687410*d + 347830491*d^2 + 52487815*d^3 + 4470960*d^4 + 211240*d^5 + 4944*d^6 + 40*d^7)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (165*(497100240 + 382591890*d + 111781623*d^2 + 17315435*d^3 + 1532280*d^4 + 76820*d^5 + 1992*d^6 + 20*d^7)*x^7)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (165*(1957147920 + 1463993820*d + 437013084*d^2 + 69823993*d^3 + 6443040*d^4 + 342640*d^5 + 9696*d^6 + 112*d^7)*x^8)/(8192*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (165*(1416018240 + 1060305480*d + 325134858*d^2 + 53753593*d^3 + 5177280*d^4 + 290800*d^5 + 8832*d^6 + 112*d^7)*x^9)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (165*(12092371200 + 9209587056*d + 2911270180*d^2 + 498708080*d^3 + 50061295*d^4 + 2950409*d^5 + 94720*d^6 + 1280*d^7)*x^10)/(524288*(3 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(35 + 12*d + d^2)) - (165*(2335132800 + 1824178896*d + 595458084*d^2 + 105641960*d^3 + 11015535*d^4 + 676169*d^5 + 22656*d^6 + 320*d^7)*x^11)/(524288*(3 + d)*(11 + d)*(13 + d)*(15 + d)*(315 + 143*d + 21*d^2 + d^3)) + (5*(81989107200 + 65957786784*d + 22233860376*d^2 + 4077309820*d^3 + 439683990*d^4 + 27907831*d^5 + 966129*d^6 + 14080*d^7)*x^12)/(4194304*(3 + d)*(13 + d)*(15 + d)*(3465 + 1888*d + 374*d^2 + 32*d^3 + d^4)) - (5*(13491878400 + 11191661568*d + 3891155952*d^2 + 735410204*d^3 + 81625080*d^4 + 5322917*d^5 + 188913*d^6 + 2816*d^7)*x^13)/(8388608*(3 + d)*(15 + d)*(45045 + 28009*d + 6750*d^2 + 790*d^3 + 45*d^4 + d^5)) + (15*(2767564800 + 2366578176*d + 846950368*d^2 + 164409512*d^3 + 18696700*d^4 + 1245914*d^5 + 45067*d^6 + 683*d^7)*x^14)/(134217728*(3 + d)*(675675 + 465180*d + 129259*d^2 + 18600*d^3 + 1465*d^4 + 60*d^5 + d^6))
-45/(15 + 8*d + d^2) + (585*(204435 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (45*(34504470 + 10828593*d + 2115309*d^2 + 205430*d^3 + 10100*d^4 + 217*d^5 + d^6)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (45*(126441315 + 44026311*d + 8938708*d^2 + 918160*d^3 + 49700*d^4 + 1304*d^5 + 12*d^6)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (15*(7669181520 + 3096757458*d + 660598317*d^2 + 72488389*d^3 + 4327230*d^4 + 132952*d^5 + 1653*d^6 + d^7)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (165*(1344372120 + 627038478*d + 140828205*d^2 + 16482469*d^3 + 1070430*d^4 + 36904*d^5 + 549*d^6 + d^7)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (165*(2074297680 + 1087378182*d + 256332345*d^2 + 31785065*d^3 + 2213190*d^4 + 83408*d^5 + 1425*d^6 + 5*d^7)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (495*(1730186640 + 988008006*d + 243319353*d^2 + 31740955*d^3 + 2345100*d^4 + 95344*d^5 + 1842*d^6 + 10*d^7)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (495*(436428720 + 264884088*d + 67865784*d^2 + 9264530*d^3 + 721950*d^4 + 31472*d^5 + 681*d^6 + 5*d^7)*x^8)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (165*(8406084960 + 5338691544*d + 1419013316*d^2 + 202080882*d^3 + 16560205*d^4 + 771456*d^5 + 18504*d^6 + 168*d^7)*x^9)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (495*(1756460160 + 1157632224*d + 318779568*d^2 + 47290374*d^3 + 4069485*d^4 + 201952*d^5 + 5304*d^6 + 56*d^7)*x^10)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (45*(73893980160 + 50362235664*d + 14364793740*d^2 + 2218828520*d^3 + 200264405*d^4 + 10543641*d^5 + 299200*d^6 + 3520*d^7)*x^11)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (15*(39022663680 + 27481030512*d + 8122348036*d^2 + 1305996240*d^3 + 123420275*d^4 + 6857163*d^5 + 207504*d^6 + 2640*d^7)*x^12)/(1048576*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) + (15*(38192394240 + 27805852896*d + 8520392200*d^2 + 1425232900*d^3 + 140653270*d^4 + 8195689*d^5 + 261310*d^6 + 3520*d^7)*x^13)/(8388608*(3 + d)*(5 + d)*(13 + d)*(15 + d)*(693 + 239*d + 27*d^2 + d^3)) - (15*(5811886080 + 4378391232*d + 1391176480*d^2 + 241762196*d^3 + 24827560*d^4 + 1507283*d^5 + 50110*d^6 + 704*d^7)*x^14)/(16777216*(15 + d)*(15 + 8*d + d^2)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + ((49816166400 + 38863031040*d + 12798161952*d^2 + 2305664104*d^3 + 245361420*d^4 + 15420610*d^5 + 529923*d^6 + 7681*d^7)*x^15)/(268435456*(15 + 8*d + d^2)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-310134825/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(-13455585 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (4095*(-2213145 + 1259268*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(284864580 + 601847463*d + 135041372*d^2 + 15931939*d^3 + 1044380*d^4 + 36397*d^5 + 548*d^6 + d^7)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(963332370 + 770242782*d + 174803803*d^2 + 20983756*d^3 + 1415020*d^4 + 51988*d^5 + 892*d^6 + 4*d^7)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (21*(385945560000 + 249138362910*d + 57543154799*d^2 + 7087576110*d^3 + 497376099*d^4 + 19562730*d^5 + 386301*d^6 + 2730*d^7 + d^8)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (231*(75267738000 + 45445072950*d + 10746350319*d^2 + 1367485010*d^3 + 100616899*d^4 + 4259450*d^5 + 95581*d^6 + 890*d^7 + d^8)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (1155*(23545782000 + 14032769214*d + 3414447191*d^2 + 451016490*d^3 + 34911699*d^4 + 1588386*d^5 + 39789*d^6 + 450*d^7 + d^8)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3465*(37565049600 + 22638166704*d + 5688112412*d^2 + 781900812*d^3 + 63695541*d^4 + 3100776*d^5 + 85428*d^6 + 1128*d^7 + 4*d^8)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3465*(8773081200 + 5408332452*d + 1406141486*d^2 + 201317576*d^3 + 17237023*d^4 + 893588*d^5 + 26794*d^6 + 404*d^7 + 2*d^8)*x^9)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (231*(385878729600 + 244679094240*d + 65884636432*d^2 + 9822750080*d^3 + 882433382*d^4 + 48525805*d^5 + 1572168*d^6 + 26640*d^7 + 168*d^8)*x^10)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (693*(73513440000 + 48063334800*d + 13406910624*d^2 + 2080445480*d^3 + 195795744*d^4 + 11387245*d^5 + 396376*d^6 + 7440*d^7 + 56*d^8)*x^11)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(1698454517760 + 1146262162656*d + 331253601416*d^2 + 53479088800*d^3 + 5266426538*d^4 + 323136514*d^5 + 12019529*d^6 + 246400*d^7 + 2112*d^8)*x^12)/(4194304*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) - (105*(275234319360 + 191874437376*d + 57457054744*d^2 + 9648700352*d^3 + 993246242*d^4 + 64134694*d^5 + 2534361*d^6 + 55968*d^7 + 528*d^8)*x^13)/(4194304*(3 + d)*(5 + d)*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) + (15*(1745503119360 + 1257877736256*d + 390470965136*d^2 + 68197055528*d^3 + 7330343692*d^4 + 496629854*d^5 + 20715184*d^6 + 486527*d^7 + 4928*d^8)*x^14)/(33554432*(3 + d)*(5 + d)*(15 + d)*(17 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (3*(1235025792000 + 920865682560*d + 296476383392*d^2 + 53840165960*d^3 + 6033303472*d^4 + 427318010*d^5 + 18686458*d^6 + 461435*d^7 + 4928*d^8)*x^15)/(67108864*(17 + d)*(15 + 8*d + d^2)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + ((7904165068800 + 6104302018560*d + 2039134215168*d^2 + 384776150080*d^3 + 44851759568*d^4 + 3306743440*d^5 + 150562832*d^6 + 3870520*d^7 + 43007*d^8)*x^16)/(4294967296*(15 + 8*d + d^2)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-420/((3 + d)*(5 + d)*(7 + d)) + (105*(45617715 + 14865648*d + 2373280*d^2 + 187040*d^3 + 7280*d^4 + 112*d^5)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(162779760 + 52483407*d + 8619907*d^2 + 711530*d^3 + 30230*d^4 + 583*d^5 + 3*d^6)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (1365*(54276750 + 19001544*d + 3280027*d^2 + 290690*d^3 + 13850*d^4 + 331*d^5 + 3*d^6)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(8769103200 + 3430936806*d + 626696611*d^2 + 59733269*d^3 + 3147330*d^4 + 87264*d^5 + 1019*d^6 + d^7)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(42377872680 + 18365509686*d + 3538224635*d^2 + 359684056*d^3 + 20551120*d^4 + 635216*d^5 + 8856*d^6 + 24*d^7)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (7*(2472572044800 + 1160025968880*d + 234259826634*d^2 + 25178021135*d^3 + 1539666349*d^4 + 52117970*d^5 + 847396*d^6 + 4055*d^7 + d^8)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (77*(354998311200 + 176536259100*d + 37179833514*d^2 + 4200160520*d^3 + 273019549*d^4 + 10044530*d^5 + 187756*d^6 + 1295*d^7 + d^8)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (385*(90948536640 + 47282313312*d + 10354575780*d^2 + 1225621700*d^3 + 84411349*d^4 + 3360578*d^5 + 71200*d^6 + 635*d^7 + d^8)*x^8)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (1155*(502056696960 + 270912132048*d + 61613548292*d^2 + 7630243812*d^3 + 555817739*d^4 + 23851552*d^5 + 564928*d^6 + 6128*d^7 + 16*d^8)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (1155*(104438730240 + 58319022768*d + 13770475924*d^2 + 1783055076*d^3 + 137180707*d^4 + 6319568*d^5 + 165344*d^6 + 2104*d^7 + 8*d^8)*x^10)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (21*(15250468147200 + 8805304956960*d + 2158880672616*d^2 + 292158859340*d^3 + 23705963686*d^4 + 1167768395*d^5 + 33430144*d^6 + 487520*d^7 + 2464*d^8)*x^11)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (21*(7971377356800 + 4759404297600*d + 1211944696976*d^2 + 171349794780*d^3 + 14642351036*d^4 + 768596065*d^5 + 23894464*d^6 + 392480*d^7 + 2464*d^8)*x^12)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(5140395786240 + 3175179277440*d + 839945451584*d^2 + 124025865080*d^3 + 11147152484*d^4 + 621642010*d^5 + 20855811*d^6 + 380160*d^7 + 2816*d^8)*x^13)/(16777216*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(771597066240 + 493364943360*d + 135622134624*d^2 + 20909599624*d^3 + 1974408956*d^4 + 116664430*d^5 + 4199171*d^6 + 83776*d^7 + 704*d^8)*x^14)/(16777216*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)*(99 + 20*d + d^2)) + ((68314569523200 + 45248390668800*d + 12930685785024*d^2 + 2081328877712*d^3 + 206266028080*d^4 + 12878941040*d^5 + 494342296*d^6 + 10653443*d^7 + 98560*d^8)*x^15)/(134217728*(7 + d)*(15 + d)*(17 + d)*(15 + 8*d + d^2)*(1287 + 359*d + 33*d^2 + d^3)) - ((9033331507200 + 6203417610240*d + 1843940431872*d^2 + 309847283872*d^3 + 32191001528*d^4 + 2117423980*d^5 + 86116898*d^6 + 1980163*d^7 + 19712*d^8)*x^16)/(268435456*(17 + d)*(105 + 71*d + 15*d^2 + d^3)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) + (9*(2007407001600 + 1430812231680*d + 442667432192*d^2 + 77640047744*d^3 + 8443137584*d^4 + 582917440*d^5 + 24949848*d^6 + 605256*d^7 + 6371*d^8)*x^17)/(17179869184*(105 + 71*d + 15*d^2 + d^3)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5))
-6547290750/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945*(-24942060 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (945*(-155887875 + 160914756*d + 29978984*d^2 + 2963520*d^3 + 162680*d^4 + 4704*d^5 + 56*d^6)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945*(1118235690 + 1082650899*d + 203066822*d^2 + 20327419*d^3 + 1139390*d^4 + 34321*d^5 + 458*d^6 + d^7)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (12285*(612999090 + 356808927*d + 68156939*d^2 + 6991579*d^3 + 407330*d^4 + 13153*d^5 + 206*d^6 + d^7)*x^4)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (189*(555459676200 + 284443977930*d + 55792360567*d^2 + 5919492334*d^3 + 362553779*d^4 + 12695830*d^5 + 231593*d^6 + 1666*d^7 + d^8)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (189*(1332321705000 + 662964950250*d + 134236795009*d^2 + 14816595038*d^3 + 958711348*d^4 + 36397760*d^5 + 756316*d^6 + 6992*d^7 + 12*d^8)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (9*(203468845179600 + 102057703972020*d + 21394203733356*d^2 + 2463401760959*d^3 + 168490485576*d^4 + 6901041399*d^5 + 160304004*d^6 + 1795221*d^7 + 5664*d^8 + d^9)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (99*(53104003898400 + 27248097904200*d + 5921188249716*d^2 + 711746552326*d^3 + 51386704425*d^4 + 2258537358*d^5 + 57910104*d^6 + 761994*d^7 + 3600*d^8 + 2*d^9)*x^8)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (495*(12261014831520 + 6473568081384*d + 1458774294948*d^2 + 183006128422*d^3 + 13920982593*d^4 + 653774814*d^5 + 18346272*d^6 + 277818*d^7 + 1752*d^8 + 2*d^9)*x^9)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (297*(76399978636800 + 41599778539440*d + 9720518066996*d^2 + 1271999164172*d^3 + 101780704487*d^4 + 5091067800*d^5 + 155353184*d^6 + 2662728*d^7 + 20928*d^8 + 40*d^9)*x^10)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (297*(14442450422400 + 8116946934720*d + 1966546155148*d^2 + 268290646576*d^3 + 22553308141*d^4 + 1198472940*d^5 + 39550672*d^6 + 756804*d^7 + 7104*d^8 + 20*d^9)*x^11)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (63*(330911298432000 + 192046726073280*d + 48242751927536*d^2 + 6859445912544*d^3 + 605185039256*d^4 + 34089479004*d^5 + 1210744739*d^6 + 25577376*d^7 + 278784*d^8 + 1056*d^9)*x^12)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (189*(53124592435200 + 31849418730240*d + 8296554065856*d^2 + 1229199739696*d^3 + 113724914100*d^4 + 6776990108*d^5 + 257940579*d^6 + 5961824*d^7 + 73920*d^8 + 352*d^9)*x^13)/(4194304*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (135*(111114682398720 + 68847079407744*d + 18602071108928*d^2 + 2871524320664*d^3 + 278401297972*d^4 + 17519661978*d^5 + 711929407*d^6 + 17867646*d^7 + 247808*d^8 + 1408*d^9)*x^14)/(33554432*(3 + d)*(5 + d)*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(99 + 20*d + d^2)) - (9*(232978794048000 + 149272681246080*d + 41849543498656*d^2 + 6730874051592*d^3 + 683440166332*d^4 + 45345788670*d^5 + 1960714399*d^6 + 53069058*d^7 + 811008*d^8 + 5280*d^9)*x^15)/(33554432*(7 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)*(1287 + 359*d + 33*d^2 + d^3)) + (9*(1469610119577600 + 974338764871680*d + 283571800549632*d^2 + 47525713124864*d^3 + 5051546636304*d^4 + 352857059520*d^5 + 16181400648*d^6 + 469159056*d^7 + 7790601*d^8 + 56320*d^9)*x^16)/(2147483648*(7 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) - (9*(182360379801600 + 125211725383680*d + 37854391318272*d^2 + 6612676984192*d^3 + 735462478800*d^4 + 54000403296*d^5 + 2617139448*d^6 + 80723568*d^7 + 1437705*d^8 + 11264*d^9)*x^17)/(4294967296*(19 + d)*(105 + 71*d + 15*d^2 + d^3)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)) + (5*(77234984386560 + 54977932302336*d + 17279346279168*d^2 + 3147200408960*d^3 + 366074907408*d^4 + 28199990784*d^5 + 1438633224*d^6 + 46866840*d^7 + 884673*d^8 + 7372*d^9)*x^18)/(34359738368*(105 + 71*d + 15*d^2 + d^3)*(6235515 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6))
-4725/((3 + d)*(5 + d)*(7 + d)*(9 + d)) + (70875*(739024 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4725*(85911540 + 28257070*d + 4017439*d^2 + 289300*d^3 + 10855*d^4 + 190*d^5 + d^6)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (4725*(1748715540 + 608930395*d + 91605584*d^2 + 7147000*d^3 + 303380*d^4 + 6580*d^5 + 56*d^6)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4725*(13158322320 + 4905477770*d + 782271585*d^2 + 65730789*d^3 + 3079350*d^4 + 76800*d^5 + 825*d^6 + d^7)*x^4)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (61425*(2969171040 + 1177640942*d + 197892099*d^2 + 17704629*d^3 + 897030*d^4 + 24888*d^5 + 321*d^6 + d^7)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315*(2713363567200 + 1132774503300*d + 199336674032*d^2 + 18833214099*d^3 + 1021237329*d^4 + 31128510*d^5 + 472578*d^6 + 2451*d^7 + d^8)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (945*(1713408668400 + 746450176880*d + 136988076038*d^2 + 13607092881*d^3 + 785900316*d^4 + 26156040*d^5 + 459012*d^6 + 3304*d^7 + 4*d^8)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (45*(888131551507200 + 401648243644080*d + 76708323890036*d^2 + 7993513691624*d^3 + 490489995471*d^4 + 17734639209*d^5 + 353592414*d^6 + 3230046*d^7 + 7519*d^8 + d^9)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (495*(101903884992000 + 47716662847440*d + 9475230723132*d^2 + 1034702252576*d^3 + 67321065693*d^4 + 2631499689*d^5 + 58753758*d^6 + 648894*d^7 + 2367*d^8 + d^9)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2475*(21093206883840 + 10216465363152*d + 2108628886076*d^2 + 241115797376*d^3 + 16603877325*d^4 + 698484297*d^5 + 17269854*d^6 + 223854*d^7 + 1135*d^8 + d^9)*x^10)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (135*(655965979468800 + 328564401362080*d + 70476523964072*d^2 + 8433017709524*d^3 + 613579231174*d^4 + 27670796545*d^5 + 751169188*d^6 + 11192676*d^7 + 73106*d^8 + 110*d^9)*x^11)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (135*(113503444454400 + 58799038489360*d + 13106633008596*d^2 + 1640162830692*d^3 + 125898986507*d^4 + 6066931570*d^5 + 179604194*d^6 + 3027618*d^7 + 24233*d^8 + 55*d^9)*x^12)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(217904478105600 + 116773826918400*d + 27049382258144*d^2 + 3538353051816*d^3 + 286175312444*d^4 + 14695883286*d^5 + 471755411*d^6 + 8882544*d^7 + 84216*d^8 + 264*d^9)*x^13)/(8388608*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945*(32429555558400 + 17983242414080*d + 4329099943456*d^2 + 591749050328*d^3 + 50374267724*d^4 + 2750297562*d^5 + 95273459*d^6 + 1982992*d^7 + 21736*d^8 + 88*d^9)*x^14)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) + (225*(189571362140160 + 108820828482048*d + 27228866970880*d^2 + 3888418841280*d^3 + 348105509640*d^4 + 20165706876*d^5 + 750687630*d^6 + 17124285*d^7 + 212960*d^8 + 1056*d^9)*x^15)/(134217728*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)) - (45*(123957382348800 + 73693841212800*d + 19171523825632*d^2 + 2860025527824*d^3 + 269076254104*d^4 + 16510053840*d^5 + 658043428*d^6 + 16330401*d^7 + 226776*d^8 + 1320*d^9)*x^16)/(134217728*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)*(105 + 71*d + 15*d^2 + d^3)) + (45*(734209110835200 + 452331501557760*d + 122396138011904*d^2 + 19075709414528*d^3 + 1885069772208*d^4 + 122321270400*d^5 + 5202467256*d^6 + 139497912*d^7 + 2132227*d^8 + 14080*d^9)*x^17)/(8589934592*(9 + d)*(17 + d)*(19 + d)*(105 + 71*d + 15*d^2 + d^3)*(2145 + 503*d + 39*d^2 + d^3)) - (45*(85816649318400 + 54829142415360*d + 15440335840512*d^2 + 2514613511296*d^3 + 260913523248*d^4 + 17879112384*d^5 + 808737048*d^6 + 23272104*d^7 + 386307*d^8 + 2816*d^9)*x^18)/(17179869184*(19 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (25*(34326659727360 + 22765982662656*d + 6677324900352*d^2 + 1136814899456*d^3 + 123810083712*d^4 + 8945510448*d^5 + 428791104*d^6 + 13148952*d^7 + 234072*d^8 + 1843*d^9)*x^19)/(137438953472*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-45/(15 + 8*d + d^2) + (675*(7810803 + 2514576*d + 562118*d^2 + 65760*d^3 + 4250*d^4 + 144*d^5 + 2*d^6)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (45*(882161280 + 273871503*d + 61966032*d^2 + 7383139*d^3 + 491880*d^4 + 17677*d^5 + 288*d^6 + d^7)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(265720455 + 91519698*d + 21212477*d^2 + 2615539*d^3 + 183755*d^4 + 7237*d^5 + 143*d^6 + d^7)*x^3)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (15*(259980280560 + 103856870106*d + 24877289967*d^2 + 3205760330*d^3 + 239729299*d^4 + 10368014*d^5 + 239053*d^6 + 2270*d^7 + d^8)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (195*(44474217480 + 20613482550*d + 5127696033*d^2 + 692787602*d^3 + 55068739*d^4 + 2582726*d^5 + 66685*d^6 + 758*d^7 + d^8)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (585*(13255509960 + 6980645514*d + 1805489873*d^2 + 255369166*d^3 + 21442419*d^4 + 1075402*d^5 + 30285*d^6 + 394*d^7 + d^8)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2145*(10639785240 + 6191582580*d + 1662668382*d^2 + 245284357*d^3 + 21608438*d^4 + 1146844*d^5 + 34730*d^6 + 508*d^7 + 2*d^8)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (2145*(12957386400 + 8118426942*d + 2257337073*d^2 + 345960151*d^3 + 31804415*d^4 + 1774678*d^5 + 57377*d^6 + 934*d^7 + 5*d^8)*x^8)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (6435*(69345964800 + 45850136928*d + 13163257436*d^2 + 2089090020*d^3 + 199697447*d^4 + 11672352*d^5 + 401264*d^6 + 7200*d^7 + 48*d^8)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (6435*(14194434240 + 9771369600*d + 2890230108*d^2 + 473973212*d^3 + 47013319*d^4 + 2872448*d^5 + 104656*d^6 + 2048*d^7 + 16*d^8)*x^10)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (585*(411682803840 + 292738409472*d + 89094386296*d^2 + 15079448564*d^3 + 1550309746*d^4 + 98863495*d^5 + 3803840*d^6 + 80256*d^7 + 704*d^8)*x^11)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (585*(214704483840 + 157074566112*d + 49164769088*d^2 + 8583879796*d^3 + 914066672*d^4 + 60740341*d^5 + 2457296*d^6 + 55264*d^7 + 528*d^8)*x^12)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (15*(26987077877760 + 20281629756096*d + 6529041331632*d^2 + 1175701254712*d^3 + 129579859520*d^4 + 8953910374*d^5 + 378990533*d^6 + 8988928*d^7 + 91520*d^8)*x^13)/(16777216*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) - (15*(4050884597760 + 3126827526336*d + 1035576784464*d^2 + 192297260360*d^3 + 21913116856*d^4 + 1570370834*d^5 + 69173701*d^6 + 1713920*d^7 + 18304*d^8)*x^14)/(16777216*(3 + d)*(5 + d)*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) + (3*(17078642380800 + 13546040392320*d + 4616928905248*d^2 + 883698205184*d^3 + 103959196840*d^4 + 7702212260*d^5 + 351198292*d^6 + 9016301*d^7 + 99840*d^8)*x^15)/(134217728*(3 + d)*(5 + d)*(15 + d)*(17 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (3*(2258332876800 + 1841718439680*d + 646043627008*d^2 + 127353748944*d^3 + 15435527640*d^4 + 1178203800*d^5 + 55326882*d^6 + 1461741*d^7 + 16640*d^8)*x^16)/(268435456*(17 + d)*(15 + 8*d + d^2)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (3*(4516665753600 + 3789279160320*d + 1367649845504*d^2 + 277309775872*d^3 + 34544262800*d^4 + 2706869920*d^5 + 130297016*d^6 + 3522808*d^7 + 40965*d^8)*x^17)/(17179869184*(15 + 8*d + d^2)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-6547290750/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315*(-330482295 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (4725*(-67343562 + 25923219*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(-1184747850 + 16561133391*d + 4235332709*d^2 + 584484411*d^3 + 47642469*d^4 + 2301789*d^5 + 61551*d^6 + 729*d^7 + d^8)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (105*(31869717165 + 37209028962*d + 9559550603*d^2 + 1333293822*d^3 + 110435808*d^4 + 5476338*d^5 + 153762*d^6 + 2058*d^7 + 7*d^8)*x^4)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (21*(11886388113600 + 9463440193890*d + 2450532660691*d^2 + 347341455089*d^3 + 29457320991*d^4 + 1515174969*d^5 + 45319449*d^6 + 693171*d^7 + 3749*d^8 + d^9)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (273*(2493476924400 + 1736310467490*d + 455414919151*d^2 + 65938362209*d^3 + 5760856311*d^4 + 309498609*d^5 + 9915969*d^6 + 171531*d^7 + 1229*d^8 + d^9)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (273*(2430910726200 + 1609213457010*d + 429674644793*d^2 + 63817486527*d^3 + 5768067753*d^4 + 324734487*d^5 + 11134767*d^6 + 214293*d^7 + 1867*d^8 + 3*d^9)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3003*(1318336128000 + 861574065720*d + 235164051064*d^2 + 35938455836*d^3 + 3368193549*d^4 + 198806916*d^5 + 7266756*d^6 + 153324*d^7 + 1556*d^8 + 4*d^9)*x^8)/(16384*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (15015*(310339226880 + 204123950916*d + 57123170026*d^2 + 8998987114*d^3 + 875237391*d^4 + 54100242*d^5 + 2098194*d^6 + 48006*d^7 + 554*d^8 + 2*d^9)*x^9)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (9009*(1950601651200 + 1304443754160*d + 374957546884*d^2 + 60945425636*d^3 + 6150266759*d^4 + 397404056*d^5 + 16285976*d^6 + 400904*d^7 + 5176*d^8 + 24*d^9)*x^10)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (9009*(369930866400 + 252846186240*d + 74727201548*d^2 + 12534913012*d^3 + 1311654813*d^4 + 88438392*d^5 + 3816792*d^6 + 100488*d^7 + 1432*d^8 + 8*d^9)*x^11)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (273*(59385740198400 + 41593690016640*d + 12644824852752*d^2 + 2188788775728*d^3 + 237316073512*d^4 + 16670592708*d^5 + 755592733*d^6 + 21166272*d^7 + 328768*d^8 + 2112*d^9)*x^12)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (273*(28605549772800 + 20556766975200*d + 6429776979184*d^2 + 1148321390256*d^3 + 128921402484*d^4 + 9422570556*d^5 + 447401031*d^6 + 13267344*d^7 + 221936*d^8 + 1584*d^9)*x^13)/(4194304*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) + (15*(777802776791040 + 573896865091008*d + 184717246178192*d^2 + 34033003474456*d^3 + 3954190076928*d^4 + 300312148878*d^5 + 14899436643*d^6 + 465248514*d^7 + 8287552*d^8 + 64064*d^9)*x^14)/(33554432*(3 + d)*(5 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) - (3*(543617186112000 + 412051006576320*d + 136510160476144*d^2 + 25945560472216*d^3 + 3118032414224*d^4 + 245734206606*d^5 + 12702385241*d^6 + 415364874*d^7 + 7798336*d^8 + 64064*d^9)*x^15)/(33554432*(3 + d)*(5 + d)*(15 + d)*(17 + d)*(19 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (3*(3429090279014400 + 2671669505264640*d + 911346329069056*d^2 + 178677642272640*d^3 + 22195180009968*d^4 + 1812124939296*d^5 + 97280783544*d^6 + 3312606480*d^7 + 64956347*d^8 + 559104*d^9)*x^16)/(2147483648*(3 + d)*(5 + d)*(17 + d)*(19 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (3*(425507552870400 + 340998804418560*d + 119811868930816*d^2 + 24227625228800*d^3 + 3107880855408*d^4 + 262330466496*d^5 + 14573598984*d^6 + 513963120*d^7 + 10443707*d^8 + 93184*d^9)*x^17)/(4294967296*(19 + d)*(15 + 8*d + d^2)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + ((300358272614400 + 247772038809600*d + 89696005652736*d^2 + 18699914381312*d^3 + 2473958846352*d^4 + 215365654560*d^5 + 12335383704*d^6 + 448230408*d^7 + 9375933*d^8 + 86020*d^9)*x^18)/(34359738368*(15 + 8*d + d^2)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7))
-420/((3 + d)*(5 + d)*(7 + d)) + (105*(554960835 + 182402304*d + 34261696*d^2 + 3386880*d^3 + 185920*d^4 + 5376*d^5 + 64*d^6)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315*(1515230145 + 485041563*d + 92786988*d^2 + 9425899*d^3 + 540960*d^4 + 17017*d^5 + 252*d^6 + d^7)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (525*(17571681270 + 6143692425*d + 1216106416*d^2 + 129345804*d^3 + 7947520*d^4 + 279300*d^5 + 5104*d^6 + 36*d^7)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(301798926000 + 119563962450*d + 24676697443*d^2 + 2765710878*d^3 + 182275499*d^4 + 7065030*d^5 + 149537*d^6 + 1362*d^7 + d^8)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (105*(809519499360 + 361195434978*d + 77764839679*d^2 + 9167045832*d^3 + 642942426*d^4 + 26968032*d^5 + 635166*d^6 + 6888*d^7 + 14*d^8)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (7*(106333987874400 + 52140580323480*d + 11675602378746*d^2 + 1440632172419*d^3 + 106612954266*d^4 + 4775441979*d^5 + 122824794*d^6 + 1545441*d^7 + 5574*d^8 + d^9)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (91*(14841254775600 + 7794315990900*d + 1808851069926*d^2 + 232547783264*d^3 + 18048540846*d^4 + 856995699*d^5 + 23867094*d^6 + 343401*d^7 + 1794*d^8 + d^9)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (273*(3726573998400 + 2056290792540*d + 493195670686*d^2 + 65849609804*d^3 + 5340737556*d^4 + 267812559*d^5 + 8037384*d^6 + 130461*d^7 + 884*d^8 + d^9)*x^8)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1001*(20292357686400 + 11627018868240*d + 2877112058796*d^2 + 398181164204*d^3 + 33683723661*d^4 + 1779952944*d^5 + 57334944*d^6 + 1036176*d^7 + 8544*d^8 + 16*d^9)*x^9)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (5005*(4180738561920 + 2471987689776*d + 630541579260*d^2 + 90365692780*d^3 + 7965037437*d^4 + 442815576*d^5 + 15248400*d^6 + 303240*d^7 + 2928*d^8 + 8*d^9)*x^10)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (819*(86539687660800 + 52654275422880*d + 13840793608472*d^2 + 2053184365188*d^3 + 188433996282*d^4 + 11004064813*d^5 + 403487808*d^6 + 8744032*d^7 + 96448*d^8 + 352*d^9)*x^11)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (273*(44904917376000 + 28086623788800*d + 7608675991712*d^2 + 1168075120868*d^3 + 111553739192*d^4 + 6831848583*d^5 + 265766048*d^6 + 6227232*d^7 + 77088*d^8 + 352*d^9)*x^12)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (21*(2614853737267200 + 1681077679522560*d + 469422305859168*d^2 + 74571383703112*d^3 + 7406288699348*d^4 + 474934853022*d^5 + 19537256597*d^6 + 491781888*d^7 + 6735872*d^8 + 36608*d^9)*x^13)/(8388608*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (21*(1167464000102400 + 771671874875520*d + 222167049401216*d^2 + 36517075096584*d^3 + 3769443876996*d^4 + 252729442854*d^5 + 10962126399*d^6 + 294755136*d^7 + 4411264*d^8 + 27456*d^9)*x^14)/(16777216*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (5*(6824569037045760 + 4639745792464128*d + 1377611506833408*d^2 + 234273493261360*d^3 + 25119712705920*d^4 + 1758537382056*d^5 + 80209614912*d^6 + 2291536335*d^7 + 37040640*d^8 + 256256*d^9)*x^15)/(134217728*(3 + d)*(5 + d)*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(99 + 20*d + d^2)) - ((4462465764556800 + 3122044566151680*d + 956289462769536*d^2 + 168251394241504*d^3 + 18730030367496*d^4 + 1367294292924*d^5 + 65402504454*d^6 + 1974718731*d^7 + 34105344*d^8 + 256256*d^9)*x^16)/(134217728*(7 + d)*(15 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)*(1287 + 359*d + 33*d^2 + d^3)) + (3*(8810509330022400 + 6346885593200640*d + 2006271744118528*d^2 + 365212879050880*d^3 + 42188223271824*d^4 + 3206931009408*d^5 + 160405245672*d^6 + 5090602680*d^7 + 93011921*d^8 + 745472*d^9)*x^17)/(8589934592*(7 + d)*(17 + d)*(19 + d)*(15 + 8*d + d^2)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) - ((3089399375462400 + 2293107636602880*d + 748385802180864*d^2 + 140956981504640*d^3 + 16886137701552*d^4 + 1334417919744*d^5 + 69570921336*d^6 + 2307890040*d^7 + 44212083*d^8 + 372736*d^9)*x^18)/(17179869184*(19 + d)*(105 + 71*d + 15*d^2 + d^3)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)) + ((686533194547200 + 525471292477440*d + 177147126600192*d^2 + 34521038651392*d^3 + 4285109293920*d^4 + 351339885456*d^5 + 19025900208*d^6 + 656124888*d^7 + 13074390*d^8 + 114689*d^9)*x^19)/(137438953472*(105 + 71*d + 15*d^2 + d^3)*(6235515 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6))
-151242416325/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (68746552875*(-1 + d)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (756212081625*(2 + d)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (206239658625*(170 + 49*d + d^2)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (206239658625*(4448 + 990*d + 29*d^2)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (41247931725*(24352 + 4774*d + 177*d^2 + d^3)*x^5)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (13749310575*(469584 + 87332*d + 3876*d^2 + 43*d^3)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) - (13749310575*(2321136 + 427876*d + 21968*d^2 + 359*d^3 + d^4)*x^7)/(2048*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) + (13749310575*(32 + d)*(1134288 + 177532*d + 6852*d^2 + 53*d^3)*x^8)/(32768*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) - (4583103525*(171292416 + 33328560*d + 2172308*d^2 + 58064*d^3 + 571*d^4 + d^5)*x^9)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (916620705*(2191004160 + 446633376*d + 32307160*d^2 + 1032940*d^3 + 14090*d^4 + 59*d^5)*x^10)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (416645775*(10078514688 + 2167586400*d + 172917256*d^2 + 6454356*d^3 + 113530*d^4 + 789*d^5 + d^6)*x^11)/(1048576*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (138881925*(103414874112 + 23570703360*d + 2063877280*d^2 + 88423608*d^3 + 1918372*d^4 + 19122*d^5 + 61*d^6)*x^12)/(8388608*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (10683225*(468432746496 + 113467663872*d + 10864498592*d^2 + 527706232*d^3 + 13707908*d^4 + 180910*d^5 + 989*d^6 + d^7)*x^13)/(8388608*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (1526175*(3693573531648 + 952527704832*d + 99435126784*d^2 + 5424998768*d^3 + 165262048*d^4 + 2750216*d^5 + 22120*d^6 + 59*d^7)*x^14)/(33554432*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (305235*(16573930813440 + 4555646680320*d + 517237004416*d^2 + 31474859248*d^3 + 1107592304*d^4 + 22497160*d^5 + 244664*d^6 + 1147*d^7 + d^8)*x^15)/(134217728*(17 + d)*(19 + d)*(21 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (305235*(92677257953280 + 27171603081216*d + 3348932378368*d^2 + 226078701184*d^3 + 9088483152*d^4 + 220300864*d^5 + 3079272*d^6 + 21736*d^7 + 53*d^8)*x^16)/(4294967296*(17 + d)*(19 + d)*(21 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) - (17955*(413676397854720 + 129439646521344*d + 17293956748544*d^2 + 1289966754432*d^3 + 58757958896*d^4 + 1672667920*d^5 + 29053976*d^6 + 282928*d^7 + 1239*d^8 + d^9)*x^17)/(8589934592*(19 + d)*(21 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8)) + (1995*(1383003053752320 + 462097094160384*d + 66865264132608*d^2 + 5495299618304*d^3 + 281983599072*d^4 + 9323470128*d^5 + 196891632*d^6 + 2519016*d^7 + 17118*d^8 + 43*d^9)*x^18)/(34359738368*(19 + d)*(21 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8)) - (105*(6161635421061120 + 2199905171656704*d + 344642108751360*d^2 + 31157340815872*d^3 + 1794606518816*d^4 + 68428565520*d^5 + 1731876384*d^6 + 28191288*d^7 + 271194*d^8 + 1241*d^9 + d^10)*x^19)/(137438953472*(21 + d)*(654729075 + 741975345*d + 352095876*d^2 + 92551724*d^3 + 14942466*d^4 + 1544214*d^5 + 102564*d^6 + 4236*d^7 + 99*d^8 + d^9)) + (21*(6865331945472000 + 2621772106629120*d + 444896031412224*d^2 + 44239804275200*d^3 + 2857946606080*d^4 + 125441148000*d^5 + 3791214672*d^6 + 77953200*d^7 + 1044120*d^8 + 8230*d^9 + 29*d^10)*x^20)/(1099511627776*(21 + d)*(654729075 + 741975345*d + 352095876*d^2 + 92551724*d^3 + 14942466*d^4 + 1544214*d^5 + 102564*d^6 + 4236*d^7 + 99*d^8 + d^9))
-151242416325/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (151242416325*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (756212081625*(2 + d)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (252070693875*(162 + 43*d)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (2268636244875*(496 + 98*d + d^2)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (453727248975*(23056 + 3930*d + 77*d^2)*x^5)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) - (151242416325*(59184 + 9444*d + 264*d^2 + d^3)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (21606059475*(2190384 + 344132*d + 12276*d^2 + 103*d^3)*x^7)/(2048*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) - (151242416325*(5260032 + 839824*d + 36092*d^2 + 476*d^3 + d^4)*x^8)/(32768*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) + (16804712925*(161033472 + 26657424*d + 1335452*d^2 + 24156*d^3 + 121*d^4)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (10082827755*(373716480 + 64960224*d + 3716200*d^2 + 85700*d^3 + 710*d^4 + d^5)*x^10)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (916620705*(9433413120 + 1735490784*d + 111827720*d^2 + 3145660*d^3 + 37150*d^4 + 131*d^5)*x^11)/(1048576*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (1527701175*(21457096704 + 4198467840*d + 301771040*d^2 + 10056648*d^3 + 156180*d^4 + 942*d^5 + d^6)*x^12)/(8388608*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (117515475*(436196487168 + 91039820544*d + 7246938400*d^2 + 280361064*d^3 + 5448964*d^4 + 48102*d^5 + 133*d^6)*x^13)/(33554432*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (16787925*(979806836736 + 218491474176*d + 19155483008*d^2 + 847678192*d^3 + 19948208*d^4 + 236656*d^5 + 1148*d^6 + d^7)*x^14)/(33554432*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (1119195*(15338724710400 + 3657633861888*d + 351643286400*d^2 + 17604315568*d^3 + 490119840*d^4 + 7414792*d^5 + 53760*d^6 + 127*d^7)*x^15)/(134217728*(17 + d)*(19 + d)*(21 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) - (3357585*(34186302259200 + 8720608389120*d + 916186340096*d^2 + 51454422656*d^3 + 1666448784*d^4 + 31041920*d^5 + 307944*d^6 + 1304*d^7 + d^8)*x^16)/(4294967296*(17 + d)*(19 + d)*(21 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (197505*(379979333959680 + 103704010500096*d + 11873249946368*d^2 + 743230296704*d^3 + 27653582992*d^4 + 618982784*d^5 + 7962472*d^6 + 51416*d^7 + 113*d^8)*x^17)/(17179869184*(19 + d)*(21 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8)) - (21945*(843138314403840 + 246202745131008*d + 30653314868736*d^2 + 2128188159488*d^3 + 90127414944*d^4 + 2382220176*d^5 + 38347344*d^6 + 344952*d^7 + 1386*d^8 + d^9)*x^18)/(34359738368*(19 + d)*(21 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8)) + (1155*(5606167654563840 + 1751668770705408*d + 236798572156416*d^2 + 18168932676608*d^3 + 869900167584*d^4 + 26820108336*d^5 + 527670864*d^6 + 6279432*d^7 + 39546*d^8 + 91*d^9)*x^19)/(137438953472*(21 + d)*(654729075 + 741975345*d + 352095876*d^2 + 92551724*d^3 + 14942466*d^4 + 1544214*d^5 + 102564*d^6 + 4236*d^7 + 99*d^8 + d^9)) - (231*(12420009610444800 + 4153357318717440*d + 609076509106176*d^2 + 51525457354240*d^3 + 2776570784000*d^4 + 99040935840*d^5 + 2344773648*d^6 + 35697360*d^7 + 321000*d^8 + 1370*d^9 + d^10)*x^20)/(1099511627776*(21 + d)*(654729075 + 741975345*d + 352095876*d^2 + 92551724*d^3 + 14942466*d^4 + 1544214*d^5 + 102564*d^6 + 4236*d^7 + 99*d^8 + d^9)) + (11*(27523739890483200 + 9856035299819520*d + 1567669440577536*d^2 + 146089443939840*d^3 + 8844134931200*d^4 + 363805051680*d^5 + 10306219728*d^6 + 198671760*d^7 + 2495400*d^8 + 18450*d^9 + 61*d^10)*x^21)/(4398046511104*(13749310575 + 16236211320*d + 8135988741*d^2 + 2295682080*d^3 + 406343510*d^4 + 47370960*d^5 + 3698058*d^6 + 191520*d^7 + 6315*d^8 + 120*d^9 + d^10))
-151242416325/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1964187225*(-343 + 120*d + 3*d^2)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1964187225*(1757 + 1125*d + 33*d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1964187225*(22995 + 7243*d + 285*d^2 + 2*d^3)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1964187225*(1138536 + 281330*d + 13329*d^2 + 160*d^3)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (392837445*(11803680 + 2608106*d + 140813*d^2 + 2374*d^3 + 7*d^4)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1178512335*(11960480 + 2524498*d + 152079*d^2 + 3317*d^3 + 21*d^4)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (392837445*(167608560 + 35128344*d + 2335010*d^2 + 62405*d^3 + 610*d^4 + d^5)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (392837445*(2474707200 + 527424048*d + 38411716*d^2 + 1214948*d^3 + 16199*d^4 + 64*d^5)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) - (43648605*(66104156160 + 14543763120*d + 1155041636*d^2 + 42255348*d^3 + 718379*d^4 + 4692*d^5 + 5*d^6)*x^9)/(131072*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) + (43648605*(79704172800 + 18278740080*d + 1577575796*d^2 + 65684568*d^3 + 1364639*d^4 + 12687*d^5 + 35*d^6)*x^10)/(262144*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) - (3968055*(863403045120 + 207695773008*d + 19427930236*d^2 + 909855532*d^3 + 22448149*d^4 + 274444*d^5 + 1315*d^6 + d^7)*x^11)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (3968055*(5560115742720 + 1408743904896*d + 142503680960*d^2 + 7440240312*d^3 + 213611780*d^4 + 3269994*d^5 + 23075*d^6 + 48*d^7)*x^12)/(8388608*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (305235*(47396392243200 + 12682383169536*d + 1384780488608*d^2 + 80052894616*d^3 + 2634787692*d^4 + 48872818*d^5 + 465279*d^6 + 1750*d^7 + d^8)*x^13)/(16777216*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (305235*(25110023178240 + 7108711778304*d + 836517329504*d^2 + 53256667688*d^3 + 1986873916*d^4 + 43635794*d^5 + 531055*d^6 + 3029*d^7 + 5*d^8)*x^14)/(33554432*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (2907*(2225497104230400 + 667415885472000*d + 84532564185792*d^2 + 5901962562656*d^3 + 247440100488*d^4 + 6326399604*d^5 + 94960698*d^6 + 747789*d^7 + 2322*d^8 + d^9)*x^15)/(134217728*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (2907*(11706223450521600 + 3722306427463680*d + 506933940127488*d^2 + 38688872580224*d^3 + 1810821041232*d^4 + 53228977536*d^5 + 961226952*d^6 + 9869496*d^7 + 47853*d^8 + 64*d^9)*x^16)/(4294967296*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (171*(98348891229388800 + 33184353464801280*d + 4856221469204736*d^2 + 404165458021760*d^3 + 21015114200240*d^4 + 703696627200*d^5 + 15019828488*d^6 + 193671240*d^7 + 1328235*d^8 + 3520*d^9 + d^10)*x^17)/(17179869184*(17 + d)*(19 + d)*(21 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (57*(51614197899264000 + 18494999420405760*d + 2907607646506752*d^2 + 263486575874944*d^3 + 15168707356752*d^4 + 574888742736*d^5 + 14327158104*d^6 + 226351776*d^7 + 2072133*d^8 + 8909*d^9 + 9*d^10)*x^18)/(34359738368*(17 + d)*(19 + d)*(21 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) - (57*(5706807179673600 + 2173838801541120*d + 367233058448640*d^2 + 36213813785728*d^3 + 2304075759984*d^4 + 98454067152*d^5 + 2842730856*d^6 + 54152112*d^7 + 637911*d^8 + 4013*d^9 + 9*d^10)*x^19)/(68719476736*(19 + d)*(21 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8)) + (3*(45654457437388800 + 18511923976519680*d + 3363913635600384*d^2 + 361247062564352*d^3 + 25410926157696*d^4 + 1223970531168*d^5 + 40890202416*d^6 + 935492208*d^7 + 14023584*d^8 + 124342*d^9 + 495*d^10)*x^20)/(1099511627776*(399 + 40*d + d^2)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8))
-6547290750/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1964187225*(371 + 80*d)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (9820936125*(490 + 211*d + 3*d^2)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (9820936125*(10766 + 3083*d + 66*d^2)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (9820936125*(70560 + 15607*d + 456*d^2 + 2*d^3)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1964187225*(12454848 + 2418370*d + 89337*d^2 + 800*d^3)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (654729075*(30329712 + 5564796*d + 245360*d^2 + 3309*d^3 + 7*d^4)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (5892561675*(16888592 + 3059508*d + 155584*d^2 + 2817*d^3 + 14*d^4)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) - (1964187225*(403323648 + 74139888*d + 4260052*d^2 + 97076*d^3 + 785*d^4 + d^5)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (218243025*(23371117056 + 4435443696*d + 284219092*d^2 + 7822836*d^3 + 89027*d^4 + 288*d^5)*x^9)/(131072*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) - (218243025*(30775804416 + 6097209120*d + 431852632*d^2 + 13965636*d^3 + 207046*d^4 + 1149*d^5 + d^6)*x^10)/(262144*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) + (43648605*(333715576320 + 69508016352*d + 5406929800*d^2 + 201479940*d^3 + 3709030*d^4 + 30033*d^5 + 70*d^6)*x^11)/(1048576*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (6613425*(1971600390144 + 433677540096*d + 36871653456*d^2 + 1560763108*d^3 + 34545168*d^4 + 374335*d^5 + 1557*d^6 + d^7)*x^12)/(2097152*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (1526175*(50450344648704 + 11752418428416*d + 1087945363232*d^2 + 51754056280*d^3 + 1346129420*d^4 + 18506746*d^5 + 115619*d^6 + 208*d^7)*x^13)/(33554432*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (218025*(106944774064128 + 26429730985728*d + 2655748284160*d^2 + 140803322800*d^3 + 4231880240*d^4 + 71225224*d^5 + 609056*d^6 + 2023*d^7 + d^8)*x^14)/(33554432*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (14535*(1579626078750720 + 414585884047104*d + 45105191339520*d^2 + 2648005032176*d^3 + 90801619440*d^4 + 1824336416*d^5 + 20164620*d^6 + 103229*d^7 + 150*d^8)*x^15)/(134217728*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (14535*(4982475692113920 + 1389665744087040*d + 163360869556992*d^2 + 10565367658880*d^3 + 409333980048*d^4 + 9638287344*d^5 + 132547128*d^6 + 948360*d^7 + 2637*d^8 + d^9)*x^16)/(2147483648*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (855*(104522571092459520 + 30993061291444224*d + 3930272237888256*d^2 + 278913568901248*d^3 + 12117904360464*d^4 + 329851275264*d^5 + 5495816424*d^6 + 51763992*d^7 + 227961*d^8 + 272*d^9)*x^17)/(17179869184*(17 + d)*(19 + d)*(21 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) - (95*(218970665733980160 + 69053441821765632*d + 9435050012662272*d^2 + 732471753550848*d^3 + 35485739095904*d^4 + 1105344526608*d^5 + 21893293632*d^6 + 260957592*d^7 + 1643406*d^8 + 3945*d^9 + d^10)*x^18)/(34359738368*(17 + d)*(19 + d)*(21 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (15*(458587010627665920 + 153867936668995584*d + 22635360364875264*d^2 + 1918329293260288*d^3 + 103213245723424*d^4 + 3652397652624*d^5 + 84864434928*d^6 + 1247087352*d^7 + 10575426*d^8 + 41777*d^9 + 38*d^10)*x^19)/(137438953472*(19 + d)*(21 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8)) - (15*(48057323618304000 + 17166196013137920*d + 2718353834256384*d^2 + 251211385720576*d^3 + 14973988488064*d^4 + 599201134224*d^5 + 16191778848*d^6 + 288357384*d^7 + 3169416*d^8 + 18521*d^9 + 38*d^10)*x^20)/(274877906944*(21 + d)*(654729075 + 741975345*d + 352095876*d^2 + 92551724*d^3 + 14942466*d^4 + 1544214*d^5 + 102564*d^6 + 4236*d^7 + 99*d^8 + d^9)) + (3*(96114647236608000 + 36584501941370880*d + 6239375690674176*d^2 + 628798348741120*d^3 + 41506307008000*d^4 + 1875964752480*d^5 + 58802635248*d^6 + 1262101680*d^7 + 17747400*d^8 + 147590*d^9 + 551*d^10)*x^21)/(4398046511104*(21 + d)*(654729075 + 741975345*d + 352095876*d^2 + 92551724*d^3 + 14942466*d^4 + 1544214*d^5 + 102564*d^6 + 4236*d^7 + 99*d^8 + d^9))
-151242416325/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (34459425*(-8379 + 2158*d + 114*d^2 + 2*d^3)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (34459425*(112518 + 97789*d + 5472*d^2 + 96*d^3)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (11486475*(5415228 + 1919541*d + 119758*d^2 + 2634*d^3 + 14*d^4)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (11486475*(259538328 + 72352710*d + 4996315*d^2 + 134640*d^3 + 1232*d^4)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (2297295*(1278396000 + 323911074*d + 24367255*d^2 + 772005*d^3 + 9695*d^4 + 21*d^5)*x^5)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (34459425*(492902256 + 120830020*d + 9819944*d^2 + 357337*d^3 + 5740*d^4 + 28*d^5)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (11486475*(6589264752 + 1617074028*d + 141496672*d^2 + 5824629*d^3 + 114475*d^4 + 873*d^5 + d^6)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (11486475*(93112733952 + 23348994384*d + 2196039916*d^2 + 101090004*d^3 + 2356145*d^4 + 24552*d^5 + 72*d^6)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1276275*(597313035648 + 155004384096*d + 15650781480*d^2 + 798502060*d^3 + 21593370*d^4 + 287143*d^5 + 1437*d^6 + d^7)*x^9)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (255255*(13893302062080 + 3760952420448*d + 407203880760*d^2 + 22866594820*d^3 + 706088370*d^4 + 11484697*d^5 + 83040*d^6 + 160*d^7)*x^10)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) - (23205*(145805029413120 + 41380180985376*d + 4798709768088*d^2 + 294947319664*d^3 + 10273668702*d^4 + 198585574*d^5 + 1902987*d^6 + 6661*d^7 + 3*d^8)*x^11)/(524288*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) + (23205*(913878147409920 + 272760130094976*d + 33838683674688*d^2 + 2266112998984*d^3 + 88196136012*d^4 + 1984633174*d^5 + 23924937*d^6 + 126616*d^7 + 168*d^8)*x^12)/(8388608*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) - (1785*(3809076095784960 + 1197809153077248*d + 158781866102496*d^2 + 11541727503528*d^3 + 498123626364*d^4 + 12850355986*d^5 + 188224959*d^6 + 1364737*d^7 + 3471*d^8 + d^9)*x^13)/(8388608*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (5355*(1321791992801280 + 438386397974784*d + 62022306443520*d^2 + 4878043947280*d^3 + 232042306480*d^4 + 6782627552*d^5 + 117790900*d^6 + 1102355*d^7 + 4420*d^8 + 4*d^9)*x^14)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (17*(346845892980787200 + 121390693169276160*d + 18310013831690496*d^2 + 1554085637933520*d^3 + 81081831038480*d^4 + 2661058109640*d^5 + 53819765328*d^6 + 624976905*d^7 + 3544395*d^8 + 6525*d^9 + d^10)*x^15)/(134217728*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (85*(361574822199951360 + 133568043957540864*d + 21459221805996288*d^2 + 1961392843579776*d^3 + 111800686261808*d^4 + 4090694373696*d^5 + 95068862616*d^6 + 1332670584*d^7 + 10007187*d^8 + 30480*d^9 + 16*d^10)*x^16)/(4294967296*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (85*(44422988519669760 + 17322512788998144*d + 2962180008246528*d^2 + 291080382086016*d^3 + 18072267966128*d^4 + 733198790016*d^5 + 19384059576*d^6 + 321607944*d^7 + 3062067*d^8 + 13680*d^9 + 16*d^10)*x^17)/(4294967296*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (5*(526948553474703360 + 216927320829456384*d + 39463932609188352*d^2 + 4164505096376832*d^3 + 281025258430816*d^4 + 12591615121680*d^5 + 375903795120*d^6 + 7277358648*d^7 + 85273014*d^8 + 519081*d^9 + 1088*d^10)*x^18)/(34359738368*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (5*(58209433232670720 + 25303625203949568*d + 4896748512645120*d^2 + 554632180493568*d^3 + 40629030669824*d^4 + 2005413171216*d^5 + 67268058816*d^6 + 1504680072*d^7 + 21260976*d^8 + 168201*d^9 + 544*d^10)*x^19)/(68719476736*(21 + d)*(323 + 36*d + d^2)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (3*(40848725075558400 + 18760134918389760*d + 3863574939580416*d^2 + 469858160299520*d^3 + 37366773764480*d^4 + 2030790792800*d^5 + 76398531888*d^6 + 1965002480*d^7 + 33078720*d^8 + 329190*d^9 + 1471*d^10)*x^20)/(1099511627776*(6783 + 1079*d + 57*d^2 + d^3)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7))
-310134825/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (1343917575*(931 + 240*d + 6*d^2)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (103378275*(41363 + 16074*d + 582*d^2 + 6*d^3)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (34459425*(4452042 + 1357661*d + 60408*d^2 + 864*d^3)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (103378275*(9062088 + 2259645*d + 116405*d^2 + 2130*d^3 + 7*d^4)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (103378275*(304044384 + 68278902*d + 3977375*d^2 + 90288*d^3 + 616*d^4)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (20675655*(1176475440 + 253423028*d + 16428760*d^2 + 447065*d^3 + 4550*d^4 + 7*d^5)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (103378275*(1126948368 + 241894836*d + 17255612*d^2 + 548291*d^3 + 7420*d^4 + 28*d^5)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (103378275*(17195635968 + 3764473392*d + 293296356*d^2 + 10680116*d^3 + 181115*d^4 + 1132*d^5 + d^6)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (11486475*(479008067328 + 108512196336*d + 9187379092*d^2 + 378105012*d^3 + 7737083*d^4 + 68472*d^5 + 162*d^6)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) - (2297295*(1521514552320 + 359918847216*d + 32993614140*d^2 + 1518263704*d^3 + 36525345*d^4 + 422179*d^5 + 1770*d^6 + d^7)*x^10)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (2297295*(6391926374400 + 1587856490208*d + 157136974920*d^2 + 8017284548*d^3 + 222527310*d^4 + 3198737*d^5 + 19920*d^6 + 32*d^7)*x^11)/(1048576*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) - (208845*(122418701475840 + 32046198646272*d + 3415158072896*d^2 + 191889597008*d^3 + 6058466084*d^4 + 104809628*d^5 + 882379*d^6 + 2642*d^7 + d^8)*x^12)/(4194304*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) + (16065*(4588884065525760 + 1268399076162048*d + 145248878186464*d^2 + 8938121801352*d^3 + 317498365076*d^4 + 6458070702*d^5 + 69415061*d^6 + 321048*d^7 + 364*d^8)*x^13)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (2295*(9540411833272320 + 2787384513505536*d + 342320041631360*d^2 + 22965611578160*d^3 + 909880285440*d^4 + 21388614408*d^5 + 282559200*d^6 + 1820595*d^7 + 4030*d^8 + d^9)*x^14)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (2295*(9252004089968640 + 2858539483328256*d + 375841391996416*d^2 + 27385347759856*d^3 + 1201748897664*d^4 + 32221829752*d^5 + 509352144*d^6 + 4291399*d^7 + 15236*d^8 + 12*d^9)*x^15)/(134217728*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (153*(865591316029440000 + 282837372068321280*d + 39752032999439616*d^2 + 3136026876858240*d^3 + 151576824590960*d^4 + 4588737847680*d^5 + 85113920808*d^6 + 899076360*d^7 + 4581015*d^8 + 7440*d^9 + d^10)*x^16)/(4294967296*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (45*(1801689086335057920 + 622543452440168448*d + 93409124293371648*d^2 + 7958040909290112*d^3 + 421765317782096*d^4 + 14302578484992*d^5 + 306761092008*d^6 + 3944930808*d^7 + 26929869*d^8 + 73440*d^9 + 34*d^10)*x^17)/(17179869184*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (45*(208688927812485120 + 76238755778562048*d + 12199372320953088*d^2 + 1120149230274432*d^3 + 64867692358736*d^4 + 2449032657792*d^5 + 60071121768*d^6 + 920798088*d^7 + 8047629*d^8 + 32640*d^9 + 34*d^10)*x^18)/(17179869184*(17 + d)*(19 + d)*(21 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + (15*(413052696499322880 + 159516834183770112*d + 27200979649737216*d^2 + 2687867991279104*d^3 + 169637430646752*d^4 + 7097904779952*d^5 + 197487336816*d^6 + 3553458216*d^7 + 38535678*d^8 + 215491*d^9 + 408*d^10)*x^19)/(137438953472*(17 + d)*(19 + d)*(21 + d)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) - (15*(43251591256473600 + 17657455971778560*d + 3207427568713728*d^2 + 340795198582016*d^3 + 23402147540736*d^4 + 1081895095344*d^5 + 33953588928*d^6 + 709528344*d^7 + 9344304*d^8 + 68611*d^9 + 204*d^10)*x^20)/(274877906944*(19 + d)*(21 + d)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8)) + ((259509547538841600 + 112026519258071040*d + 21679782560722944*d^2 + 2476753744903680*d^3 + 184979258086400*d^4 + 9438460365600*d^5 + 333277431312*d^6 + 8043855120*d^7 + 127037400*d^8 + 1185810*d^9 + 4969*d^10)*x^21)/(4398046511104*(399 + 40*d + d^2)*(34459425 + 37237680*d + 16571484*d^2 + 3998960*d^3 + 575974*d^4 + 50960*d^5 + 2716*d^6 + 80*d^7 + d^8))
-151242416325/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (14189175*(-111435 + 22968*d + 1934*d^2 + 72*d^3 + d^4)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (14189175*(208335 + 293739*d + 25142*d^2 + 936*d^3 + 13*d^4)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (14189175*(9593100 + 3965031*d + 355616*d^2 + 14318*d^3 + 244*d^4 + d^5)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (14189175*(229071600 + 73683198*d + 7015063*d^2 + 312864*d^3 + 6512*d^4 + 48*d^5)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (14189175*(1736153424 + 514144818*d + 52066865*d^2 + 2562548*d^3 + 62574*d^4 + 634*d^5 + d^6)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (14189175*(4819278864 + 1400248582*d + 150680923*d^2 + 8117992*d^3 + 226842*d^4 + 2926*d^5 + 11*d^6)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (675675*(217620996768 + 63956368902*d + 7306393185*d^2 + 428192737*d^3 + 13491366*d^4 + 212380*d^5 + 1281*d^6 + d^7)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (675675*(1493686926144 + 451319843928*d + 54699617616*d^2 + 3470650708*d^3 + 121982385*d^4 + 2272984*d^5 + 18900*d^6 + 40*d^7)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (225225*(24981065335296 + 7831150417008*d + 1006236238860*d^2 + 68852898268*d^3 + 2676138241*d^4 + 57729616*d^5 + 614362*d^6 + 2308*d^7 + d^8)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (2027025*(3174423162624 + 1037636411696*d + 141224075292*d^2 + 10386549796*d^3 + 443291653*d^4 + 10892350*d^5 + 141946*d^6 + 788*d^7 + d^8)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (4095*(2963366486277120 + 1012667887128960*d + 145841101076592*d^2 + 11495702726556*d^3 + 535659867148*d^4 + 14809337389*d^5 + 229382608*d^6 + 1707994*d^7 + 4132*d^8 + d^9)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (4095*(4608164969210880 + 1648331005219200*d + 250934288337312*d^2 + 21147075558936*d^3 + 1070760085948*d^4 + 32990852314*d^5 + 594494803*d^6 + 5605984*d^7 + 21232*d^8 + 16*d^9)*x^12)/(8388608*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) - (105*(458879859943464960 + 171891737708993280*d + 27635018526671904*d^2 + 2484834311151624*d^3 + 136188872397332*d^4 + 4640812127406*d^5 + 95759714505*d^6 + 1101431556*d^7 + 5844498*d^8 + 8934*d^9 + d^10)*x^13)/(67108864*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) + (105*(238282262975877120 + 93483369918224640*d + 15859005669708768*d^2 + 1518908883080568*d^3 + 89824732322444*d^4 + 3364764667362*d^5 + 78545072655*d^6 + 1073269872*d^7 + 7452606*d^8 + 18858*d^9 + 7*d^10)*x^14)/(134217728*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) - (315*(33047455298457600 + 13578807933792000*d + 2429222153142624*d^2 + 247492088240376*d^3 + 15751661430988*d^4 + 645459325154*d^5 + 16885607879*d^6 + 268861904*d^7 + 2336222*d^8 + 8666*d^9 + 7*d^10)*x^15)/(268435456*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (105*(258286660286054400 + 111150472351131648*d + 20960370421249536*d^2 + 2269318147833408*d^3 + 155123250346064*d^4 + 6926447647056*d^5 + 201573247344*d^6 + 3686044872*d^7 + 38849751*d^8 + 195216*d^9 + 280*d^10)*x^16)/(4294967296*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (105*(31730706085478400 + 14302999536242688*d + 2842588037158272*d^2 + 326828125749216*d^3 + 23958112130848*d^4 + 1162138857768*d^5 + 37406409348*d^6 + 776889864*d^7 + 9707967*d^8 + 62664*d^9 + 140*d^10)*x^17)/(4294967296*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (315*(7380231841382400 + 3485608075173888*d + 730112574520320*d^2 + 89116867405184*d^3 + 6998380568032*d^4 + 367957602320*d^5 + 13041475328*d^6 + 305006696*d^7 + 4442258*d^8 + 35487*d^9 + 112*d^10)*x^18)/(34359738368*(13 + d)*(19 + d)*(21 + d)*(255 + 32*d + d^2)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (105*(2445774505574400 + 1210872856301568*d + 267413508988416*d^2 + 34653023932032*d^3 + 2913883493696*d^4 + 165820054512*d^5 + 6450893232*d^6 + 168795048*d^7 + 2827944*d^8 + 27165*d^9 + 112*d^10)*x^19)/(68719476736*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (21*(5148998959104000 + 2674281960898560*d + 623126429945856*d^2 + 85776488302080*d^3 + 7724872015360*d^4 + 475570814880*d^5 + 20269123728*d^6 + 590563920*d^7 + 11258040*d^8 + 126810*d^9 + 641*d^10)*x^20)/(1099511627776*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6))
-16216200/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (14189175*(121125 + 34528*d + 1824*d^2 + 32*d^3)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (14189175*(442833 + 160310*d + 9910*d^2 + 250*d^3 + 2*d^4)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (14189175*(13358634 + 4291499*d + 301912*d^2 + 9256*d^3 + 104*d^4)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (14189175*(74411448 + 20981975*d + 1622986*d^2 + 56738*d^3 + 806*d^4 + 2*d^5)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (14189175*(2364654576 + 621856270*d + 52120463*d^2 + 2043968*d^3 + 35776*d^4 + 192*d^5)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (4729725*(5263902576 + 1354184244*d + 122229892*d^2 + 5331273*d^3 + 111517*d^4 + 903*d^5 + d^6)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (675675*(170362153584 + 44192237700*d + 4280007328*d^2 + 206005641*d^3 + 5017474*d^4 + 54054*d^5 + 154*d^6)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (675675*(631106816256 + 168098080128*d + 17419926272*d^2 + 918856414*d^3 + 25572659*d^4 + 344827*d^5 + 1673*d^6 + d^7)*x^8)/(8192*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (675675*(7631918171136 + 2109449381904*d + 233361095100*d^2 + 13411801340*d^3 + 420698929*d^4 + 6836816*d^5 + 47600*d^6 + 80*d^7)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (45045*(71421512762880 + 20607504517872*d + 2428765475436*d^2 + 151362381688*d^3 + 5295049249*d^4 + 101017483*d^5 + 924259*d^6 + 2857*d^7 + d^8)*x^10)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (405405*(32898847994880 + 9940660385888*d + 1245923306344*d^2 + 83857523372*d^3 + 3244236086*d^4 + 71282687*d^5 + 813596*d^6 + 3828*d^7 + 4*d^8)*x^11)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) - (1365*(8428370816194560 + 2671000032456576*d + 355430006421840*d^2 + 25747485868460*d^3 + 1094147418000*d^4 + 27293676333*d^5 + 375485565*d^6 + 2424105*d^7 + 4935*d^8 + d^9)*x^12)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (105*(628146764475310080 + 208896517936965888*d + 29469904278635808*d^2 + 2291028446651624*d^3 + 106350169213092*d^4 + 2978689011270*d^5 + 48206455437*d^6 + 400959936*d^7 + 1305408*d^8 + 832*d^9)*x^13)/(33554432*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) - (15*(1301375428430837760 + 454189889281395456*d + 67841958208959360*d^2 + 5646298728795472*d^3 + 285013840572656*d^4 + 8884992207336*d^5 + 166148739624*d^6 + 1708265433*d^7 + 7939149*d^8 + 10403*d^9 + d^10)*x^14)/(33554432*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) + (105*(179959927213946880 + 65902780116364032*d + 10411520968109952*d^2 + 925799155672144*d^3 + 50628459098320*d^4 + 1744454901952*d^5 + 37183147596*d^6 + 459074551*d^7 + 2835450*d^8 + 6246*d^9 + 2*d^10)*x^15)/(134217728*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (105*(70095039163269120 + 26928710121581568*d + 4495797936494208*d^2 + 426417830759488*d^3 + 25186634966088*d^4 + 953845930716*d^5 + 22931271006*d^6 + 332847957*d^7 + 2605182*d^8 + 8546*d^9 + 6*d^10)*x^16)/(268435456*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (105*(686395887908290560 + 276589181168105472*d + 48768221768723712*d^2 + 4927599040535936*d^3 + 313595780998768*d^4 + 12995024515200*d^5 + 349463034648*d^6 + 5869412904*d^7 + 56308767*d^8 + 253888*d^9 + 320*d^10)*x^17)/(17179869184*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (105*(79500543928565760 + 33600567101478912*d + 6254465746786560*d^2 + 672593440981120*d^3 + 46033113465200*d^4 + 2079919520896*d^5 + 62163611160*d^6 + 1193526520*d^7 + 13697535*d^8 + 80352*d^9 + 160*d^10)*x^18)/(17179869184*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (105*(52451136063406080 + 23254145860202496*d + 4569037071966720*d^2 + 522634525011968*d^3 + 38416123844064*d^4 + 1887573080400*d^5 + 62387381616*d^6 + 1356588792*d^7 + 18289086*d^8 + 134269*d^9 + 384*d^10)*x^19)/(137438953472*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) - (105*(5492265556377600 + 2555070606360576*d + 529988276477952*d^2 + 64471144144640*d^3 + 5085549485056*d^4 + 271241723088*d^5 + 9878158080*d^6 + 241565160*d^7 + 3773184*d^8 + 33661*d^9 + 128*d^10)*x^20)/(274877906944*(21 + d)*(323 + 36*d + d^2)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7)) + ((230675153367859200 + 112667896044748800*d + 24683733585690624*d^2 + 3194211961198080*d^3 + 270370370103040*d^4 + 15640822878240*d^5 + 626258914512*d^6 + 17137762320*d^7 + 306768360*d^8 + 3243810*d^9 + 15389*d^10)*x^21)/(4398046511104*(6783 + 1079*d + 57*d^2 + d^3)*(2027025 + 2071215*d + 852957*d^2 + 185059*d^3 + 22995*d^4 + 1645*d^5 + 63*d^6 + d^7))
-151242416325/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (405405*(-2407965 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5)*x)/(2*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (405405*(2102730 + 11233437*d + 1347080*d^2 + 80360*d^3 + 2380*d^4 + 28*d^5)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (135135*(926489970 + 473103873*d + 57905465*d^2 + 3575490*d^3 + 113120*d^4 + 1587*d^5 + 5*d^6)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (135135*(22984602480 + 8819443098*d + 1119822875*d^2 + 73100040*d^3 + 2540720*d^4 + 43212*d^5 + 260*d^6)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (135135*(42863133600 + 15186038922*d + 2017677715*d^2 + 140301589*d^3 + 5362090*d^4 + 106888*d^5 + 895*d^6 + d^7)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (135135*(116034067800 + 40676325624*d + 5672645020*d^2 + 420243423*d^3 + 17534680*d^4 + 398916*d^5 + 4240*d^6 + 12*d^7)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (19305*(6836021897040 + 2439703867860*d + 357210058036*d^2 + 28130937289*d^3 + 1272794369*d^4 + 32522770*d^5 + 420434*d^6 + 1981*d^7 + d^8)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (19305*(46202082171840 + 16995674400768*d + 2610576277300*d^2 + 218034711216*d^3 + 10643258535*d^4 + 302208984*d^5 + 4614456*d^6 + 30492*d^7 + 44*d^8)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (2145*(1147905518054400 + 437548517807184*d + 70441428411756*d^2 + 6227240927480*d^3 + 326680318629*d^4 + 10221935241*d^5 + 180311922*d^6 + 1534974*d^7 + 4113*d^8 + d^9)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (2145*(1305696990608640 + 516821348447712*d + 87132094068672*d^2 + 8139968757764*d^3 + 457427926368*d^4 + 15664280457*d^5 + 313945380*d^6 + 3280452*d^7 + 13410*d^8 + 10*d^9)*x^10)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (39*(270128584304409600 + 111118841305688160*d + 19604500991255016*d^2 + 1932800172238220*d^3 + 116027648528210*d^4 + 4323630228015*d^5 + 97228808733*d^6 + 1208370030*d^7 + 6755640*d^8 + 10075*d^9 + d^10)*x^11)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (117*(139856366395468800 + 59802931816488000*d + 11035199072595216*d^2 + 1146835758953680*d^3 + 73372691257440*d^4 + 2961305478600*d^5 + 73995705903*d^6 + 1069454820*d^7 + 7653960*d^8 + 18650*d^9 + 6*d^10)*x^12)/(8388608*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (117*(22309423571635200 + 9917047733523840*d + 1913165206506336*d^2 + 209389412710240*d^3 + 14249340027420*d^4 + 620471894280*d^5 + 17094224343*d^6 + 282511740*d^7 + 2480220*d^8 + 8750*d^9 + 6*d^10)*x^13)/(4194304*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (9*(602334099676108800 + 278365556955144960*d + 56128306406020608*d^2 + 6464575441604560*d^3 + 467175494773120*d^4 + 21877062702600*d^5 + 660367157184*d^6 + 12319352325*d^7 + 128818560*d^8 + 607880*d^9 + 728*d^10)*x^14)/(33554432*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) - (9*(250609869346636800 + 120425782333368960*d + 25376106966190752*d^2 + 3073925431825360*d^3 + 235590612243840*d^4 + 11832976113000*d^5 + 389340671286*d^6 + 8116032855*d^7 + 98916480*d^8 + 591500*d^9 + 1092*d^10)*x^15)/(67108864*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) + (9*(2611565120670105600 + 1305165618634106880*d + 287416553125772544*d^2 + 36603721452805760*d^3 + 2972107550790000*d^4 + 159767167264320*d^5 + 5706106502712*d^6 + 131836203240*d^7 + 1841948775*d^8 + 13436800*d^9 + 34944*d^10)*x^16)/(4294967296*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) - (9*(320832694864281600 + 166815115234467840*d + 38396141617951488*d^2 + 5140049183904640*d^3 + 441831311634160*d^4 + 25375896154560*d^5 + 980396243064*d^6 + 24940220760*d^7 + 394243815*d^8 + 3411200*d^9 + 11648*d^10)*x^17)/(4294967296*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(195 + 28*d + d^2)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (9*(223867032521932800 + 121156086828994560*d + 29157027343311360*d^2 + 4103055239266816*d^3 + 373209401976288*d^4 + 22871731871184*d^5 + 953244656112*d^6 + 26554231704*d^7 + 469848222*d^8 + 4714661*d^9 + 19968*d^10)*x^18)/(34359738368*(11 + d)*(19 + d)*(21 + d)*(3315 + 671*d + 45*d^2 + d^3)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (9*(24729497778585600 + 13939502048317440*d + 3509318813850624*d^2 + 519284608865536*d^3 + 49975643298048*d^4 + 3265213099344*d^5 + 146482117824*d^6 + 4447566984*d^7 + 87260112*d^8 + 995621*d^9 + 4992*d^10)*x^19)/(68719476736*(21 + d)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (9*(10412420117299200 + 6118364482191360*d + 1612656854992896*d^2 + 251087508234752*d^3 + 25574543822976*d^4 + 1780632718368*d^5 + 85828000272*d^6 + 2828055888*d^7 + 60966144*d^8 + 776482*d^9 + 4437*d^10)*x^20)/(1099511627776*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5))
-945945/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (14189175*(150195 + 45936*d + 3868*d^2 + 144*d^3 + 2*d^4)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (2837835*(5881830 + 2031057*d + 185424*d^2 + 7982*d^3 + 156*d^4 + d^5)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (945945*(231426270 + 77479833*d + 7723576*d^2 + 378168*d^3 + 9044*d^4 + 84*d^5)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (945945*(4627246320 + 1471448178*d + 157654661*d^2 + 8483388*d^3 + 231254*d^4 + 2694*d^5 + 5*d^6)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (945945*(34520973840 + 10704482622*d + 1219308727*d^2 + 70946616*d^3 + 2160028*d^4 + 30732*d^5 + 130*d^6)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315315*(147855136320 + 45920673000*d + 5533347678*d^2 + 345930913*d^3 + 11665332*d^4 + 197566*d^5 + 1290*d^6 + d^7)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (135135*(777305753280 + 246271267080*d + 31321065194*d^2 + 2096743039*d^3 + 77764316*d^4 + 1529668*d^5 + 13370*d^6 + 28*d^7)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (135135*(22641293687040 + 7397399418192*d + 991499658092*d^2 + 70876542324*d^3 + 2871930873*d^4 + 64374240*d^5 + 704634*d^6 + 2604*d^7 + d^8)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (45045*(101530752704640 + 34405454204352*d + 4853441830848*d^2 + 369532059400*d^3 + 16264752252*d^4 + 409681888*d^5 + 5401242*d^6 + 29260*d^7 + 33*d^8)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3003*(3774959725017600 + 1330358160983040*d + 197270297230032*d^2 + 15961294597436*d^3 + 759457578348*d^4 + 21271158489*d^5 + 328898808*d^6 + 2367834*d^7 + 5112*d^8 + d^9)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (15015*(779566009501440 + 286023356510976*d + 44534125161648*d^2 + 3821654233780*d^3 + 195794804772*d^4 + 6047361915*d^5 + 107541756*d^6 + 971292*d^7 + 3294*d^8 + 2*d^9)*x^11)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (91*(885996048655872000 + 338533601720832000*d + 55296537159871008*d^2 + 5024385718235256*d^3 + 276249063820148*d^4 + 9345768793074*d^5 + 188349158361*d^6 + 2056314204*d^7 + 9780882*d^8 + 12066*d^9 + d^10)*x^12)/(16777216*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (63*(916376552163072000 + 364637495523329280*d + 62437552467336384*d^2 + 5998508057995568*d^3 + 352947332342144*d^4 + 13006933446612*d^5 + 293710729788*d^6 + 3776912412*d^7 + 23470746*d^8 + 48178*d^9 + 13*d^10)*x^13)/(33554432*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) - (63*(135571086569318400 + 56174058615646080*d + 10077735895622304*d^2 + 1022487923698928*d^3 + 64231524842024*d^4 + 2566776319212*d^5 + 64361769948*d^6 + 956374692*d^7 + 7408986*d^8 + 22438*d^9 + 13*d^10)*x^14)/(16777216*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) + (21*(787332894482534400 + 339692728176195840*d + 63822627212519808*d^2 + 6831965190992592*d^3 + 457302395683616*d^4 + 19741694957208*d^5 + 545738799648*d^6 + 9234915993*d^7 + 86329464*d^8 + 355992*d^9 + 364*d^10)*x^15)/(134217728*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) - (63*(102221932113100800 + 45924200946743040*d + 9033805706482176*d^2 + 1019491682319152*d^3 + 72594907270816*d^4 + 3375050091168*d^5 + 102258283512*d^6 + 1948294833*d^7 + 21460764*d^8 + 113932*d^9 + 182*d^10)*x^16)/(268435456*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (63*(1000994003199590400 + 468328206809733120*d + 96440699776887552*d^2 + 11467515571836544*d^3 + 867551948982992*d^4 + 43327351648896*d^5 + 1431955004424*d^6 + 30441570456*d^7 + 388023333*d^8 + 2547584*d^9 + 5824*d^10)*x^17)/(17179869184*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (21*(347814879687475200 + 169506793993881600*d + 36541230196038912*d^2 + 4576506424362624*d^3 + 367486714174832*d^4 + 19675368147456*d^5 + 706576554264*d^6 + 16638377976*d^7 + 241957743*d^8 + 1906944*d^9 + 5824*d^10)*x^18)/(17179869184*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (63*(76491240092467200 + 38844065163202560*d + 8767700746308096*d^2 + 1156445356895744*d^3 + 98499384822752*d^4 + 5644948226736*d^5 + 219592575216*d^6 + 5693836776*d^7 + 93390558*d^8 + 863059*d^9 + 3328*d^10)*x^19)/(137438953472*(13 + d)*(19 + d)*(21 + d)*(255 + 32*d + d^2)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) - (63*(8009553936384000 + 4240494155243520*d + 1002559512671232*d^2 + 139283994855680*d^3 + 12580097614400*d^4 + 770893218480*d^5 + 32405508576*d^6 + 920680440*d^7 + 16867860*d^8 + 179155*d^9 + 832*d^10)*x^20)/(274877906944*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6)) + (9*(22426751021875200 + 12387329410498560*d + 3069627728510976*d^2 + 449404525891072*d^3 + 43047624391936*d^4 + 2819018192928*d^5 + 127814681232*d^6 + 3961928208*d^7 + 80353704*d^8 + 962882*d^9 + 5177*d^10)*x^21)/(4398046511104*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)*(135135 + 129072*d + 48259*d^2 + 9120*d^3 + 925*d^4 + 48*d^5 + d^6))
-151242416325/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (51975*(-43648605 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (779625*(-2909907 + 5772493*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (17325*(2662564905 + 1905757488*d + 309685557*d^2 + 26984899*d^3 + 1323915*d^4 + 35197*d^5 + 423*d^6 + d^7)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (17325*(149103634680 + 72453580506*d + 12040227789*d^2 + 1081303888*d^3 + 55588680*d^4 + 1603504*d^5 + 23016*d^6 + 112*d^7)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3465*(2850079312080 + 1251979794666*d + 214623904053*d^2 + 20045370034*d^3 + 1090417977*d^4 + 34352494*d^5 + 576327*d^6 + 4006*d^7 + 3*d^8)*x^5)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (45045*(594910340640 + 256795806186*d + 45621559893*d^2 + 4450569004*d^3 + 256776777*d^4 + 8797174*d^5 + 168087*d^6 + 1486*d^7 + 3*d^8)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (495*(227082391295760 + 99378012195504*d + 18328325647074*d^2 + 1869846855267*d^3 + 114282223986*d^4 + 4230620275*d^5 + 90439566*d^6 + 968653*d^7 + 3414*d^8 + d^9)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (495*(1529695741654080 + 686924808100272*d + 131545508944092*d^2 + 14030345197436*d^3 + 906414897213*d^4 + 36061986800*d^5 + 852705168*d^6 + 10750544*d^7 + 54672*d^8 + 48*d^9)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (55*(75858532262472960 + 35106566956647984*d + 6977980518281028*d^2 + 777502058041716*d^3 + 52986230911403*d^4 + 2256389267076*d^5 + 58530885231*d^6 + 850211964*d^7 + 5646777*d^8 + 9660*d^9 + d^10)*x^9)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (605*(7837111027549440 + 3743028813840624*d + 771892384810932*d^2 + 89780795044908*d^3 + 6443616317039*d^4 + 292764537450*d^5 + 8275948527*d^6 + 136191132*d^7 + 1115961*d^8 + 3036*d^9 + d^10)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (605*(7367694565271040 + 3632965792361136*d + 777068647194708*d^2 + 94292400397404*d^3 + 7117432897927*d^4 + 344096605314*d^5 + 10540289067*d^6 + 193937436*d^7 + 1892253*d^8 + 7260*d^9 + 5*d^10)*x^11)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (165*(83914469650851840 + 42727332812141376*d + 9477665090344656*d^2 + 1199228383698168*d^3 + 95094706469144*d^4 + 4880516900910*d^5 + 161224004109*d^6 + 3282960912*d^7 + 37221756*d^8 + 186384*d^9 + 220*d^10)*x^12)/(8388608*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (165*(13385654142981120 + 7039199260826208*d + 1619183371145688*d^2 + 213559029882384*d^3 + 17772936761302*d^4 + 966365522850*d^5 + 34288380987*d^6 + 766415496*d^7 + 9914718*d^8 + 61512*d^9 + 110*d^10)*x^13)/(4194304*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (165*(27800035369666560 + 15102271482770304*d + 3602536651054368*d^2 + 495144345884976*d^3 + 43212281835128*d^4 + 2484907763016*d^5 + 94380000456*d^6 + 2300180169*d^7 + 33468072*d^8 + 248160*d^9 + 616*d^10)*x^14)/(33554432*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (165*(11566609354460160 + 6492962564548992*d + 1606399111113120*d^2 + 230040055116192*d^3 + 21039179269136*d^4 + 1277660456772*d^5 + 51794699754*d^6 + 1368574683*d^7 + 22139304*d^8 + 191136*d^9 + 616*d^10)*x^15)/(67108864*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (165*(120533774800158720 + 69943002615134208*d + 17951022377167104*d^2 + 2678182316218752*d^3 + 256565603289776*d^4 + 16433533197312*d^5 + 709261537656*d^6 + 20219724168*d^7 + 360201939*d^8 + 3548160*d^9 + 14080*d^10)*x^16)/(4294967296*(7 + d)*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)*(143 + 24*d + d^2)) - (165*(14807662839889920 + 8886231730510848*d + 2366637705289728*d^2 + 367884498501504*d^3 + 36902147451632*d^4 + 2490466419840*d^5 + 114184173432*d^6 + 3497092536*d^7 + 68042643*d^8 + 751872*d^9 + 3520*d^10)*x^17)/(4294967296*(9 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)*(2145 + 503*d + 39*d^2 + d^3)) + (55*(30996973733806080 + 19248157753638912*d + 5321822340377088*d^2 + 862097568282624*d^3 + 90530538295712*d^4 + 6432084841392*d^5 + 312663045072*d^6 + 10247529096*d^7 + 216137418*d^8 + 2638851*d^9 + 14080*d^10)*x^18)/(34359738368*(9 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (55*(3424084307804160 + 2201681577037824*d + 632318972027904*d^2 + 106784102939904*d^3 + 11739008467072*d^4 + 877428337968*d^5 + 45137440320*d^6 + 1577131416*d^7 + 35795928*d^8 + 476163*d^9 + 2816*d^10)*x^19)/(68719476736*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (33*(2402866180915200 + 1601247015567360*d + 478065933692928*d^2 + 84211564275200*d^3 + 9692442050560*d^4 + 761650743840*d^5 + 41385042384*d^6 + 1535360400*d^7 + 37221240*d^8 + 532450*d^9 + 3413*d^10)*x^20)/(1099511627776*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6))
-62370/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)) + (31185*(79801995 + 25621056*d + 3079040*d^2 + 183680*d^3 + 5440*d^4 + 64*d^5)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (155925*(133150290 + 44558217*d + 5596209*d^2 + 358070*d^3 + 12050*d^4 + 193*d^5 + d^6)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (155925*(1573995150 + 542724719*d + 72436030*d^2 + 5048020*d^3 + 192860*d^4 + 3806*d^5 + 30*d^6)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (51975*(21078308160 + 7464933531*d + 1056021549*d^2 + 79212169*d^3 + 3330270*d^4 + 75094*d^5 + 741*d^6 + d^7)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (10395*(2918075902560 + 1062682287894*d + 158201052675*d^2 + 12616078160*d^3 + 572799360*d^4 + 14369936*d^5 + 171360*d^6 + 560*d^7)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (10395*(3995355218400 + 1499296027104*d + 233597404146*d^2 + 19664696643*d^3 + 956210989*d^4 + 26429706*d^5 + 372844*d^6 + 1947*d^7 + d^8)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (135135*(677831701680 + 262550627892*d + 42677358006*d^2 + 3779368818*d^3 + 196062709*d^4 + 5933178*d^5 + 96904*d^6 + 687*d^7 + d^8)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1485*(889292297537280 + 355919415504912*d + 60259714726668*d^2 + 5603810833424*d^3 + 309346060177*d^4 + 10188821097*d^5 + 189106162*d^6 + 1685166*d^7 + 4513*d^8 + d^9)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1485*(2646761506945920 + 1095151573536048*d + 192955146511812*d^2 + 18820899118116*d^3 + 1103023899943*d^4 + 39324376728*d^5 + 817594288*d^6 + 8775984*d^7 + 35512*d^8 + 24*d^9)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (33*(294697329801638400 + 126092242918857600*d + 23106648729192336*d^2 + 2361697262020140*d^3 + 146628719068040*d^4 + 5631511336605*d^5 + 129749563713*d^6 + 1631855610*d^7 + 8942010*d^8 + 12045*d^9 + d^10)*x^10)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (33*(304098778389369600 + 134559437115589920*d + 25636269418385256*d^2 + 2743245658621920*d^3 + 180083878285930*d^4 + 7421333303790*d^5 + 187901242683*d^6 + 2714002830*d^7 + 18849270*d^8 + 41415*d^9 + 11*d^10)*x^11)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (165*(52356542711316480 + 23959231351598592*d + 4744304729642592*d^2 + 531093226887048*d^3 + 36802222051444*d^4 + 1621956148218*d^5 + 44824301907*d^6 + 732205782*d^7 + 6177666*d^8 + 19635*d^9 + 11*d^10)*x^12)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (495*(99968789980200960 + 47314099653053184*d + 9735364884255264*d^2 + 1139346809518008*d^3 + 83221634863244*d^4 + 3911450192034*d^5 + 117328205883*d^6 + 2141673072*d^7 + 21324336*d^8 + 90552*d^9 + 88*d^10)*x^13)/(33554432*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (495*(14789573080289280 + 7240139994955392*d + 1547777750668992*d^2 + 189272279057784*d^3 + 14555314107892*d^4 + 727808998602*d^5 + 23584875279*d^6 + 476519736*d^7 + 5482488*d^8 + 29436*d^9 + 44*d^10)*x^14)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (99*(143151435360460800 + 72496626507244800*d + 16100994692823552*d^2 + 2056487322629680*d^3 + 166332220727680*d^4 + 8830363384360*d^5 + 307916483616*d^6 + 6833222095*d^7 + 89385120*d^8 + 583440*d^9 + 1232*d^10)*x^15)/(134217728*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) - (99*(55757417516236800 + 29217900278407680*d + 6741668217388032*d^2 + 899098801797120*d^3 + 76421367824200*d^4 + 4300038080940*d^5 + 160811157486*d^6 + 3894721005*d^7 + 57182400*d^8 + 440880*d^9 + 1232*d^10)*x^16)/(268435456*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) + (495*(109199345803591680 + 59226468075436032*d + 14199344882765568*d^2 + 1976973753871488*d^3 + 176475395363984*d^4 + 10509158112768*d^5 + 420307934760*d^6 + 11049682392*d^7 + 180182001*d^8 + 1605120*d^9 + 5632*d^10)*x^17)/(17179869184*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)) - (495*(12647813806817280 + 7102689480456192*d + 1769725158218496*d^2 + 257225982825344*d^3 + 24102923913872*d^4 + 1517263311872*d^5 + 64738137576*d^6 + 1838865896*d^7 + 33009393*d^8 + 333696*d^9 + 1408*d^10)*x^18)/(17179869184*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(195 + 28*d + d^2)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) + (165*(25033496757534720 + 14562861081366528*d + 3772332518570496*d^2 + 572457987156992*d^3 + 56291790300896*d^4 + 3742203076752*d^5 + 169986965232*d^6 + 5195600088*d^7 + 101870574*d^8 + 1150465*d^9 + 5632*d^10)*x^19)/(137438953472*(11 + d)*(19 + d)*(21 + d)*(3315 + 671*d + 45*d^2 + d^3)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)) - (33*(13106542804992000 + 7903001055559680*d + 2129365338458112*d^2 + 337467358293760*d^3 + 34820855534720*d^4 + 2442813349200*d^5 + 117912881856*d^6 + 3863312040*d^7 + 82130280*d^8 + 1021445*d^9 + 5632*d^10)*x^20)/(274877906944*(21 + d)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)) + (11*(15727851365990400 + 9837477674680320*d + 2758887478259712*d^2 + 456853137707520*d^3 + 49469541222400*d^4 + 3660202274400*d^5 + 187407121776*d^6 + 6556924080*d^7 + 150033000*d^8 + 2027430*d^9 + 12287*d^10)*x^21)/(4398046511104*(10395 + 9129*d + 3010*d^2 + 470*d^3 + 35*d^4 + d^5)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5))
-151242416325/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (945*(-669278610 + 66086271*d + 14092155*d^2 + 1646659*d^3 + 113925*d^4 + 4669*d^5 + 105*d^6 + d^7)*x)/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (945*(-6605488890 + 4239913869*d + 901897920*d^2 + 105386176*d^3 + 7291200*d^4 + 298816*d^5 + 6720*d^6 + 64*d^7)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (945*(20514844350 + 32606751330*d + 6971242221*d^2 + 820955065*d^3 + 57469909*d^4 + 2401735*d^5 + 56119*d^6 + 595*d^7 + d^8)*x^3)/(16*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (4725*(359454991896 + 256537255554*d + 55475587053*d^2 + 6635035736*d^3 + 475169016*d^4 + 20588456*d^5 + 513576*d^6 + 6344*d^7 + 24*d^8)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (189*(19219353753600 + 11321434187550*d + 2489921677377*d^2 + 304500627661*d^3 + 22501878553*d^4 + 1021811189*d^5 + 27527143*d^6 + 394199*d^7 + 2227*d^8 + d^9)*x^5)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (189*(55009463909400 + 30505065815340*d + 6854339690478*d^2 + 861523759939*d^3 + 66057579042*d^4 + 3159117906*d^5 + 91943502*d^6 + 1495326*d^7 + 10878*d^8 + 14*d^9)*x^6)/(512*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (9*(9969826754487600 + 5462051966281260*d + 1258197653695716*d^2 + 163086218813055*d^3 + 13009985602235*d^4 + 655737120255*d^5 + 20525511783*d^6 + 372125145*d^7 + 3272865*d^8 + 7785*d^9 + d^10)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (117*(5241400772731200 + 2897144299435680*d + 685729703733588*d^2 + 91829726735232*d^3 + 7627344088451*d^4 + 404630796108*d^5 + 13549838988*d^6 + 270273108*d^7 + 2782644*d^8 + 9972*d^9 + 4*d^10)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (351*(1211333220820800 + 682123099225680*d + 166111821838476*d^2 + 22999114774576*d^3 + 1988367158683*d^4 + 110808741764*d^5 + 3951915380*d^6 + 85948604*d^7 + 1014332*d^8 + 4876*d^9 + 4*d^10)*x^9)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1287*(1505617496006400 + 867663290702880*d + 217526138456184*d^2 + 31142187560244*d^3 + 2800417730402*d^4 + 163642614681*d^5 + 6193916400*d^6 + 145898256*d^7 + 1941648*d^8 + 11664*d^9 + 16*d^10)*x^10)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1287*(1416575806934400 + 837146496180960*d + 216115623633744*d^2 + 31987859369412*d^3 + 2989704611756*d^4 + 182909185893*d^5 + 7326944856*d^6 + 185888808*d^7 + 2752104*d^8 + 19752*d^9 + 40*d^10)*x^11)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (351*(32274074004480000 + 19576750042200960*d + 5204616209478912*d^2 + 796280425775480*d^3 + 77305256434100*d^4 + 4945438202810*d^5 + 209155629851*d^6 + 5687501120*d^7 + 92628800*d^8 + 770880*d^9 + 2112*d^10)*x^12)/(8388608*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (351*(5148328516531200 + 3206893873357440*d + 878078147004768*d^2 + 138844949159752*d^3 + 13994527861996*d^4 + 935133046078*d^5 + 41665283163*d^6 + 1209056128*d^7 + 21462144*d^8 + 202752*d^9 + 704*d^10)*x^13)/(4194304*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (27*(139000176848332800 + 88944075367741440*d + 25085783751402432*d^2 + 4099383192774032*d^3 + 428803170533936*d^4 + 29899844059008*d^5 + 1400674854040*d^6 + 43204974183*d^7 + 829513984*d^8 + 8749312*d^9 + 36608*d^10)*x^14)/(33554432*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (27*(57833046772300800 + 38029116753573120*d + 11050471807773312*d^2 + 1866245723215648*d^3 + 202522783586184*d^4 + 14722778487732*d^5 + 723807001302*d^6 + 23649496437*d^7 + 487845696*d^8 + 5665088*d^9 + 27456*d^10)*x^15)/(67108864*(3 + d)*(5 + d)*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(99 + 20*d + d^2)) + (9*(1808006622002380800 + 1222241316205271040*d + 366012649917501696*d^2 + 63886514781921408*d^3 + 7190471987953264*d^4 + 544523667371712*d^5 + 28045677321144*d^6 + 967520656872*d^7 + 21312731751*d^8 + 269088768*d^9 + 1464320*d^10)*x^16)/(4294967296*(3 + d)*(5 + d)*(7 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(1287 + 359*d + 33*d^2 + d^3)) - (9*(222114942598348800 + 154439817182300160*d + 47678465115097344*d^2 + 8602276599008640*d^3 + 1003933512203120*d^4 + 79135021344960*d^5 + 4262959615992*d^6 + 154785135960*d^7 + 3619646055*d^8 + 49121280*d^9 + 292864*d^10)*x^17)/(4294967296*(7 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) + (3*(464954606007091200 + 332705005063925760*d + 105932264735614464*d^2 + 19759588594081280*d^3 + 2390733934250400*d^4 + 196002988713840*d^5 + 11024396590032*d^6 + 419938701000*d^7 + 10364169690*d^8 + 149594095*d^9 + 958464*d^10)*x^18)/(34359738368*(7 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)) - (3*(51361264617062400 + 37847583514460160*d + 12434659965407232*d^2 + 2398548456859904*d^3 + 300804402642432*d^4 + 25627875144816*d^5 + 1502226339264*d^6 + 59824075416*d^7 + 1549135728*d^8 + 23556079*d^9 + 159744*d^10)*x^19)/(68719476736*(21 + d)*(105 + 71*d + 15*d^2 + d^3)*(6235515 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6)) + (3*(21625795628236800 + 16423623045365760*d + 5571259157035008*d^2 + 1111609151649280*d^3 + 144464180033920*d^4 + 12777093863520*d^5 + 778828417584*d^6 + 32305309680*d^7 + 872636160*d^8 + 13860710*d^9 + 98303*d^10)*x^20)/(1099511627776*(105 + 71*d + 15*d^2 + d^3)*(130945815 + 66086271*d + 14092155*d^2 + 1646659*d^3 + 113925*d^4 + 4669*d^5 + 105*d^6 + d^7))
-4725/((3 + d)*(5 + d)*(7 + d)*(9 + d)) + (80325*(34747713 + 11452608*d + 1859078*d^2 + 159360*d^3 + 7610*d^4 + 192*d^5 + 2*d^6)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (4725*(2604366765 + 850589919*d + 141438998*d^2 + 12562819*d^3 + 635210*d^4 + 17821*d^5 + 242*d^6 + d^7)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (4725*(57587059530 + 20151459465*d + 3489734496*d^2 + 327215296*d^3 + 17884320*d^4 + 566080*d^5 + 9504*d^6 + 64*d^7)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (4725*(465585120000 + 178614486540*d + 32371321703*d^2 + 3210130402*d^3 + 188607099*d^4 + 6577150*d^5 + 126837*d^6 + 1078*d^7 + d^8)*x^4)/(128*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (4725*(5932485599040 + 2475395899074*d + 468384929909*d^2 + 48858175480*d^3 + 3051518420*d^4 + 114892936*d^5 + 2459756*d^6 + 25000*d^7 + 60*d^8)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315*(115489320186240 + 51461629776360*d + 10121488047402*d^2 + 1104059950271*d^3 + 72694074198*d^4 + 2923049379*d^5 + 68547018*d^6 + 816189*d^7 + 3282*d^8 + d^9)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(247470130908000 + 115822068164280*d + 23592217489998*d^2 + 2680015740349*d^3 + 185142920622*d^4 + 7909077966*d^5 + 201826482*d^6 + 2766666*d^7 + 15498*d^8 + 14*d^9)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (45*(49287306388320000 + 23962747929246000*d + 5043726275498196*d^2 + 595261423555420*d^3 + 43039705809155*d^4 + 1947749304060*d^5 + 53812412703*d^6 + 835198980*d^7 + 5941545*d^8 + 10340*d^9 + d^10)*x^8)/(65536*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (585*(5612117910537600 + 2817259471867680*d + 612054514666104*d^2 + 74954636013424*d^3 + 5664456600242*d^4 + 270989412876*d^5 + 8066614815*d^6 + 139736436*d^7 + 1199913*d^8 + 3284*d^9 + d^10)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (585*(3465326410761600 + 1791054570715200*d + 401444534235000*d^2 + 50980997280896*d^3 + 4023027451398*d^4 + 203065204524*d^5 + 6483101037*d^6 + 123930324*d^7 + 1245387*d^8 + 4756*d^9 + 3*d^10)*x^10)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (585*(14296698785698560 + 7599548951795808*d + 1757134593428520*d^2 + 231309986003948*d^3 + 19044337259974*d^4 + 1012358354679*d^5 + 34525119636*d^6 + 721891632*d^7 + 8311116*d^8 + 41008*d^9 + 44*d^10)*x^11)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (585*(12306145332096000 + 6725734967558880*d + 1604205013501848*d^2 + 218841524022844*d^3 + 18784288292002*d^4 + 1049812774731*d^5 + 38112477522*d^6 + 865560696*d^7 + 11234718*d^8 + 68024*d^9 + 110*d^10)*x^12)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (135*(305460191606169600 + 171658129314631680*d + 42238590975742304*d^2 + 5969738672162520*d^3 + 533839530645900*d^4 + 31320159867850*d^5 + 1206860345607*d^6 + 29597538880*d^7 + 427570000*d^8 + 3065920*d^9 + 6864*d^10)*x^13)/(33554432*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (135*(45190362189772800 + 26117531846824320*d + 6630350971904192*d^2 + 970680347806632*d^3 + 90377094284436*d^4 + 5559029253358*d^5 + 226779131495*d^6 + 5975901568*d^7 + 95073264*d^8 + 787072*d^9 + 2288*d^10)*x^14)/(16777216*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (45*(262444298160844800 + 156031424674755840*d + 40872088741839360*d^2 + 6197341964518192*d^3 + 600472359236496*d^4 + 38677941370208*d^5 + 1666702841244*d^6 + 46985503313*d^7 + 816039744*d^8 + 7651072*d^9 + 27456*d^10)*x^15)/(134217728*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (45*(102221932113100800 + 62537665824652032*d + 16905986584150848*d^2 + 2654810462471008*d^3 + 267574736314104*d^4 + 18030393082380*d^5 + 819046776030*d^6 + 24605901747*d^7 + 463063536*d^8 + 4841408*d^9 + 20592*d^10)*x^16)/(268435456*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)) + (45*(1000994003199590400 + 630391334384609280*d + 175911495291754752*d^2 + 28609382021438336*d^3 + 2998466089998448*d^4 + 211182060722304*d^5 + 10094075979288*d^6 + 322037132424*d^7 + 6523848207*d^8 + 75053056*d^9 + 366080*d^10)*x^17)/(17179869184*(7 + d)*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)*(143 + 24*d + d^2)) - (45*(115938293229158400 + 75192467267635200*d + 21665843722388736*d^2 + 3649645138020480*d^3 + 397658198848880*d^4 + 29249204862080*d^5 + 1468535898648*d^6 + 49592734520*d^7 + 1074900495*d^8 + 13445120*d^9 + 73216*d^10)*x^18)/(17179869184*(9 + d)*(17 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)*(2145 + 503*d + 39*d^2 + d^3)) + (135*(25497080030822400 + 17038395138723840*d + 5071253774103040*d^2 + 884964828374528*d^3 + 100225039353184*d^4 + 7693138228272*d^5 + 405055106736*d^6 + 14432968872*d^7 + 332736566*d^8 + 4475563*d^9 + 26624*d^10)*x^19)/(137438953472*(9 + d)*(19 + d)*(21 + d)*(105 + 71*d + 15*d^2 + d^3)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (45*(8009553936384000 + 5518261489950720*d + 1697404477688832*d^2 + 306933764424960*d^3 + 36127207661120*d^4 + 2891793073680*d^5 + 159394793376*d^6 + 5973042600*d^7 + 145609860*d^8 + 2084865*d^9 + 13312*d^10)*x^20)/(274877906944*(21 + d)*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + ((144171970854912000 + 102482465259847680*d + 32597969786523648*d^2 + 6110092511270400*d^3 + 747366859893760*d^4 + 62333445031200*d^5 + 3590058134544*d^6 + 140986314000*d^7 + 3613007640*d^8 + 54557970*d^9 + 368633*d^10)*x^21)/(4398046511104*(945 + 744*d + 206*d^2 + 24*d^3 + d^4)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6))
-151242416325/((3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315*(-8686072395 + 593549712*d + 164731356*d^2 + 25618768*d^3 + 2444134*d^4 + 146608*d^5 + 5404*d^6 + 112*d^7 + d^8)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (5355*(-2036079045 + 580711887*d + 164731356*d^2 + 25618768*d^3 + 2444134*d^4 + 146608*d^5 + 5404*d^6 + 112*d^7 + d^8)*x^2)/(8*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (105*(-313222389480 + 478216460043*d + 136332187056*d^2 + 21274596188*d^3 + 2039585184*d^4 + 123249126*d^5 + 4599504*d^6 + 97692*d^7 + 936*d^8 + d^9)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (105*(4366257255360 + 9861350773554*d + 2811055500585*d^2 + 441757909760*d^3 + 42779264640*d^4 + 2624130432*d^5 + 100343040*d^6 + 2231040*d^7 + 24000*d^8 + 64*d^9)*x^4)/(256*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (21*(344890325379600 + 361941509156850*d + 103318863045201*d^2 + 16413519697160*d^3 + 1613735572700*d^4 + 101185421820*d^5 + 4003512198*d^6 + 94467240*d^7 + 1154700*d^8 + 4930*d^9 + d^10)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (105*(242719067550960 + 200603011998438*d + 57584785414707*d^2 + 9282379686092*d^3 + 930800500116*d^4 + 59994271092*d^5 + 2472147090*d^6 + 62249208*d^7 + 857124*d^8 + 4870*d^9 + 3*d^10)*x^6)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (735*(83285429301360 + 62186021993718*d + 18035614188747*d^2 + 2959866267212*d^3 + 303840614676*d^4 + 20209122612*d^5 + 870018450*d^6 + 23367288*d^7 + 356964*d^8 + 2470*d^9 + 3*d^10)*x^7)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1365*(325884084261120 + 233065999947816*d + 68579992853280*d^2 + 11490318071876*d^3 + 1210720203623*d^4 + 83278042512*d^5 + 3747792552*d^6 + 106987104*d^7 + 1787472*d^8 + 14392*d^9 + 28*d^10)*x^8)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1365*(233993160767520 + 165135136345956*d + 49461614408502*d^2 + 8478133261220*d^3 + 918483043485*d^4 + 65384556888*d^5 + 3072835836*d^6 + 92818320*d^7 + 1677240*d^8 + 15316*d^9 + 42*d^10)*x^9)/(32768*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (3003*(494043505804800 + 349705585681200*d + 106874655123168*d^2 + 18767759584580*d^3 + 2092158311250*d^4 + 154113430485*d^5 + 7550356464*d^6 + 240313920*d^7 + 4658400*d^8 + 47440*d^9 + 168*d^10)*x^10)/(262144*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (15015*(93852466162560 + 67241727121968*d + 21001043966760*d^2 + 3781287853372*d^3 + 433830476716*d^4 + 33045511317*d^5 + 1684559184*d^6 + 56296128*d^7 + 1163424*d^8 + 13040*d^9 + 56*d^10)*x^11)/(524288*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1365*(6441694755471360 + 4694941051895808*d + 1499959702539360*d^2 + 277017425705032*d^3 + 32705008349796*d^4 + 2573818721502*d^5 + 136284106329*d^6 + 4768071168*d^7 + 104511744*d^8 + 1274240*d^9 + 6336*d^10)*x^12)/(8388608*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1365*(1029157714126080 + 765095021810784*d + 250176083213232*d^2 + 47397184709944*d^3 + 5756313054252*d^4 + 467633855178*d^5 + 25680422649*d^6 + 938184576*d^7 + 21707328*d^8 + 284768*d^9 + 1584*d^10)*x^13)/(4194304*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (105*(27798158130462720 + 21108680625246336*d + 7066437821964864*d^2 + 1373353954485520*d^3 + 171515468629120*d^4 + 14372099622888*d^5 + 817410134352*d^6 + 31106235045*d^7 + 756161280*d^8 + 10564736*d^9 + 64064*d^10)*x^14)/(33554432*(3 + d)*(5 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) - (21*(57833046772300800 + 44891152259529600*d + 15388429509427392*d^2 + 3067864490427520*d^3 + 393860054947800*d^4 + 34016840716740*d^5 + 2000961142866*d^6 + 79116605355*d^7 + 2010988800*d^8 + 29644160*d^9 + 192192*d^10)*x^15)/(67108864*(3 + d)*(5 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) + (105*(120533774800158720 + 95685326752997376*d + 33593576701001472*d^2 + 6869935383439744*d^3 + 906377497813872*d^4 + 80624627537664*d^5 + 4897718035224*d^6 + 200663998056*d^7 + 5307654183*d^8 + 81858560*d^9 + 559104*d^10)*x^16)/(4294967296*(3 + d)*(5 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (105*(14807662839889920 + 12027108490131456*d + 4325639639553792*d^2 + 907413968296064*d^3 + 122989213822832*d^4 + 11257910880384*d^5 + 705082987224*d^6 + 29847390936*d^7 + 817680423*d^8 + 13096960*d^9 + 93184*d^10)*x^17)/(4294967296*(3 + d)*(5 + d)*(17 + d)*(19 + d)*(21 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (105*(10332324577935360 + 8590371236241408*d + 3165903576368640*d^2 + 681252641055232*d^3 + 94817178316896*d^4 + 8921881912272*d^5 + 575006355504*d^6 + 25073325048*d^7 + 708230934*d^8 + 11706365*d^9 + 86016*d^10)*x^18)/(34359738368*(3 + d)*(5 + d)*(19 + d)*(21 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) - (105*(1141361435934720 + 971856416710656*d + 367117567635456*d^2 + 81027518466304*d^3 + 11573554515072*d^4 + 1118048994384*d^5 + 73993703616*d^6 + 3313324776*d^7 + 96091848*d^8 + 1630205*d^9 + 12288*d^10)*x^19)/(68719476736*(21 + d)*(15 + 8*d + d^2)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) + (21*(2402866180915200 + 2096599215144960*d + 811958309535744*d^2 + 183769683735040*d^3 + 26915567385600*d^4 + 2665403264160*d^5 + 180728592912*d^6 + 8285102160*d^7 + 245763000*d^8 + 4259930*d^9 + 32769*d^10)*x^20)/(1099511627776*(15 + 8*d + d^2)*(916620705 + 593549712*d + 164731356*d^2 + 25618768*d^3 + 2444134*d^4 + 146608*d^5 + 5404*d^6 + 112*d^7 + d^8))
-420/((3 + d)*(5 + d)*(7 + d)) + (945*(3215447235 + 1057380336*d + 225474480*d^2 + 26346544*d^3 + 1822800*d^4 + 74704*d^5 + 1680*d^6 + 16*d^7)*x)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315*(44565225705 + 14141235267*d + 3053623131*d^2 + 363183863*d^3 + 25798759*d^4 + 1103753*d^5 + 26929*d^6 + 317*d^7 + d^8)*x^2)/(4*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (5355*(56224538370 + 19543791483*d + 4322885724*d^2 + 530606412*d^3 + 39397036*d^4 + 1800372*d^5 + 48916*d^6 + 708*d^7 + 4*d^8)*x^3)/(32*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (105*(10881073443240 + 4313861117091*d + 984239749845*d^2 + 125569079285*d^3 + 9805366305*d^4 + 479549133*d^5 + 14337855*d^6 + 240015*d^7 + 1755*d^8 + d^9)*x^4)/(64*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (105*(257904591824880 + 116308746961074*d + 27441662974209*d^2 + 3643573742464*d^3 + 298696384896*d^4 + 15516939648*d^5 + 501196416*d^6 + 9323136*d^7 + 81024*d^8 + 128*d^9)*x^5)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (7*(4701918519698400 + 2358789670333440*d + 575224988648166*d^2 + 79326375903825*d^3 + 6795374406785*d^4 + 371848235325*d^5 + 12803863233*d^6 + 259545075*d^7 + 2607315*d^8 + 7335*d^9 + d^10)*x^6)/(1024*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (105*(638720163441360 + 347148856462068*d + 87334795613790*d^2 + 12471479815582*d^3 + 1111300773281*d^4 + 63662772957*d^5 + 2318971809*d^6 + 50757843*d^7 + 580659*d^8 + 2375*d^9 + d^10)*x^7)/(2048*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (105*(1098075987328320 + 632393692895376*d + 163771358462460*d^2 + 24150335036674*d^3 + 2230976576087*d^4 + 133288896699*d^5 + 5114846583*d^6 + 120262101*d^7 + 1546293*d^8 + 8225*d^9 + 7*d^10)*x^8)/(4096*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (455*(5881690835475840 + 3533825559555792*d + 940335897366252*d^2 + 142904262251100*d^3 + 13656784938125*d^4 + 849069860016*d^5 + 34241145456*d^6 + 861306960*d^7 + 12290640*d^8 + 79632*d^9 + 112*d^10)*x^9)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1365*(1197643800608640 + 743475375495792*d + 203024724894972*d^2 + 31756761592780*d^3 + 3135723481429*d^4 + 202614660696*d^5 + 8571410232*d^6 + 229752360*d^7 + 3597096*d^8 + 27272*d^9 + 56*d^10)*x^10)/(131072*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (273*(24580448939692800 + 15681297796621920*d + 4391418920761224*d^2 + 706508693136140*d^3 + 72031459942190*d^4 + 4832889816615*d^5 + 214108420512*d^6 + 6091803360*d^7 + 103630560*d^8 + 895840*d^9 + 2464*d^10)*x^11)/(1048576*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (455*(12668796315141120 + 8283457261414656*d + 2378229090055632*d^2 + 393418436547804*d^3 + 41398586165972*d^4 + 2881947740469*d^5 + 133482758304*d^6 + 4016419296*d^7 + 73648608*d^8 + 712800*d^9 + 2464*d^10)*x^12)/(2097152*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (105*(314247429129553920 + 210349646568861696*d + 61915392304372512*d^2 + 10530264532719464*d^3 + 1143307777355652*d^4 + 82517709661254*d^5 + 3989069884989*d^6 + 126511470336*d^7 + 2484188928*d^8 + 26540800*d^9 + 109824*d^10)*x^13)/(33554432*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (105*(46482588103311360 + 31843762957761408*d + 9610691565707136*d^2 + 1680447481077080*d^3 + 188199269323980*d^4 + 14071788265794*d^5 + 708862655613*d^6 + 23624256960*d^7 + 493970880*d^8 + 5756608*d^9 + 27456*d^10)*x^14)/(16777216*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (35*(269942706679726080 + 189284496746045184*d + 58587587670777984*d^2 + 10531955344951152*d^3 + 1216317435360832*d^4 + 94144380959160*d^5 + 4934453039880*d^6 + 172337891823*d^7 + 3817728768*d^8 + 48013056*d^9 + 256256*d^10)*x^15)/(134217728*(3 + d)*(5 + d)*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (21*(175237597908172800 + 125806630952632320*d + 39944153930080896*d^2 + 7382421204710720*d^3 + 878941518951160*d^4 + 70372576058820*d^5 + 3832255231098*d^6 + 139896624555*d^7 + 3267459840*d^8 + 43912960*d^9 + 256256*d^10)*x^16)/(268435456*(3 + d)*(5 + d)*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(99 + 20*d + d^2)) + (105*(343197943954145280 + 252355229601490944*d + 82210794124402944*d^2 + 15621866727560576*d^3 + 1916909321919088*d^4 + 158645464419456*d^5 + 8963225957784*d^6 + 341109646824*d^7 + 8360042607*d^8 + 118988800*d^9 + 745472*d^10)*x^17)/(17179869184*(3 + d)*(5 + d)*(7 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(1287 + 359*d + 33*d^2 + d^3)) - (35*(119250815892848640 + 89846518166894592*d + 30040362727794432*d^2 + 5869403851843968*d^3 + 742091006709584*d^4 + 63436984171008*d^5 + 3712912887432*d^6 + 146907821832*d^7 + 3760263501*d^8 + 56217600*d^9 + 372736*d^10)*x^18)/(17179869184*(7 + d)*(17 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) + (105*(26225568031703040 + 20255428650995712*d + 6952974870366720*d^2 + 1396941520188416*d^3 + 181933544830688*d^4 + 16050854287440*d^5 + 971613480432*d^6 + 39855158904*d^7 + 1060454382*d^8 + 16531453*d^9 + 114688*d^10)*x^19)/(137438953472*(7 + d)*(19 + d)*(21 + d)*(15 + 8*d + d^2)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)) - (105*(2746132778188800 + 2175442805145600*d + 766932893540352*d^2 + 158458142597888*d^3 + 21250282572032*d^4 + 1932972510672*d^5 + 120794265984*d^6 + 5121484392*d^7 + 141016848*d^8 + 2277373*d^9 + 16384*d^10)*x^20)/(274877906944*(21 + d)*(105 + 71*d + 15*d^2 + d^3)*(6235515 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6)) + (3*(38445858894643200 + 31257151032360960*d + 11321500541681664*d^2 + 2405572990323200*d^3 + 332022921747200*d^4 + 31102106229600*d^5 + 2002368153072*d^6 + 87479406000*d^7 + 2481855000*d^8 + 41287990*d^9 + 305839*d^10)*x^21)/(4398046511104*(105 + 71*d + 15*d^2 + d^3)*(130945815 + 66086271*d + 14092155*d^2 + 1646659*d^3 + 113925*d^4 + 4669*d^5 + 105*d^6 + d^7))

==> anc/F20.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1 - (17*x)/4
0
0
0
0
-1
(-15*x)/4
0
0
0
0
-1
(-11*x)/4
0
0
0
0
-1
(-7*x)/4
0
0
0
0
-1
(-3*x)/4
0
0
0
0
-1
x/4
0
-1
(5*x)/4
-231/(39 + d) - (21*(17 + d)*x)/(4*(39 + d)) - (21*(284 + 7*d)*x^2)/(16*(39 + d))
-231/(39 + d) - (3927*x)/(4*(39 + d)) - (231*(2 + d)*x^2)/(16*(39 + d)) - (77*(486 + 11*d)*x^3)/(64*(39 + d))
-231/(39 + d) + (231*x)/(2*(39 + d)) - (3*(1598 + 39*d)*x^2)/(16*(39 + d))
-1 + (3*(-1231 + 2*d)*x)/(4*(39 + d)) + ((3693 - 6*d)*x^2)/(312 + 8*d) - (3*(9382 + 207*d)*x^3)/(64*(39 + d))
-231/(39 + d) + (231*x)/(2*(39 + d)) - ((2610 + 61*d)*x^2)/(16*(39 + d))
(-3003*x)/(4*(39 + d)) + (3003*x^2)/(8*(39 + d)) - (13*(894 + 17*d)*x^3)/(64*(39 + d))
-231/(39 + d) + (231*x)/(2*(39 + d)) - (21*(50 + d)*x^2)/(16*(39 + d))
(-2079*x)/(4*(39 + d)) + (2079*x^2)/(8*(39 + d)) - (21*(138 + d)*x^3)/(64*(39 + d))
-231/(39 + d) + (231*x)/(2*(39 + d)) + (3*(-38 + d)*x^2)/(16*(39 + d))
(-1155*x)/(4*(39 + d)) + (1155*x^2)/(8*(39 + d)) + (35*(6 + d)*x^3)/(64*(39 + d))
-231/(39 + d) + (231*x)/(2*(39 + d)) + (11*(18 + d)*x^2)/(16*(39 + d))
(-231*x)/(4*(39 + d)) + (231*x^2)/(8*(39 + d)) + (11*(18 + d)*x^3)/(64*(39 + d))
-231/(39 + d) + (231*x)/(2*(39 + d)) + (3*(-38 + d)*x^2)/(16*(39 + d))
(693*x)/(4*(39 + d)) - (693*x^2)/(8*(39 + d)) - ((438 + 29*d)*x^3)/(64*(39 + d))
-231/(39 + d) + (231*x)/(2*(39 + d)) - (21*(50 + d)*x^2)/(16*(39 + d))
(1617*x)/(4*(39 + d)) - (1617*x^2)/(8*(39 + d)) - (21*(-38 + d)*x^3)/(64*(39 + d))

==> anc/F22.txt <==
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
-1
-1 - (19*x)/4
-1
(-17*x)/4
-1
(-13*x)/4
-1
(-9*x)/4
-1
(-5*x)/4
-1
-1/4*x
-1
(3*x)/4
-1
(7*x)/4

==> anc/F4.txt <==
0
0
0
-1
-1 - x/4
-15/(7 + d) - (5*(1 + d)*x)/(4*(7 + d)) + (5*(4 + d)*x^2)/(16*(7 + d))
-15/(7 + d) - (15*x)/(4*(7 + d)) - (15*(2 + d)*x^2)/(16*(7 + d)) + (5*(26 + 5*d)*x^3)/(64*(7 + d))
-210/((7 + d)*(9 + d)) - (105*(1 + d)*x)/(4*(7 + d)*(9 + d)) + (105*(3 + d)*x^2)/(8*(7 + d)*(9 + d)) - (35*(66 + 19*d + d^2)*x^3)/(64*(7 + d)*(9 + d)) + (35*(60 + 16*d + d^2)*x^4)/(128*(7 + d)*(9 + d))
-210/((7 + d)*(9 + d)) - (105*x)/(2*(7 + d)*(9 + d)) - (105*(2 + d)*x^2)/(4*(7 + d)*(9 + d)) + (105*(14 + 3*d)*x^3)/(16*(7 + d)*(9 + d)) - (35*(168 + 34*d + d^2)*x^4)/(128*(7 + d)*(9 + d)) + (7*(888 + 206*d + 11*d^2)*x^5)/(512*(63 + 16*d + d^2))
-1
x/4
-15/(7 + d) + (15*x)/(2*(7 + d)) + (3*(2 + d)*x^2)/(16*(7 + d))
-1 + (3*(9 + 2*d)*x)/(4*(7 + d)) - (3*(9 + 2*d)*x^2)/(8*(7 + d)) + ((62 + 11*d)*x^3)/(64*(7 + d))
-210/((7 + d)*(9 + d)) - (5*(-105 + 16*d + d^2)*x)/(4*(7 + d)*(9 + d)) + (15*(30 + 17*d + d^2)*x^2)/(8*(7 + d)*(9 + d)) - (15*(58 + 17*d + d^2)*x^3)/(16*(7 + d)*(9 + d)) + (5*(258 + 67*d + 4*d^2)*x^4)/(128*(63 + 16*d + d^2))
-15/(7 + d) + (15*(15 + 4*d)*x)/(2*(7 + d)*(9 + d)) - (15*(120 + 41*d + d^2)*x^2)/(16*(7 + d)*(9 + d)) + (15*(270 + 71*d + 3*d^2)*x^3)/(32*(7 + d)*(9 + d)) - (15*(246 + 59*d + 3*d^2)*x^4)/(64*(7 + d)*(9 + d)) + (3*(1452 + 344*d + 19*d^2)*x^5)/(512*(7 + d)*(9 + d))
(45*x)/(4*(7 + d)) - (45*x^2)/(8*(7 + d)) - (5*(-2 + d)*x^3)/(64*(7 + d))
-210/((7 + d)*(9 + d)) + (210*x)/((7 + d)*(9 + d)) + (15*(-33 + d)*x^2)/(8*(7 + d)*(9 + d)) - (15*(-5 + d)*x^3)/(16*(7 + d)*(9 + d)) + (15*(2 + d)*x^4)/(128*(63 + 16*d + d^2))
-1 + (5*(84 + 16*d + d^2)*x)/(2*(7 + d)*(9 + d)) - (5*(84 + 16*d + d^2)*x^2)/(2*(7 + d)*(9 + d)) + (5*(288 + 61*d + 4*d^2)*x^3)/(16*(7 + d)*(9 + d)) - (5*(120 + 29*d + 2*d^2)*x^4)/(32*(7 + d)*(9 + d)) + ((1032 + 274*d + 19*d^2)*x^5)/(512*(63 + 16*d + d^2))
-3150/((7 + d)*(9 + d)*(11 + d)) - (945*(1 + d)*x)/(2*(7 + d)*(9 + d)*(11 + d)) + (945*(8 + 3*d)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)) - (315*(82 + 23*d + d^2)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)) + (315*(552 + 134*d + 7*d^2)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)) - (63*(4008 + 994*d + 67*d^2 + d^3)*x^5)/(512*(11 + d)*(63 + 16*d + d^2)) + (21*(8736 + 2528*d + 234*d^2 + 7*d^3)*x^6)/(2048*(11 + d)*(63 + 16*d + d^2))
-3150/((7 + d)*(9 + d)*(11 + d)) - (1575*x)/(2*(7 + d)*(9 + d)*(11 + d)) - (4725*(2 + d)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)) + (1575*(58 + 13*d)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)) - (1575*(216 + 42*d + d^2)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)) + (315*(2376 + 470*d + 19*d^2)*x^5)/(512*(11 + d)*(63 + 16*d + d^2)) - (105*(8064 + 1724*d + 96*d^2 + d^3)*x^6)/(2048*(11 + d)*(63 + 16*d + d^2)) + (15*(30912 + 7948*d + 648*d^2 + 17*d^3)*x^7)/(8192*(693 + 239*d + 27*d^2 + d^3))
-3150/((7 + d)*(9 + d)*(11 + d)) - (105*(-81 + 20*d + d^2)*x)/(4*(7 + d)*(9 + d)*(11 + d)) + (105*(138 + 77*d + 4*d^2)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)) - (35*(5526 + 1667*d + 102*d^2 + d^3)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)) + (105*(2250 + 621*d + 47*d^2 + d^3)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)) - (105*(1374 + 393*d + 35*d^2 + d^3)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)) + (7*(19872 + 5996*d + 588*d^2 + 19*d^3)*x^6)/(2048*(7 + d)*(99 + 20*d + d^2))
-210/((7 + d)*(9 + d)) + (525*(7 + 2*d)*x)/(2*(7 + d)*(9 + d)*(11 + d)) - (105*(105 + 41*d + d^2)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)) + (105*(1570 + 421*d + 16*d^2)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)) - (35*(15960 + 3686*d + 177*d^2 + d^3)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)) + (105*(9336 + 2150*d + 131*d^2 + 2*d^3)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)) - (105*(16 + d)*(274 + 51*d + 2*d^2)*x^6)/(1024*(11 + d)*(63 + 16*d + d^2)) + ((370272 + 101356*d + 9048*d^2 + 269*d^3)*x^7)/(8192*(11 + d)*(63 + 16*d + d^2))
-3150/((7 + d)*(9 + d)*(11 + d)) - (5*(-3087 + 239*d + 27*d^2 + d^3)*x)/(4*(7 + d)*(9 + d)*(11 + d)) + (25*(-21 + 260*d + 27*d^2 + d^3)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)) - (25*(609 + 260*d + 27*d^2 + d^3)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)) + (25*(5688 + 1978*d + 213*d^2 + 8*d^3)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)) - (25*(2748 + 938*d + 105*d^2 + 4*d^3)*x^5)/(256*(11 + d)*(63 + 16*d + d^2)) + (5*(11136 + 3868*d + 444*d^2 + 17*d^3)*x^6)/(2048*(693 + 239*d + 27*d^2 + d^3))
-15/(7 + d) + (45*(163 + 40*d + 2*d^2)*x)/(2*(7 + d)*(9 + d)*(11 + d)) - (15*(5472 + 1459*d + 88*d^2 + d^3)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)) + (75*(2138 + 586*d + 44*d^2 + d^3)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)) - (75*(1358 + 386*d + 34*d^2 + d^3)*x^4)/(32*(7 + d)*(9 + d)*(11 + d)) + (15*(41424 + 12390*d + 1211*d^2 + 40*d^3)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)) - (15*(17384 + 5470*d + 571*d^2 + 20*d^3)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)) + (5*(38064 + 12476*d + 1356*d^2 + 49*d^3)*x^7)/(8192*(7 + d)*(99 + 20*d + d^2))
-3150/((7 + d)*(9 + d)*(11 + d)) + (4725*x)/((7 + d)*(9 + d)*(11 + d)) - (315*(86 + d)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)) + (315*(36 + d)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)) + (105*(-324 + 2*d + d^2)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)) - (105*(-12 + 14*d + d^2)*x^5)/(256*(11 + d)*(63 + 16*d + d^2)) - (7*(-72 - 16*d + 12*d^2 + d^3)*x^6)/(2048*(693 + 239*d + 27*d^2 + d^3))
-1 + (7*(1368 + 239*d + 27*d^2 + d^3)*x)/(2*(7 + d)*(9 + d)*(11 + d)) - (21*(1368 + 239*d + 27*d^2 + d^3)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)) + (35*(4434 + 923*d + 108*d^2 + 4*d^3)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)) - (35*(1698 + 445*d + 54*d^2 + 2*d^3)*x^4)/(32*(7 + d)*(9 + d)*(11 + d)) + (21*(11328 + 3594*d + 437*d^2 + 16*d^3)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)) - (7*(10968 + 3794*d + 447*d^2 + 16*d^3)*x^6)/(1024*(11 + d)*(63 + 16*d + d^2)) + ((44688 + 15524*d + 1752*d^2 + 61*d^3)*x^7)/(8192*(693 + 239*d + 27*d^2 + d^3))
-51975/((7 + d)*(9 + d)*(11 + d)*(13 + d)) - (17325*(1 + d)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (17325*(5 + 2*d)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (17325*(98 + 27*d + d^2)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (86625*(6 + d)*(16 + d)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (3465*(6392 + 1434*d + 83*d^2 + d^3)*x^5)/(512*(11 + d)*(13 + d)*(63 + 16*d + d^2)) + (3465*(5264 + 1258*d + 91*d^2 + 2*d^3)*x^6)/(1024*(11 + d)*(13 + d)*(63 + 16*d + d^2)) - (165*(202944 + 52940*d + 4580*d^2 + 145*d^3 + d^4)*x^7)/(8192*(13 + d)*(693 + 239*d + 27*d^2 + d^3)) + (165*(177408 + 53776*d + 5932*d^2 + 284*d^3 + 5*d^4)*x^8)/(65536*(13 + d)*(693 + 239*d + 27*d^2 + d^3))
-51975/((7 + d)*(9 + d)*(11 + d)*(13 + d)) - (51975*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (51975*(2 + d)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (17325*(74 + 17*d)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (51975*(264 + 50*d + d^2)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (10395*(4376 + 798*d + 27*d^2)*x^5)/(512*(11 + d)*(13 + d)*(63 + 16*d + d^2)) - (3465*(13568 + 2572*d + 120*d^2 + d^3)*x^6)/(1024*(11 + d)*(13 + d)*(63 + 16*d + d^2)) + (495*(125376 + 26140*d + 1608*d^2 + 29*d^3)*x^7)/(4096*(13 + d)*(693 + 239*d + 27*d^2 + d^3)) - (495*(384768 + 89776*d + 6860*d^2 + 188*d^3 + d^4)*x^8)/(65536*(13 + d)*(693 + 239*d + 27*d^2 + d^3)) + (55*(1255680 + 343504*d + 34036*d^2 + 1460*d^3 + 23*d^4)*x^9)/(262144*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-51975/((7 + d)*(9 + d)*(11 + d)*(13 + d)) - (945*(-77 + 24*d + d^2)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (4725*(2 + d)*(20 + d)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (315*(5646 + 1691*d + 96*d^2 + d^3)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (315*(45588 + 11972*d + 825*d^2 + 16*d^3)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (63*(532104 + 138310*d + 10955*d^2 + 290*d^3 + d^4)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (63*(365232 + 98960*d + 8940*d^2 + 310*d^3 + 3*d^4)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (63*(140472 + 41120*d + 4290*d^2 + 190*d^3 + 3*d^4)*x^7)/(2048*(11 + d)*(13 + d)*(63 + 16*d + d^2)) + (9*(2693376 + 867520*d + 103580*d^2 + 5480*d^3 + 109*d^4)*x^8)/(65536*(63 + 16*d + d^2)*(143 + 24*d + d^2))
-3150/((7 + d)*(9 + d)*(11 + d)) + (4725*(27 + 8*d)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (4725*(108 + 45*d + d^2)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (1575*(1672 + 448*d + 15*d^2)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (1575*(16464 + 3662*d + 159*d^2 + d^3)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (315*(235968 + 50654*d + 2781*d^2 + 40*d^3)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(1279680 + 285248*d + 19022*d^2 + 415*d^3 + d^4)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (45*(1684560 + 403152*d + 31772*d^2 + 942*d^3 + 7*d^4)*x^7)/(4096*(11 + d)*(13 + d)*(63 + 16*d + d^2)) - (45*(549888 + 144516*d + 13418*d^2 + 522*d^3 + 7*d^4)*x^8)/(8192*(13 + d)*(693 + 239*d + 27*d^2 + d^3)) + (5*(11748096 + 3450992*d + 375812*d^2 + 18172*d^3 + 331*d^4)*x^9)/(262144*(13 + d)*(693 + 239*d + 27*d^2 + d^3))
-51975/((7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(-2673 + 359*d + 33*d^2 + d^3)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (315*(262 + 369*d + 33*d^2 + d^3)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (35*(189450 + 71657*d + 6629*d^2 + 223*d^3 + d^4)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (175*(70842 + 22577*d + 2270*d^2 + 91*d^3 + d^4)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (175*(35868 + 11447*d + 1280*d^2 + 61*d^3 + d^4)*x^5)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (35*(443448 + 149506*d + 18487*d^2 + 1004*d^3 + 20*d^4)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (35*(159468 + 57296*d + 7667*d^2 + 454*d^3 + 10*d^4)*x^7)/(2048*(7 + d)*(13 + d)*(99 + 20*d + d^2)) + (15*(961408 + 364576*d + 51572*d^2 + 3224*d^3 + 75*d^4)*x^8)/(65536*(7 + d)*(1287 + 359*d + 33*d^2 + d^3))
-210/((7 + d)*(9 + d)) + (105*(2519 + 672*d + 28*d^2)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(22 + d)*(203 + 54*d + d^2)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (105*(28150 + 8061*d + 548*d^2 + 12*d^3)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (35*(696600 + 188006*d + 14711*d^2 + 406*d^3 + d^4)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (35*(1788888 + 483974*d + 42491*d^2 + 1420*d^3 + 10*d^4)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (35*(733488 + 207554*d + 20411*d^2 + 820*d^3 + 10*d^4)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (5*(10768512 + 3264452*d + 358832*d^2 + 16927*d^3 + 280*d^4)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (5*(3362400 + 1100416*d + 133558*d^2 + 7127*d^3 + 140*d^4)*x^8)/(8192*(11 + d)*(13 + d)*(63 + 16*d + d^2)) + (15*(2563072 + 900336*d + 118236*d^2 + 6876*d^3 + 149*d^4)*x^9)/(262144*(63 + 16*d + d^2)*(143 + 24*d + d^2))
-51975/((7 + d)*(9 + d)*(11 + d)*(13 + d)) - (5*(-74151 + 3800*d + 590*d^2 + 40*d^3 + d^4)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (35*(-9441 + 3980*d + 590*d^2 + 40*d^3 + d^4)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(4419 + 3980*d + 590*d^2 + 40*d^3 + d^4)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (175*(32232 + 15668*d + 2357*d^2 + 160*d^3 + 4*d^4)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (175*(17850 + 7708*d + 1177*d^2 + 80*d^3 + 2*d^4)*x^5)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (105*(72312 + 30490*d + 4705*d^2 + 320*d^3 + 8*d^4)*x^6)/(1024*(11 + d)*(13 + d)*(63 + 16*d + d^2)) - (35*(71952 + 30310*d + 4705*d^2 + 320*d^3 + 8*d^4)*x^7)/(2048*(13 + d)*(693 + 239*d + 27*d^2 + d^3)) + (15*(384832 + 162560*d + 25300*d^2 + 1720*d^3 + 43*d^4)*x^8)/(65536*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-15/(7 + d) + (15*(24057 + 5744*d + 528*d^2 + 16*d^3)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (15*(182160 + 44367*d + 4319*d^2 + 153*d^3 + d^4)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (105*(57240 + 15557*d + 1679*d^2 + 73*d^3 + d^4)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(85788 + 26567*d + 3189*d^2 + 163*d^3 + 3*d^4)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (105*(372576 + 128142*d + 16699*d^2 + 948*d^3 + 20*d^4)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (105*(143904 + 52988*d + 7301*d^2 + 442*d^3 + 10*d^4)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (15*(2060640 + 791656*d + 113262*d^2 + 7139*d^3 + 168*d^4)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (15*(617520 + 244172*d + 35884*d^2 + 2323*d^3 + 56*d^4)*x^8)/(8192*(7 + d)*(13 + d)*(99 + 20*d + d^2)) + (45*(439424 + 177584*d + 26628*d^2 + 1756*d^3 + 43*d^4)*x^9)/(262144*(7 + d)*(1287 + 359*d + 33*d^2 + d^3))
-1 + (9*(46893 + 7600*d + 1180*d^2 + 80*d^3 + 2*d^4)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (9*(46893 + 7600*d + 1180*d^2 + 80*d^3 + 2*d^4)*x^2)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (21*(153822 + 30025*d + 4720*d^2 + 320*d^3 + 8*d^4)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (63*(60036 + 14825*d + 2360*d^2 + 160*d^3 + 4*d^4)*x^4)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (63*(381768 + 117490*d + 18865*d^2 + 1280*d^3 + 32*d^4)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)) - (21*(319728 + 116770*d + 18835*d^2 + 1280*d^3 + 32*d^4)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)) + (9*(1158912 + 471100*d + 75700*d^2 + 5135*d^3 + 128*d^4)*x^7)/(4096*(11 + d)*(13 + d)*(63 + 16*d + d^2)) - (9*(287328 + 121840*d + 19270*d^2 + 1295*d^3 + 32*d^4)*x^8)/(8192*(13 + d)*(693 + 239*d + 27*d^2 + d^3)) + (3*(1542144 + 650800*d + 100300*d^2 + 6620*d^3 + 161*d^4)*x^9)/(262144*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-945945/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (675675*(1 + d)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (675675*(12 + 5*d)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (225225*(114 + 31*d + d^2)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (225225*(1464 + 322*d + 13*d^2)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (135135*(9288 + 1938*d + 99*d^2 + d^3)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) + (45045*(70560 + 15096*d + 938*d^2 + 17*d^3)*x^6)/(2048*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) - (6435*(415680 + 94396*d + 6916*d^2 + 181*d^3 + d^4)*x^7)/(4096*(13 + d)*(15 + d)*(693 + 239*d + 27*d^2 + d^3)) + (6435*(1831680 + 454128*d + 39340*d^2 + 1404*d^3 + 17*d^4)*x^8)/(65536*(13 + d)*(15 + d)*(693 + 239*d + 27*d^2 + d^3)) - (715*(10817280 + 2964144*d + 299804*d^2 + 13592*d^3 + 253*d^4 + d^5)*x^9)/(262144*(15 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (143*(16727040 + 5218752*d + 636320*d^2 + 38060*d^3 + 1120*d^4 + 13*d^5)*x^10)/(1048576*(15 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-945945/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (945945*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (4729725*(2 + d)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (4729725*(30 + 7*d)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (1576575*(312 + 58*d + d^2)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (2207205*(984 + 170*d + 5*d^2)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) - (315315*(20352 + 3548*d + 144*d^2 + d^3)*x^6)/(2048*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) + (45045*(292800 + 54188*d + 2824*d^2 + 41*d^3)*x^7)/(8192*(13 + d)*(15 + d)*(693 + 239*d + 27*d^2 + d^3)) - (45045*(829440 + 166896*d + 10636*d^2 + 236*d^3 + d^4)*x^8)/(65536*(13 + d)*(15 + d)*(693 + 239*d + 27*d^2 + d^3)) + (15015*(2350080 + 523824*d + 40316*d^2 + 1260*d^3 + 13*d^4)*x^9)/(262144*(15 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (1001*(20148480 + 5022624*d + 459560*d^2 + 18740*d^3 + 310*d^4 + d^5)*x^10)/(1048576*(15 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (91*(59685120 + 17012256*d + 1889800*d^2 + 102820*d^3 + 2750*d^4 + 29*d^5)*x^11)/(4194304*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-945945/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (17325*(-78 + 28*d + d^2)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (51975*(366 + 199*d + 8*d^2)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (17325*(6654 + 1967*d + 102*d^2 + d^3)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (17325*(37212 + 9328*d + 581*d^2 + 10*d^3)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (3465*(637632 + 153462*d + 10889*d^2 + 258*d^3 + d^4)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (3465*(1424160 + 349140*d + 28024*d^2 + 867*d^3 + 8*d^4)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (165*(44341920 + 11455380*d + 1040768*d^2 + 40187*d^3 + 580*d^4 + d^5)*x^7)/(8192*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) + (495*(28327680 + 7855680*d + 805564*d^2 + 37544*d^3 + 749*d^4 + 4*d^5)*x^8)/(65536*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) - (495*(8033280 + 2422784*d + 281068*d^2 + 15648*d^3 + 413*d^4 + 4*d^5)*x^9)/(131072*(13 + d)*(15 + d)*(693 + 239*d + 27*d^2 + d^3)) + (11*(188766720 + 62804256*d + 8297080*d^2 + 546940*d^3 + 18050*d^4 + 239*d^5)*x^10)/(1048576*(195 + 28*d + d^2)*(693 + 239*d + 27*d^2 + d^3))
-51975/((7 + d)*(9 + d)*(11 + d)*(13 + d)) + (72765*(33 + 10*d)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (51975*(231 + 100*d + 2*d^2)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (51975*(6054 + 1615*d + 48*d^2)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (51975*(19512 + 4206*d + 165*d^2 + d^3)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (51975*(77256 + 15642*d + 773*d^2 + 10*d^3)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (3465*(1541664 + 315582*d + 18719*d^2 + 363*d^3 + d^4)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (3465*(5654880 + 1215156*d + 84296*d^2 + 2211*d^3 + 16*d^4)*x^7)/(8192*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) - (495*(99671040 + 22985808*d + 1844452*d^2 + 62048*d^3 + 755*d^4 + d^5)*x^8)/(65536*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) + (165*(249039360 + 62454000*d + 5752604*d^2 + 238836*d^3 + 4165*d^4 + 18*d^5)*x^9)/(262144*(13 + d)*(15 + d)*(693 + 239*d + 27*d^2 + d^3)) - (165*(62398080 + 17176656*d + 1811324*d^2 + 91164*d^3 + 2149*d^4 + 18*d^5)*x^10)/(524288*(15 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (3*(1597052160 + 488455008*d + 59291320*d^2 + 3592460*d^3 + 109010*d^4 + 1327*d^5)*x^11)/(4194304*(15 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-945945/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (945*(-2860 + 503*d + 39*d^2 + d^3)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (945*(14190 + 14029*d + 1092*d^2 + 28*d^3)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315*(200970 + 71229*d + 5885*d^2 + 177*d^3 + d^4)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (315*(2088120 + 619214*d + 56159*d^2 + 2064*d^3 + 24*d^4)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (63*(32139720 + 9330774*d + 934825*d^2 + 40685*d^3 + 665*d^4 + d^5)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (315*(13125600 + 3939096*d + 433734*d^2 + 21691*d^3 + 450*d^4 + 2*d^5)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315*(4528320 + 1435876*d + 173064*d^2 + 9811*d^3 + 250*d^4 + 2*d^5)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (45*(230676480 + 78099120*d + 10290980*d^2 + 656452*d^3 + 19951*d^4 + 224*d^5)*x^8)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (45*(63415680 + 23036784*d + 3309236*d^2 + 234716*d^3 + 8191*d^4 + 112*d^5)*x^9)/(131072*(15 + d)*(63 + 16*d + d^2)*(143 + 24*d + d^2)) + ((1453109760 + 565704672*d + 87824200*d^2 + 6794260*d^3 + 261710*d^4 + 4013*d^5)*x^10)/(1048576*(63 + 16*d + d^2)*(2145 + 503*d + 39*d^2 + d^3))
-3150/((7 + d)*(9 + d)*(11 + d)) + (1575*(3237 + 896*d + 32*d^2)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (1575*(13845 + 4729*d + 232*d^2 + 3*d^3)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (1575*(243570 + 70187*d + 4256*d^2 + 84*d^3)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (1575*(690360 + 176926*d + 12291*d^2 + 306*d^3 + d^4)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (4725*(832200 + 206802*d + 16161*d^2 + 496*d^3 + 4*d^4)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (105*(91643040 + 23324964*d + 2043920*d^2 + 75755*d^3 + 970*d^4 + d^5)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (525*(31330080 + 8413500*d + 822736*d^2 + 35869*d^3 + 620*d^4 + 2*d^5)*x^7)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (525*(9339840 + 2683680*d + 290986*d^2 + 14629*d^3 + 320*d^4 + 2*d^5)*x^8)/(8192*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) + (75*(419362560 + 129729648*d + 15523452*d^2 + 889372*d^3 + 23757*d^4 + 224*d^5)*x^9)/(262144*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) - (75*(18 + d)*(5707200 + 1589512*d + 162650*d^2 + 7181*d^3 + 112*d^4)*x^10)/(524288*(13 + d)*(15 + d)*(693 + 239*d + 27*d^2 + d^3)) + (5*(704505600 + 254236128*d + 36600760*d^2 + 2626660*d^3 + 93890*d^4 + 1337*d^5)*x^11)/(4194304*(195 + 28*d + d^2)*(693 + 239*d + 27*d^2 + d^3))
-945945/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (105*(-70785 + 6672*d + 854*d^2 + 48*d^3 + d^4)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (105*(-44550 + 110217*d + 13664*d^2 + 768*d^3 + 16*d^4)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (35*(4683690 + 2410977*d + 302156*d^2 + 17462*d^3 + 394*d^4 + d^5)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (245*(1926450 + 743547*d + 97061*d^2 + 5942*d^3 + 154*d^4 + d^5)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (735*(961794 + 356055*d + 49237*d^2 + 3254*d^3 + 98*d^4 + d^5)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (245*(11285640 + 4285368*d + 630736*d^2 + 45127*d^3 + 1544*d^4 + 20*d^5)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (245*(3782340 + 1499802*d + 234014*d^2 + 17963*d^3 + 676*d^4 + 10*d^5)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (105*(63023040 + 26112048*d + 4284644*d^2 + 348148*d^3 + 14011*d^4 + 224*d^5)*x^8)/(65536*(7 + d)*(13 + d)*(15 + d)*(99 + 20*d + d^2)) - (35*(50650560 + 21825648*d + 3733324*d^2 + 316948*d^3 + 13361*d^4 + 224*d^5)*x^9)/(131072*(7 + d)*(15 + d)*(1287 + 359*d + 33*d^2 + d^3)) + (7*(123563520 + 55069152*d + 9741080*d^2 + 854780*d^3 + 37210*d^4 + 643*d^5)*x^10)/(1048576*(7 + d)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4))
-210/((7 + d)*(9 + d)) + (945*(7579 + 2012*d + 156*d^2 + 4*d^3)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (105*(306735 + 86782*d + 7402*d^2 + 242*d^3 + 2*d^4)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (105*(3902250 + 1138697*d + 109568*d^2 + 4480*d^3 + 64*d^4)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (35*(26646840 + 8012874*d + 853859*d^2 + 40457*d^3 + 733*d^4 + d^5)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (245*(12338280 + 3856494*d + 445951*d^2 + 23506*d^3 + 506*d^4 + 2*d^5)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (735*(4767024 + 1559402*d + 193503*d^2 + 11186*d^3 + 282*d^4 + 2*d^5)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (35*(332435520 + 114232812*d + 15140072*d^2 + 955457*d^3 + 27832*d^4 + 280*d^5)*x^7)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (35*(97390080 + 35205864*d + 4971886*d^2 + 340885*d^3 + 11228*d^4 + 140*d^5)*x^8)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (105*(205382400 + 78096592*d + 11715492*d^2 + 865396*d^3 + 31419*d^4 + 448*d^5)*x^9)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (35*(148256640 + 59197200*d + 9384716*d^2 + 738452*d^3 + 28849*d^4 + 448*d^5)*x^10)/(524288*(15 + d)*(63 + 16*d + d^2)*(143 + 24*d + d^2)) + (7*(329483520 + 137677152*d + 22905880*d^2 + 1896700*d^3 + 78170*d^4 + 1283*d^5)*x^11)/(4194304*(63 + 16*d + d^2)*(2145 + 503*d + 39*d^2 + d^3))
-945945/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (5*(-1756755 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (45*(-693000 + 130863*d + 25300*d^2 + 2380*d^3 + 110*d^4 + 2*d^5)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (45*(-62370 + 130863*d + 25300*d^2 + 2380*d^3 + 110*d^4 + 2*d^5)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (105*(1167840 + 1057194*d + 202685*d^2 + 19040*d^3 + 880*d^4 + 16*d^5)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315*(912816 + 533742*d + 101485*d^2 + 9520*d^3 + 440*d^4 + 8*d^5)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (315*(4168080 + 2138868*d + 405640*d^2 + 38065*d^3 + 1760*d^4 + 32*d^5)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (105*(4318560 + 2126088*d + 404470*d^2 + 38035*d^3 + 1760*d^4 + 32*d^5)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(63 + 16*d + d^2)) + (45*(69235200 + 33789168*d + 6460420*d^2 + 608740*d^3 + 28175*d^4 + 512*d^5)*x^8)/(65536*(13 + d)*(15 + d)*(693 + 239*d + 27*d^2 + d^3)) - (45*(17289600 + 8445072*d + 1619620*d^2 + 152620*d^3 + 7055*d^4 + 128*d^5)*x^9)/(131072*(15 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (3*(115361280 + 56367648*d + 10803800*d^2 + 1015580*d^3 + 46810*d^4 + 847*d^5)*x^10)/(1048576*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-15/(7 + d) + (15*(575289 + 133440*d + 17080*d^2 + 960*d^3 + 20*d^4)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (15*(5521230 + 1273641*d + 167224*d^2 + 9878*d^3 + 236*d^4 + d^5)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (45*(9647550 + 2551491*d + 354304*d^2 + 22788*d^3 + 656*d^4 + 6*d^5)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (45*(4280760 + 1350531*d + 200584*d^2 + 14148*d^3 + 476*d^4 + 6*d^5)*x^4)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (315*(6572520 + 2410110*d + 380227*d^2 + 29024*d^3 + 1088*d^4 + 16*d^5)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (315*(6887952 + 2788974*d + 461321*d^2 + 37392*d^3 + 1504*d^4 + 24*d^5)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (45*(153285120 + 65755212*d + 11277308*d^2 + 954711*d^3 + 40192*d^4 + 672*d^5)*x^7)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) - (45*(43850880 + 19483944*d + 3437546*d^2 + 300247*d^3 + 13024*d^4 + 224*d^5)*x^8)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (45*(270201600 + 123043536*d + 22198564*d^2 + 1982628*d^3 + 87731*d^4 + 1536*d^5)*x^9)/(262144*(7 + d)*(13 + d)*(15 + d)*(99 + 20*d + d^2)) - (45*(62593920 + 29043312*d + 5330212*d^2 + 483564*d^3 + 21683*d^4 + 384*d^5)*x^10)/(524288*(7 + d)*(15 + d)*(1287 + 359*d + 33*d^2 + d^3)) + (9*(131800320 + 62032992*d + 11527480*d^2 + 1056980*d^3 + 47810*d^4 + 853*d^5)*x^11)/(4194304*(7 + d)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4))
-18918900/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (14189175*(1 + d)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (14189175*(7 + 3*d)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (23648625*(130 + 35*d + d^2)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (23648625*(258 + 55*d + 2*d^2)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (4729725*(12696 + 2506*d + 115*d^2 + d^3)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) + (1576575*(64752 + 12778*d + 705*d^2 + 11*d^3)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) - (675675*(729024 + 149548*d + 9636*d^2 + 217*d^3 + d^4)*x^7)/(8192*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) + (675675*(630720 + 137928*d + 10288*d^2 + 308*d^3 + 3*d^4)*x^8)/(16384*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) - (75075*(27717120 + 6550896*d + 560092*d^2 + 21032*d^3 + 317*d^4 + d^5)*x^9)/(262144*(15 + d)*(17 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (15015*(57214080 + 14777904*d + 1447460*d^2 + 66880*d^3 + 1435*d^4 + 11*d^5)*x^10)/(524288*(15 + d)*(17 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (1365*(636007680 + 180898464*d + 20253704*d^2 + 1126940*d^3 + 31770*d^4 + 391*d^5 + d^6)*x^11)/(4194304*(17 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (455*(113667840 + 36157152*d + 4703288*d^2 + 321180*d^3 + 12170*d^4 + 243*d^5 + 2*d^6)*x^12)/(4194304*(17 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-18918900/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (4729725*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (14189175*(2 + d)*x^2)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (4729725*(106 + 25*d)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (23648625*(360 + 66*d + d^2)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (4729725*(9912 + 1646*d + 43*d^2)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) - (1576575*(28416 + 4652*d + 168*d^2 + d^3)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) + (225225*(551616 + 93628*d + 4296*d^2 + 53*d^3)*x^7)/(1024*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) - (675675*(1498368 + 270896*d + 15052*d^2 + 284*d^3 + d^4)*x^8)/(16384*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) + (375375*(4028160 + 789008*d + 51940*d^2 + 1348*d^3 + 11*d^4)*x^9)/(65536*(15 + d)*(17 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (15015*(53940480 + 11557024*d + 887400*d^2 + 29620*d^3 + 390*d^4 + d^5)*x^10)/(131072*(15 + d)*(17 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (1365*(434776320 + 102659616*d + 9136840*d^2 + 381140*d^3 + 7310*d^4 + 49*d^5)*x^11)/(524288*(17 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (455*(1179509760 + 308688768*d + 31704064*d^2 + 1614120*d^3 + 41500*d^4 + 462*d^5 + d^6)*x^12)/(4194304*(17 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (35*(3274951680 + 961056384*d + 115130240*d^2 + 7233240*d^3 + 252020*d^4 + 4626*d^5 + 35*d^6)*x^13)/(16777216*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-413513100/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (80405325*(1 + d)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) + (80405325*(16 + 7*d)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (80405325*(146 + 39*d + d^2)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (80405325*(2760 + 574*d + 19*d^2)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (80405325*(16616 + 3138*d + 131*d^2 + d^3)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) + (241215975*(23584 + 4368*d + 218*d^2 + 3*d^3)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) - (3828825*(1161408 + 219932*d + 12740*d^2 + 253*d^3 + d^4)*x^7)/(1024*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) + (3828825*(10884864 + 2162192*d + 143444*d^2 + 3748*d^3 + 31*d^4)*x^8)/(16384*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) - (1276275*(57534720 + 12168496*d + 915228*d^2 + 29752*d^3 + 381*d^4 + d^5)*x^9)/(65536*(15 + d)*(17 + d)*(19 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (255255*(377710080 + 85890304*d + 7286640*d^2 + 286420*d^3 + 5100*d^4 + 31*d^5)*x^10)/(262144*(15 + d)*(17 + d)*(19 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (23205*(1980929280 + 487389344*d + 46454344*d^2 + 2162060*d^3 + 49930*d^4 + 491*d^5 + d^6)*x^11)/(524288*(17 + d)*(19 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (23205*(2607221760 + 697748608*d + 74650176*d^2 + 4072840*d^3 + 118380*d^4 + 1702*d^5 + 9*d^6)*x^12)/(4194304*(17 + d)*(19 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (595*(41559598080 + 12156311424*d + 1460333056*d^2 + 92710024*d^3 + 3305380*d^4 + 63826*d^5 + 559*d^6 + d^7)*x^13)/(16777216*(19 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (85*(56273817600 + 18148262400*d + 2469690496*d^2 + 184235296*d^3 + 8149960*d^4 + 214060*d^5 + 3094*d^6 + 19*d^7)*x^14)/(67108864*(19 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-413513100/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (103378275*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (723647925*(2 + d)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (241215975*(122 + 29*d)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (723647925*(408 + 74*d + d^2)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (144729585*(13448 + 2166*d + 51*d^2)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) - (241215975*(37760 + 5884*d + 192*d^2 + d^3)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) + (34459425*(920256 + 145996*d + 6024*d^2 + 65*d^3)*x^7)/(4096*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) - (34459425*(2434560 + 404848*d + 20108*d^2 + 332*d^3 + d^4)*x^8)/(16384*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) + (3828825*(44441088 + 7885072*d + 459508*d^2 + 10340*d^3 + 71*d^4)*x^9)/(65536*(15 + d)*(17 + d)*(19 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (2297295*(114901248 + 21979040*d + 1478056*d^2 + 42420*d^3 + 470*d^4 + d^5)*x^10)/(262144*(15 + d)*(17 + d)*(19 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (208845*(1479624960 + 307144736*d + 23597960*d^2 + 832900*d^3 + 13150*d^4 + 69*d^5)*x^11)/(1048576*(17 + d)*(19 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (69615*(3810892800 + 862087808*d + 75150144*d^2 + 3181960*d^3 + 66380*d^4 + 582*d^5 + d^6)*x^12)/(4194304*(17 + d)*(19 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (5355*(29566817280 + 7314430848*d + 720923456*d^2 + 36116280*d^3 + 959780*d^4 + 12522*d^5 + 59*d^6)*x^13)/(16777216*(19 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) - (765*(77122805760 + 20937641472*d + 2330194496*d^2 + 136860304*d^3 + 4508000*d^4 + 80248*d^5 + 644*d^6 + d^7)*x^14)/(67108864*(19 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (51*(204430786560 + 61306255872*d + 7749030464*d^2 + 536563664*d^3 + 22023680*d^4 + 536648*d^5 + 7196*d^6 + 41*d^7)*x^15)/(268435456*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7))
-9820936125/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1964187225*(1 + d)*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1964187225*(9 + 4*d)*x^2)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (4583103525*(162 + 43*d + d^2)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (4583103525*(1776 + 362*d + 11*d^2)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (2749862115*(21048 + 3834*d + 147*d^2 + d^3)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) + (916620705*(161328 + 28374*d + 1297*d^2 + 16*d^3)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) - (654729075*(1731264 + 307084*d + 16228*d^2 + 289*d^3 + d^4)*x^7)/(4096*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) + (654729075*(10204416 + 1874736*d + 112724*d^2 + 2628*d^3 + 19*d^4)*x^8)/(32768*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) - (72747675*(105265152 + 20354544*d + 1377500*d^2 + 39752*d^3 + 445*d^4 + d^5)*x^9)/(65536*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (14549535*(470397312 + 96708816*d + 7317388*d^2 + 253204*d^3 + 3905*d^4 + 20*d^5)*x^10)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (3968055*(4777420032 + 1050982560*d + 88475272*d^2 + 3591804*d^3 + 71290*d^4 + 591*d^5 + d^6)*x^11)/(1048576*(17 + d)*(19 + d)*(21 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (1322685*(15129354240 + 3576888576*d + 333951776*d^2 + 15685000*d^3 + 385740*d^4 + 4574*d^5 + 19*d^6)*x^12)/(4194304*(17 + d)*(19 + d)*(21 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (101745*(153461468160 + 39114235008*d + 4041385152*d^2 + 217428264*d^3 + 6452660*d^4 + 101402*d^5 + 703*d^6 + d^7)*x^13)/(16777216*(19 + d)*(21 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (14535*(293085112320 + 80763600384*d + 9228669408*d^2 + 565543384*d^3 + 19955460*d^4 + 400666*d^5 + 4137*d^6 + 16*d^7)*x^14)/(33554432*(19 + d)*(21 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) - (969*(3008896450560 + 899210783232*d + 113717699136*d^2 + 7914609808*d^3 + 328675984*d^4 + 8196328*d^5 + 115444*d^6 + 757*d^7 + d^8)*x^15)/(268435456*(21 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) + (969*(1957221826560 + 637672568832*d + 89706383616*d^2 + 7128748928*d^3 + 350456624*d^4 + 10924928*d^5 + 211064*d^6 + 2312*d^7 + 11*d^8)*x^16)/(4294967296*(21 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7))
-9820936125/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (9820936125*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (9820936125*(2 + d)*x^2)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (9820936125*(46 + 11*d)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (22915517625*(456 + 82*d + d^2)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (4583103525*(17496 + 2750*d + 59*d^2)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) - (4583103525*(48384 + 7244*d + 216*d^2 + d^3)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) + (7202019825*(128832 + 19348*d + 728*d^2 + 7*d^3)*x^7)/(2048*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) - (3273645375*(3681024 + 571824*d + 25804*d^2 + 380*d^3 + d^4)*x^8)/(32768*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) + (1091215125*(28217088 + 4620528*d + 243196*d^2 + 4860*d^3 + 29*d^4)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (72747675*(213942528 + 37351584*d + 2253032*d^2 + 57140*d^3 + 550*d^4 + d^5)*x^10)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (6613425*(3758840064 + 704570400*d + 48154696*d^2 + 1490356*d^3 + 20270*d^4 + 89*d^5)*x^11)/(524288*(17 + d)*(19 + d)*(21 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (6613425*(9398817792 + 1899513216*d + 145931392*d^2 + 5369832*d^3 + 95740*d^4 + 702*d^5 + d^6)*x^12)/(4194304*(17 + d)*(19 + d)*(21 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (508725*(117382487040 + 25647898752*d + 2202700032*d^2 + 94719640*d^3 + 2120020*d^4 + 22658*d^5 + 83*d^6)*x^13)/(16777216*(19 + d)*(21 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) - (72675*(293630238720 + 69496856064*d + 6646658368*d^2 + 329995344*d^3 + 9004800*d^4 + 129416*d^5 + 812*d^6 + d^7)*x^14)/(33554432*(19 + d)*(21 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (14535*(737547632640 + 189430322688*d + 20133023680*d^2 + 1145408432*d^3 + 37441600*d^4 + 694232*d^5 + 6580*d^6 + 23*d^7)*x^15)/(134217728*(21 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) - (4845*(5597928161280 + 1563590854656*d + 184592484096*d^2 + 11983076224*d^3 + 463815184*d^4 + 10771264*d^5 + 141064*d^6 + 856*d^7 + d^8)*x^16)/(4294967296*(21 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) + (285*(14330148618240 + 4369987565568*d + 574965672192*d^2 + 42713831552*d^3 + 1962545648*d^4 + 57173312*d^5 + 1032248*d^6 + 10568*d^7 + 47*d^8)*x^17)/(17179869184*(916620705 + 593549712*d + 164731356*d^2 + 25618768*d^3 + 2444134*d^4 + 146608*d^5 + 5404*d^6 + 112*d^7 + d^8))
-18918900/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (675675*(-81 + 32*d + d^2)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (945945*(258 + 139*d + 5*d^2)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (225225*(8028 + 2342*d + 111*d^2 + d^3)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (675675*(38154 + 9197*d + 521*d^2 + 8*d^3)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (135135*(860520 + 194606*d + 12511*d^2 + 266*d^3 + d^4)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (225225*(795984 + 179884*d + 12996*d^2 + 359*d^3 + 3*d^4)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (6435*(60836976 + 14232108*d + 1151116*d^2 + 39281*d^3 + 506*d^4 + d^5)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) + (6435*(94769280 + 23410620*d + 2112608*d^2 + 86293*d^3 + 1528*d^4 + 8*d^5)*x^8)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) - (715*(3734588160 + 986280720*d + 99188116*d^2 + 4766772*d^3 + 109387*d^4 + 972*d^5 + d^6)*x^9)/(262144*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) + (2145*(458369280 + 130512672*d + 14621640*d^2 + 816556*d^3 + 23306*d^4 + 299*d^5 + d^6)*x^10)/(524288*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) - (2145*(102798720 + 31772736*d + 3969960*d^2 + 256036*d^3 + 8906*d^4 + 155*d^5 + d^6)*x^11)/(1048576*(15 + d)*(17 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (13*(7110132480 + 2408554464*d + 338054392*d^2 + 25251900*d^3 + 1061110*d^4 + 23811*d^5 + 223*d^6)*x^12)/(8388608*(255 + 32*d + d^2)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-945945/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (945945*(13 + 4*d)*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (945945*(624 + 277*d + 5*d^2)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (945945*(4946 + 1313*d + 35*d^2)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (1576575*(23628 + 4964*d + 177*d^2 + d^3)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (945945*(99306 + 19173*d + 860*d^2 + 10*d^3)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315315*(2089536 + 399544*d + 21386*d^2 + 371*d^3 + d^4)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (45045*(18517392 + 3651036*d + 226900*d^2 + 5295*d^3 + 35*d^4)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) - (45045*(137389824 + 28596624*d + 2034508*d^2 + 60248*d^3 + 653*d^4 + d^5)*x^8)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) + (15015*(139589760 + 31098056*d + 2509732*d^2 + 90802*d^3 + 1397*d^4 + 6*d^5)*x^9)/(65536*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) - (1001*(8110863360 + 1950732288*d + 177596464*d^2 + 7672860*d^3 + 156280*d^4 + 1197*d^5 + d^6)*x^10)/(1048576*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) + (273*(9811676160 + 2563032288*d + 262414024*d^2 + 13333780*d^3 + 343650*d^4 + 3917*d^5 + 11*d^6)*x^11)/(2097152*(15 + d)*(17 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (273*(1990306560 + 567600608*d + 65296664*d^2 + 3867620*d^3 + 122990*d^4 + 1937*d^5 + 11*d^6)*x^12)/(4194304*(17 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (7*(14788350720 + 4640467296*d + 603028888*d^2 + 41703420*d^3 + 1622410*d^4 + 33699*d^5 + 292*d^6)*x^13)/(16777216*(17 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-413513100/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (14189175*(-85 + 36*d + d^2)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (14189175*(230 + 123*d + 4*d^2)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4729725*(48318 + 13927*d + 606*d^2 + 5*d^3)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (4729725*(209094 + 48781*d + 2532*d^2 + 35*d^3)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4729725*(1168764 + 251104*d + 14771*d^2 + 284*d^3 + d^4)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (14189175*(765120 + 161672*d + 10642*d^2 + 265*d^3 + 2*d^4)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (675675*(92531040 + 19953796*d + 1460304*d^2 + 44671*d^3 + 516*d^4 + d^5)*x^7)/(8192*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) + (675675*(99519168 + 22375124*d + 1812708*d^2 + 65975*d^3 + 1041*d^4 + 5*d^5)*x^8)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) - (75075*(5780049408 + 1372728624*d + 122804164*d^2 + 5214348*d^3 + 105559*d^4 + 840*d^5 + d^6)*x^9)/(262144*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) + (15015*(8661216960 + 2190918288*d + 216048160*d^2 + 10555440*d^3 + 263320*d^4 + 2997*d^5 + 10*d^6)*x^10)/(262144*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) - (1365*(330888096000 + 89652547680*d + 9734770424*d^2 + 542235964*d^3 + 16258490*d^4 + 246175*d^5 + 1466*d^6 + d^7)*x^11)/(4194304*(15 + d)*(17 + d)*(19 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (1365*(98854905600 + 28815972960*d + 3445109624*d^2 + 217499412*d^3 + 7707650*d^4 + 148185*d^5 + 1316*d^6 + 3*d^7)*x^12)/(8388608*(15 + d)*(17 + d)*(19 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (1365*(18294693120 + 5761535136*d + 759308264*d^2 + 54175812*d^3 + 2246150*d^4 + 53409*d^5 + 656*d^6 + 3*d^7)*x^13)/(16777216*(17 + d)*(19 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (15*(290548177920 + 99489365376*d + 14531482784*d^2 + 1176470848*d^3 + 57107960*d^4 + 1663564*d^5 + 26936*d^6 + 187*d^7)*x^14)/(67108864*(323 + 36*d + d^2)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-18918900/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (6081075*(45 + 14*d)*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (14189175*(135 + 61*d + d^2)*x^2)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (4729725*(15050 + 3977*d + 96*d^2)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4729725*(142584 + 29326*d + 957*d^2 + 5*d^3)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (945945*(4364904 + 810418*d + 33273*d^2 + 350*d^3)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1576575*(5695392 + 1029826*d + 50311*d^2 + 788*d^3 + 2*d^4)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (675675*(85744992 + 15753116*d + 889400*d^2 + 18673*d^3 + 112*d^4)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) - (675675*(209766912 + 40150288*d + 2577876*d^2 + 68272*d^3 + 663*d^4 + d^5)*x^8)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) + (225225*(1177506816 + 238346480*d + 17225948*d^2 + 553732*d^3 + 7573*d^4 + 30*d^5)*x^9)/(65536*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) - (15015*(12610484352 + 2724234000*d + 220147228*d^2 + 8380080*d^3 + 150145*d^4 + 1029*d^5 + d^6)*x^10)/(131072*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) + (1365*(298274929920 + 69168323040*d + 6221081624*d^2 + 275694780*d^3 + 6184250*d^4 + 62235*d^5 + 176*d^6)*x^11)/(1048576*(15 + d)*(17 + d)*(19 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (455*(704030469120 + 175935811200*d + 17556878464*d^2 + 895256344*d^3 + 24426700*d^4 + 332830*d^5 + 1741*d^6 + d^7)*x^12)/(4194304*(15 + d)*(17 + d)*(19 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (105*(1665105361920 + 449820501120*d + 49723350528*d^2 + 2895203384*d^3 + 94268340*d^4 + 1654130*d^5 + 13227*d^6 + 26*d^7)*x^13)/(16777216*(17 + d)*(19 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (105*(283187773440 + 82964306688*d + 10158397152*d^2 + 672524744*d^3 + 25820220*d^4 + 566342*d^5 + 6363*d^6 + 26*d^7)*x^14)/(33554432*(19 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + ((9570792591360 + 3056317658112*d + 416147501504*d^2 + 31403398544*d^3 + 1420741280*d^4 + 38566808*d^5 + 581756*d^6 + 3761*d^7)*x^15)/(268435456*(19 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-9820936125/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (11486475*(-627 + 280*d + 7*d^2)*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (103378275*(444 + 236*d + 7*d^2)*x^2)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (80405325*(11526 + 3287*d + 132*d^2 + d^3)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (80405325*(234540 + 53232*d + 2549*d^2 + 32*d^3)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (80405325*(1563336 + 321750*d + 17459*d^2 + 306*d^3 + d^4)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (16081065*(18639984 + 3722392*d + 225436*d^2 + 5108*d^3 + 35*d^4)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3828825*(139833432 + 28160124*d + 1887458*d^2 + 52367*d^3 + 547*d^4 + d^5)*x^7)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) + (11486475*(1022171904 + 212370336*d + 15670420*d^2 + 515200*d^3 + 7319*d^4 + 32*d^5)*x^8)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) - (1276275*(9789532416 + 2127985488*d + 172291492*d^2 + 6572964*d^3 + 119095*d^4 + 852*d^5 + d^6)*x^9)/(65536*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) + (1276275*(8107287552 + 1860171840*d + 164856752*d^2 + 7191648*d^3 + 159584*d^4 + 1620*d^5 + 5*d^6)*x^10)/(131072*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) - (23205*(571170023424 + 139122472608*d + 13471639896*d^2 + 665056252*d^3 + 17601450*d^4 + 235339*d^5 + 1260*d^6 + d^7)*x^11)/(524288*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (23205*(1113315033600 + 288999148608*d + 30536492912*d^2 + 1693233904*d^3 + 52468160*d^4 + 881872*d^5 + 6953*d^6 + 16*d^7)*x^12)/(4194304*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (595*(31225741747200 + 8663557140864*d + 998103939648*d^2 + 61834077688*d^3 + 2214494884*d^4 + 45413986*d^5 + 485767*d^6 + 2062*d^7 + d^8)*x^13)/(16777216*(17 + d)*(19 + d)*(21 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (255*(18294433597440 + 5439017053440*d + 683204346048*d^2 + 47135092256*d^3 + 1934271808*d^4 + 47447960*d^5 + 654472*d^6 + 4244*d^7 + 7*d^8)*x^14)/(33554432*(17 + d)*(19 + d)*(21 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (255*(2877114240000 + 919152980352*d + 126015693664*d^2 + 9670004960*d^3 + 452420528*d^4 + 13108928*d^5 + 226226*d^6 + 2060*d^7 + 7*d^8)*x^15)/(67108864*(19 + d)*(21 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (17*(103068541255680 + 35533630826496*d + 5337343396608*d^2 + 457024408064*d^3 + 24429321392*d^4 + 835299584*d^5 + 17847032*d^6 + 217856*d^7 + 1163*d^8)*x^16)/(4294967296*(399 + 40*d + d^2)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-413513100/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (516891375*(51 + 16*d)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (103378275*(1020 + 467*d + 7*d^2)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (103378275*(10860 + 2858*d + 63*d^2)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (723647925*(34080 + 6886*d + 207*d^2 + d^3)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (723647925*(245328 + 44086*d + 1669*d^2 + 16*d^3)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (241215975*(3819456 + 659088*d + 29654*d^2 + 423*d^3 + d^4)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (6891885*(261879408 + 45344664*d + 2350852*d^2 + 44856*d^3 + 245*d^4)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) - (34459425*(317981952 + 56728224*d + 3329668*d^2 + 79856*d^3 + 701*d^4 + d^5)*x^8)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) + (11486475*(4550171904 + 849977424*d + 55856636*d^2 + 1619028*d^3 + 19909*d^4 + 72*d^5)*x^9)/(131072*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) - (2297295*(21432614400 + 4234192704*d + 309231584*d^2 + 10557660*d^3 + 169020*d^4 + 1041*d^5 + d^6)*x^10)/(262144*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) + (1044225*(35034257664 + 7365576960*d + 594669904*d^2 + 23489896*d^3 + 467712*d^4 + 4190*d^5 + 11*d^6)*x^11)/(524288*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (69615*(1220687290368 + 274188213504*d + 24377241696*d^2 + 1099879480*d^3 + 26429820*d^4 + 317230*d^5 + 1491*d^6 + d^7)*x^12)/(4194304*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (5355*(14142105169920 + 3402718560000*d + 332192224416*d^2 + 16961594216*d^3 + 481704780*d^4 + 7363430*d^5 + 52059*d^6 + 104*d^7)*x^13)/(16777216*(17 + d)*(19 + d)*(21 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (765*(65548916858880 + 16927188526080*d + 1811018993664*d^2 + 103946775968*d^3 + 3437785624*d^4 + 64764140*d^5 + 630406*d^6 + 2387*d^7 + d^8)*x^14)/(67108864*(17 + d)*(19 + d)*(21 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (765*(15237129922560 + 4230579605760*d + 495552338880*d^2 + 31833968992*d^3 + 1213877952*d^4 + 27577480*d^5 + 350280*d^6 + 2068*d^7 + 3*d^8)*x^15)/(134217728*(19 + d)*(21 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) - (765*(2227839344640 + 666445644288*d + 85487993280*d^2 + 6133230544*d^3 + 268006872*d^4 + 7240492*d^5 + 116130*d^6 + 976*d^7 + 3*d^8)*x^16)/(268435456*(21 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) + (9*(421569157201920 + 136332948916224*d + 19203059549952*d^2 + 1541743374976*d^3 + 77263811408*d^4 + 2476578496*d^5 + 49596008*d^6 + 567304*d^7 + 2837*d^8)*x^17)/(17179869184*(21 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7))
-18918900/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (17325*(-3237 + 671*d + 45*d^2 + d^3)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (17325*(12363 + 10463*d + 720*d^2 + 16*d^3)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (17325*(251160 + 85131*d + 6341*d^2 + 171*d^3 + d^4)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (17325*(1674870 + 468649*d + 38449*d^2 + 1274*d^3 + 14*d^4)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3465*(34617000 + 9277334*d + 834945*d^2 + 32625*d^3 + 495*d^4 + d^5)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3465*(49384800 + 13415514*d + 1318025*d^2 + 59235*d^3 + 1150*d^4 + 6*d^5)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (165*(4233368160 + 1197824772*d + 128331604*d^2 + 6556215*d^3 + 156895*d^4 + 1353*d^5 + d^6)*x^7)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (825*(623831040 + 186572712*d + 21793900*d^2 + 1254366*d^3 + 35851*d^4 + 429*d^5 + d^6)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (825*(163724400 + 52159272*d + 6634420*d^2 + 426546*d^3 + 14221*d^4 + 219*d^5 + d^6)*x^9)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) + (825*(937442304 + 319338192*d + 44154676*d^2 + 3151032*d^3 + 120727*d^4 + 2295*d^5 + 16*d^6)*x^10)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) - (825*(206722944 + 75470928*d + 11333396*d^2 + 893832*d^3 + 38879*d^4 + 879*d^5 + 8*d^6)*x^11)/(1048576*(17 + d)*(195 + 28*d + d^2)*(693 + 239*d + 27*d^2 + d^3)) + (5*(14114960640 + 5531741088*d + 901000264*d^2 + 78055500*d^3 + 3792130*d^4 + 97947*d^5 + 1051*d^6)*x^12)/(8388608*(693 + 239*d + 27*d^2 + d^3)*(3315 + 671*d + 45*d^2 + d^3))
-51975/((7 + d)*(9 + d)*(11 + d)*(13 + d)) + (51975*(1021 + 288*d + 9*d^2)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (51975*(5106 + 1855*d + 82*d^2 + d^3)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (51975*(28959 + 8312*d + 452*d^2 + 8*d^3)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (51975*(833560 + 204546*d + 12751*d^2 + 286*d^3 + d^4)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (363825*(278040 + 64514*d + 4530*d^2 + 126*d^3 + d^4)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3465*(95205600 + 22195344*d + 1742770*d^2 + 58415*d^3 + 710*d^4 + d^5)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3465*(56486400 + 13677232*d + 1192830*d^2 + 46925*d^3 + 765*d^4 + 3*d^5)*x^7)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (495*(11105579520 + 2842303440*d + 273829124*d^2 + 12421340*d^3 + 256155*d^4 + 1780*d^5 + d^6)*x^8)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (825*(4317801600 + 1179011216*d + 124989892*d^2 + 6458980*d^3 + 162335*d^4 + 1644*d^5 + 3*d^6)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) - (825*(1011682560 + 296165168*d + 34439908*d^2 + 2007820*d^3 + 59855*d^4 + 804*d^5 + 3*d^6)*x^10)/(131072*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) + (75*(7184086272 + 2260046160*d + 287503052*d^2 + 18767380*d^3 + 651505*d^4 + 11036*d^5 + 66*d^6)*x^11)/(524288*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) - (75*(1438580352 + 487052960*d + 67673376*d^2 + 4921592*d^3 + 196380*d^4 + 4040*d^5 + 33*d^6)*x^12)/(1048576*(15 + d)*(17 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (15*(5428769280 + 1981381504*d + 300490752*d^2 + 24233280*d^3 + 1095700*d^4 + 26336*d^5 + 263*d^6)*x^13)/(16777216*(255 + 32*d + d^2)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-413513100/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (675675*(-3723 + 863*d + 51*d^2 + d^3)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (675675*(9641 + 7445*d + 459*d^2 + 9*d^3)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (225225*(323580 + 106061*d + 7187*d^2 + 175*d^3 + d^4)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (225225*(2637408 + 703790*d + 52631*d^2 + 1576*d^3 + 16*d^4)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (45045*(136921200 + 34343942*d + 2804525*d^2 + 98815*d^3 + 1375*d^4 + 3*d^5)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (45045*(251250000 + 62837854*d + 5573395*d^2 + 225800*d^3 + 4025*d^4 + 21*d^5)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (6435*(4761139200 + 1224014428*d + 117819884*d^2 + 5419505*d^3 + 118755*d^4 + 987*d^5 + d^6)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (19305*(3233976000 + 869428280*d + 90805736*d^2 + 4694900*d^3 + 122535*d^4 + 1400*d^5 + 4*d^6)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (715*(538541084160 + 152885050800*d + 17311541548*d^2 + 997819984*d^3 + 30354205*d^4 + 445375*d^5 + 2287*d^6 + d^7)*x^9)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) + (3575*(62292393216 + 18775724400*d + 2302354012*d^2 + 147023464*d^3 + 5135305*d^4 + 92785*d^5 + 703*d^6 + d^7)*x^10)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) - (3575*(13174269696 + 4228927632*d + 560944300*d^2 + 39493552*d^3 + 1565725*d^4 + 33817*d^5 + 343*d^6 + d^7)*x^11)/(524288*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) + (325*(170239905792 + 58300595904*d + 8356990544*d^2 + 646266824*d^3 + 28828520*d^4 + 729386*d^5 + 9389*d^6 + 44*d^7)*x^12)/(4194304*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) - (325*(31188833280 + 11410980384*d + 1767051496*d^2 + 149754808*d^3 + 7471954*d^4 + 218260*d^5 + 3427*d^6 + 22*d^7)*x^13)/(8388608*(19 + d)*(255 + 32*d + d^2)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (5*(702374999040 + 275073359232*d + 46053970144*d^2 + 4272492784*d^3 + 237164200*d^4 + 7877128*d^5 + 144976*d^6 + 1141*d^7)*x^14)/(67108864*(4845 + 863*d + 51*d^2 + d^3)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-945945/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (675675*(884 + 252*d + 7*d^2)*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4729725*(5780 + 2195*d + 88*d^2 + d^3)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (14189175*(13412 + 3823*d + 188*d^2 + 3*d^3)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1576575*(1051920 + 249014*d + 14075*d^2 + 286*d^3 + d^4)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315315*(15059988 + 3304106*d + 210641*d^2 + 5320*d^3 + 40*d^4)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315315*(122888880 + 26647424*d + 1895110*d^2 + 57555*d^3 + 650*d^4 + d^5)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (45045*(1308308040 + 290587536*d + 22861070*d^2 + 813110*d^3 + 12250*d^4 + 49*d^5)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (45045*(12146342400 + 2819157072*d + 243963444*d^2 + 9984620*d^3 + 189455*d^4 + 1288*d^5 + d^6)*x^8)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (45045*(5429405760 + 1331918544*d + 126295792*d^2 + 5872540*d^3 + 135200*d^4 + 1316*d^5 + 3*d^6)*x^9)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) - (1001*(1344166133760 + 350762448192*d + 36331181824*d^2 + 1900323604*d^3 + 51726280*d^4 + 663103*d^5 + 2836*d^6 + d^7)*x^10)/(1048576*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) + (455*(1543996776960 + 430076673792*d + 48530685824*d^2 + 2833543844*d^3 + 89555480*d^4 + 1439783*d^5 + 9416*d^6 + 11*d^7)*x^11)/(2097152*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) - (455*(297399674880 + 88587040032*d + 10866939704*d^2 + 704089484*d^3 + 25497530*d^4 + 497303*d^5 + 4466*d^6 + 11*d^7)*x^12)/(2097152*(15 + d)*(17 + d)*(19 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (35*(4163148887040 + 1327465850304*d + 176735300048*d^2 + 12650809208*d^3 + 519734960*d^4 + 12018686*d^5 + 139547*d^6 + 572*d^7)*x^13)/(16777216*(15 + d)*(17 + d)*(19 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (35*(702365114880 + 239953253952*d + 34645795504*d^2 + 2732119024*d^3 + 126477160*d^4 + 3413128*d^5 + 49171*d^6 + 286*d^7)*x^14)/(33554432*(17 + d)*(19 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + ((7866572313600 + 2884137727104*d + 451894418528*d^2 + 39218953088*d^3 + 2035853960*d^4 + 63212996*d^5 + 1087352*d^6 + 7997*d^7)*x^15)/(268435456*(323 + 36*d + d^2)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-9820936125/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (2027025*(-30039 + 7553*d + 399*d^2 + 7*d^3)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (10135125*(9843 + 7145*d + 399*d^2 + 7*d^3)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (23648625*(416466 + 132945*d + 8261*d^2 + 183*d^3 + d^4)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (23648625*(2006934 + 514853*d + 35363*d^2 + 963*d^3 + 9*d^4)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (4729725*(62728920 + 14886474*d + 1113505*d^2 + 35645*d^3 + 455*d^4 + d^5)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (4729725*(70424772 + 16433582*d + 1330423*d^2 + 48954*d^3 + 800*d^4 + 4*d^5)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (675675*(6660251280 + 1579187844*d + 138183264*d^2 + 5763855*d^3 + 115455*d^4 + 901*d^5 + d^6)*x^7)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (675675*(17350073280 + 4260374856*d + 402715396*d^2 + 18835970*d^3 + 448185*d^4 + 4774*d^5 + 14*d^6)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (75075*(635400288000 + 163411087248*d + 16673881572*d^2 + 867154024*d^3 + 23991375*d^4 + 326527*d^5 + 1653*d^6 + d^7)*x^9)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) + (225225*(84399174720 + 22885289856*d + 2518309404*d^2 + 144686884*d^3 + 4583625*d^4 + 76459*d^5 + 561*d^6 + d^7)*x^10)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) - (1365*(69155640449280 + 19848743150112*d + 2352982410216*d^2 + 148579837988*d^3 + 5326858834*d^4 + 105848633*d^5 + 1031869*d^6 + 3467*d^7 + d^8)*x^11)/(4194304*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) + (6825*(6579820558080 + 2003497102944*d + 255581954488*d^2 + 17664305508*d^3 + 710306774*d^4 + 16482381*d^5 + 202787*d^6 + 1047*d^7 + d^8)*x^12)/(8388608*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) - (6825*(1162956453120 + 376170568704*d + 51590628928*d^2 + 3890241908*d^3 + 174263684*d^4 + 4653971*d^5 + 69797*d^6 + 497*d^7 + d^8)*x^13)/(8388608*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (75*(52562836085760 + 18077803969536*d + 2663824994880*d^2 + 218650480272*d^3 + 10855348028*d^4 + 330068004*d^5 + 5890745*d^6 + 54408*d^7 + 182*d^8)*x^14)/(33554432*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (75*(8212898453760 + 3006248931360*d + 475933994312*d^2 + 42471722244*d^3 + 2329267374*d^4 + 80031945*d^5 + 1671348*d^6 + 19191*d^7 + 91*d^8)*x^15)/(67108864*(21 + d)*(323 + 36*d + d^2)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (25*(58570084564992 + 22854759432192*d + 3891879566592*d^2 + 377723605504*d^3 + 22850794288*d^4 + 882361984*d^5 + 21240856*d^6 + 291520*d^7 + 1747*d^8)*x^16)/(4294967296*(6783 + 1079*d + 57*d^2 + d^3)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-18918900/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (7432425*(7809 + 2240*d + 56*d^2)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (675675*(138282 + 54299*d + 1988*d^2 + 21*d^3)*x^2)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (10135125*(152322 + 43091*d + 1932*d^2 + 28*d^3)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (23648625*(1335384 + 306774*d + 15863*d^2 + 294*d^3 + d^4)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (4729725*(45308568 + 9488710*d + 554227*d^2 + 12780*d^3 + 90*d^4)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1576575*(166583952 + 33998514*d + 2211773*d^2 + 61235*d^3 + 640*d^4 + d^5)*x^6)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1576575*(1237405824 + 255575004*d + 18336256*d^2 + 593569*d^3 + 8240*d^4 + 32*d^5)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (225225*(50062665600 + 10695428592*d + 841017092*d^2 + 31264160*d^3 + 544465*d^4 + 3508*d^5 + 3*d^6)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (225225*(228454341120 + 51143739216*d + 4389555316*d^2 + 184919860*d^3 + 3892535*d^4 + 35504*d^5 + 84*d^6)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) - (15015*(1552900619520 + 367096016736*d + 34281138840*d^2 + 1619908684*d^3 + 40177050*d^4 + 479179*d^5 + 2040*d^6 + d^7)*x^10)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) + (4095*(8189849767680 + 2053464257184*d + 208095960520*d^2 + 10942208796*d^3 + 313998350*d^4 + 4667551*d^5 + 29700*d^6 + 44*d^7)*x^11)/(524288*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) - (455*(166770970813440 + 44461434319488*d + 4878361414656*d^2 + 283650107032*d^3 + 9290515684*d^4 + 166666042*d^5 + 1439419*d^6 + 4138*d^7 + d^8)*x^12)/(4194304*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) + (175*(378769308503040 + 107511660825984*d + 12747197064576*d^2 + 815487782216*d^3 + 30173199884*d^4 + 638690486*d^5 + 7072469*d^6 + 32084*d^7 + 26*d^8)*x^13)/(16777216*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (175*(61822592133120 + 18695548813824*d + 2391589645536*d^2 + 167688525176*d^3 + 6954358004*d^4 + 170890946*d^5 + 2336309*d^6 + 14924*d^7 + 26*d^8)*x^14)/(16777216*(17 + d)*(19 + d)*(21 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (5*(1993851905310720 + 642674607026688*d + 88605542652480*d^2 + 6790008788752*d^3 + 313793287360*d^4 + 8844849832*d^5 + 145429900*d^6 + 1224253*d^7 + 3640*d^8)*x^15)/(134217728*(17 + d)*(19 + d)*(21 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (5*(289977740881920 + 99684997037568*d + 14806373688960*d^2 + 1238049552992*d^3 + 63510840680*d^4 + 2036363252*d^5 + 39545870*d^6 + 419813*d^7 + 1820*d^8)*x^16)/(268435456*(19 + d)*(21 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (15*(214373892096000 + 78697239386112*d + 12603121524992*d^2 + 1149934054528*d^3 + 65376641008*d^4 + 2371609408*d^5 + 53618488*d^6 + 690952*d^7 + 3887*d^8)*x^17)/(17179869184*(399 + 40*d + d^2)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-18918900/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (945*(-83655 + 10696*d + 1166*d^2 + 56*d^3 + d^4)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2835*(15587 + 65177*d + 6996*d^2 + 336*d^3 + 6*d^4)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(5776485 + 2520198*d + 276544*d^2 + 13934*d^3 + 284*d^4 + d^5)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(79248510 + 27205725*d + 3139517*d^2 + 171712*d^3 + 4192*d^4 + 32*d^5)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (63*(1560109320 + 514714098*d + 63374649*d^2 + 3802420*d^3 + 109190*d^4 + 1202*d^5 + d^6)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (441*(302394720 + 102016028*d + 13437304*d^2 + 880525*d^3 + 28870*d^4 + 402*d^5 + d^6)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (441*(298377720 + 105052464*d + 14756452*d^2 + 1047815*d^3 + 38450*d^4 + 646*d^5 + 3*d^6)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(1207801440 + 446147940*d + 66576060*d^2 + 5093053*d^3 + 206888*d^4 + 4088*d^5 + 28*d^6)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(313297200 + 121503452*d + 19213724*d^2 + 1577863*d^3 + 70388*d^4 + 1596*d^5 + 14*d^6)*x^9)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (21*(26633387520 + 10844032848*d + 1814462884*d^2 + 159407720*d^3 + 7736315*d^4 + 196027*d^5 + 2016*d^6)*x^10)/(524288*(7 + d)*(9 + d)*(15 + d)*(17 + d)*(143 + 24*d + d^2)) - (21*(5796973440 + 2477457456*d + 437790148*d^2 + 40934960*d^3 + 2135675*d^4 + 58939*d^5 + 672*d^6)*x^11)/(1048576*(17 + d)*(63 + 16*d + d^2)*(2145 + 503*d + 39*d^2 + d^3)) + (7*(7057393920 + 3162382944*d + 588090232*d^2 + 58094820*d^3 + 3215230*d^4 + 94521*d^5 + 1153*d^6)*x^12)/(8388608*(63 + 16*d + d^2)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-3150/((7 + d)*(9 + d)*(11 + d)) + (1575*(24141 + 6710*d + 450*d^2 + 10*d^3)*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (4725*(166608 + 51627*d + 3911*d^2 + 117*d^3 + d^4)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (4725*(707239 + 210664*d + 18099*d^2 + 673*d^3 + 9*d^4)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (1575*(25937340 + 7424082*d + 702673*d^2 + 29993*d^3 + 503*d^4 + d^5)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (1575*(55639710 + 15875103*d + 1628234*d^2 + 77560*d^3 + 1576*d^4 + 8*d^5)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(5163137280 + 1511672328*d + 167054374*d^2 + 8808225*d^3 + 213145*d^4 + 1767*d^5 + d^6)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(5912910000 + 1806728076*d + 214603168*d^2 + 12460365*d^3 + 351295*d^4 + 3969*d^5 + 7*d^6)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(1691683200 + 543728436*d + 69239208*d^2 + 4400005*d^3 + 141575*d^4 + 2009*d^5 + 7*d^6)*x^8)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (525*(2596892160 + 880240568*d + 119821124*d^2 + 8284342*d^3 + 299637*d^4 + 5124*d^5 + 28*d^6)*x^9)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (525*(603376320 + 215745536*d + 31317444*d^2 + 2344924*d^3 + 94327*d^4 + 1890*d^5 + 14*d^6)*x^10)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) + (105*(7729470720 + 2915191632*d + 450553684*d^2 + 36401360*d^3 + 1613375*d^4 + 36913*d^5 + 336*d^6)*x^11)/(1048576*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) - (105*(1532634240 + 609787760*d + 100215108*d^2 + 8700360*d^3 + 420395*d^4 + 10705*d^5 + 112*d^6)*x^12)/(2097152*(17 + d)*(195 + 28*d + d^2)*(693 + 239*d + 27*d^2 + d^3)) + (105*(570289920 + 239339296*d + 41733256*d^2 + 3870100*d^3 + 201310*d^4 + 5569*d^5 + 64*d^6)*x^13)/(16777216*(693 + 239*d + 27*d^2 + d^3)*(3315 + 671*d + 45*d^2 + d^3))
-413513100/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (17325*(-104091 + 16064*d + 1526*d^2 + 64*d^3 + d^4)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (17325*(92040 + 160913*d + 15260*d^2 + 640*d^3 + 10*d^4)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (17325*(7999602 + 3185953*d + 312108*d^2 + 13942*d^3 + 258*d^4 + d^5)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (51975*(10875488 + 3443165*d + 356535*d^2 + 17506*d^3 + 394*d^4 + 3*d^5)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3465*(1607915400 + 484220806*d + 53498989*d^2 + 2895220*d^3 + 76630*d^4 + 814*d^5 + d^6)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3465*(2805611340 + 854008538*d + 100782392*d^2 + 5968325*d^3 + 180560*d^4 + 2432*d^5 + 8*d^6)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (165*(307250697600 + 96830296380*d + 12184767616*d^2 + 784333249*d^3 + 26696320*d^4 + 438130*d^5 + 2464*d^6 + d^7)*x^7)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1155*(43615450080 + 14370437940*d + 1924619536*d^2 + 134045269*d^3 + 5082505*d^4 + 98770*d^5 + 784*d^6 + d^7)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3465*(11036826240 + 3816187828*d + 543106088*d^2 + 40783709*d^3 + 1708505*d^4 + 38402*d^5 + 392*d^6 + d^7)*x^9)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1155*(75896958720 + 27574795040*d + 4164277592*d^2 + 336112180*d^3 + 15444890*d^4 + 394465*d^5 + 4928*d^6 + 20*d^7)*x^10)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1155*(15950758080 + 6091240184*d + 975010168*d^2 + 84363330*d^3 + 4227520*d^4 + 121101*d^5 + 1792*d^6 + 10*d^7)*x^11)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) + (315*(136572057600 + 54830176480*d + 9296086120*d^2 + 860532144*d^3 + 46799050*d^4 + 1487130*d^5 + 25345*d^6 + 176*d^7)*x^12)/(4194304*(11 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)*(195 + 28*d + d^2)) - (105*(74493408000 + 31458953312*d + 5647736408*d^2 + 558290224*d^3 + 32785910*d^4 + 1142338*d^5 + 21827*d^6 + 176*d^7)*x^13)/(8388608*(19 + d)*(693 + 239*d + 27*d^2 + d^3)*(3315 + 671*d + 45*d^2 + d^3)) + (5*(536355832320 + 238426954944*d + 45301141424*d^2 + 4768986824*d^3 + 300423620*d^4 + 11324726*d^5 + 236516*d^6 + 2111*d^7)*x^14)/(67108864*(693 + 239*d + 27*d^2 + d^3)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4))
-51975/((7 + d)*(9 + d)*(11 + d)*(13 + d)) + (51975*(33405 + 9493*d + 561*d^2 + 11*d^3)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (51975*(195075 + 64392*d + 4382*d^2 + 120*d^3 + d^4)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (259875*(418736 + 125121*d + 9674*d^2 + 326*d^3 + 4*d^4)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (51975*(32092320 + 8765302*d + 744519*d^2 + 28657*d^3 + 441*d^4 + d^5)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (31185*(142727396 + 37719632*d + 3469472*d^2 + 149415*d^3 + 2815*d^4 + 15*d^5)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3465*(4983541080 + 1328369376*d + 131740354*d^2 + 6302505*d^3 + 141955*d^4 + 1179*d^5 + d^6)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3465*(14591288520 + 4018765656*d + 428758144*d^2 + 22638615*d^3 + 594400*d^4 + 6624*d^5 + 16*d^6)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (495*(922754810880 + 265875700656*d + 30437990940*d^2 + 1762074664*d^3 + 52886925*d^4 + 739879*d^5 + 3255*d^6 + d^7)*x^8)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3465*(115756014720 + 35083978736*d + 4298517300*d^2 + 271302224*d^3 + 9181715*d^4 + 155239*d^5 + 1015*d^6 + d^7)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3465*(78735126528 + 25151743056*d + 3290534044*d^2 + 225424512*d^3 + 8515225*d^4 + 169365*d^5 + 1477*d^6 + 3*d^7)*x^10)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) + (315*(898346296320 + 302617896352*d + 42200464848*d^2 + 3126788220*d^3 + 130751460*d^4 + 2997663*d^5 + 32802*d^6 + 110*d^7)*x^11)/(1048576*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) - (315*(172194570240 + 61170927248*d + 9081000932*d^2 + 725587660*d^3 + 33364335*d^4 + 868382*d^5 + 11473*d^6 + 55*d^7)*x^12)/(1048576*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) + (105*(1107091307520 + 414804919872*d + 65502029360*d^2 + 5631137208*d^3 + 283197200*d^4 + 8267478*d^5 + 128045*d^6 + 792*d^7)*x^13)/(16777216*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(693 + 239*d + 27*d^2 + d^3)) - (105*(185660766720 + 73407115584*d + 12326657360*d^2 + 1138125096*d^3 + 62297000*d^4 + 2016906*d^5 + 35645*d^6 + 264*d^7)*x^14)/(33554432*(19 + d)*(255 + 32*d + d^2)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + ((6188711316480 + 2584449518208*d + 461450055136*d^2 + 45664563616*d^3 + 2704931320*d^4 + 95905852*d^5 + 1884484*d^6 + 15829*d^7)*x^15)/(268435456*(4845 + 863*d + 51*d^2 + d^3)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4))
-9820936125/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (675675*(-130815 + 22968*d + 1934*d^2 + 72*d^3 + d^4)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (675675*(195687 + 250200*d + 21274*d^2 + 792*d^3 + 11*d^4)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (225225*(11231577 + 4207545*d + 373022*d^2 + 14966*d^3 + 253*d^4 + d^5)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (225225*(107006634 + 31846788*d + 2994349*d^2 + 133000*d^3 + 2750*d^4 + 20*d^5)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (135135*(2119929840 + 592654554*d + 59373609*d^2 + 2911460*d^3 + 70670*d^4 + 706*d^5 + d^6)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (135135*(4536006216 + 1265805614*d + 135098195*d^2 + 7252992*d^3 + 201310*d^4 + 2554*d^5 + 9*d^6)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (6435*(309550253040 + 88590694128*d + 10064231562*d^2 + 587864809*d^3 + 18388860*d^4 + 284662*d^5 + 1638*d^6 + d^7)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (6435*(1566957903840 + 465982689168*d + 56299606356*d^2 + 3561945968*d^3 + 124287135*d^4 + 2277632*d^5 + 18144*d^6 + 32*d^7)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (715*(56242588308480 + 17490376909872*d + 2245104089388*d^2 + 153277241740*d^3 + 5915037289*d^4 + 125441008*d^5 + 1279642*d^6 + 4180*d^7 + d^8)*x^9)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (5005*(6320233785600 + 2061227684016*d + 280763385372*d^2 + 20616745660*d^3 + 873759829*d^4 + 21096304*d^5 + 263578*d^6 + 1300*d^7 + d^8)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (15015*(1297280613888 + 444174117552*d + 64125579708*d^2 + 5050926748*d^3 + 233783149*d^4 + 6348592*d^5 + 94234*d^6 + 628*d^7 + d^8)*x^11)/(1048576*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) + (455*(40525717478400 + 14572149120288*d + 2227676087544*d^2 + 187810122056*d^3 + 9451074830*d^4 + 285899072*d^5 + 4929431*d^6 + 41624*d^7 + 110*d^8)*x^12)/(4194304*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) - (455*(7135050827520 + 2694898331280*d + 435962035284*d^2 + 39275634724*d^3 + 2140965595*d^4 + 71586160*d^5 + 1409761*d^6 + 14476*d^7 + 55*d^8)*x^13)/(4194304*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) + (15*(214139496130560 + 84984388966656*d + 14544962402208*d^2 + 1398555782568*d^3 + 82339898396*d^4 + 3023932254*d^5 + 67115447*d^6 + 812262*d^7 + 4004*d^8)*x^14)/(33554432*(13 + d)*(19 + d)*(21 + d)*(255 + 32*d + d^2)*(693 + 239*d + 27*d^2 + d^3)) - (5*(99895874158080 + 41685153547392*d + 7549184660640*d^2 + 774186637784*d^3 + 49109809196*d^4 + 1969772378*d^5 + 48669635*d^6 + 675026*d^7 + 4004*d^8)*x^15)/(67108864*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + ((1179980035153920 + 518308021527552*d + 99378410405376*d^2 + 10863634882688*d^3 + 740554847984*d^4 + 32235545888*d^5 + 874980344*d^6 + 13539872*d^7 + 91451*d^8)*x^16)/(4294967296*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-945945/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (2837835*(30039 + 8632*d + 456*d^2 + 8*d^3)*x)/(4*(9 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(77 + 18*d + d^2)) - (945945*(1170552 + 405091*d + 25003*d^2 + 629*d^3 + 5*d^4)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (4729725*(1528368 + 455033*d + 31933*d^2 + 979*d^3 + 11*d^4)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1576575*(42214536 + 11066292*d + 852347*d^2 + 29771*d^3 + 421*d^4 + d^5)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315315*(673851024 + 167074872*d + 13934311*d^2 + 545608*d^3 + 9500*d^4 + 50*d^5)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315315*(6301677312 + 1552440720*d + 139563022*d^2 + 6079989*d^3 + 126625*d^4 + 1011*d^5 + d^6)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (945945*(3753741264 + 945632024*d + 91384018*d^2 + 4396253*d^3 + 106655*d^4 + 1133*d^5 + 3*d^6)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (45045*(884372307840 + 231410448912*d + 23977984996*d^2 + 1265060104*d^3 + 35078575*d^4 + 466543*d^5 + 2149*d^6 + d^7)*x^8)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (45045*(987067730880 + 270428935440*d + 29972876612*d^2 + 1724450252*d^3 + 53919635*d^4 + 864920*d^5 + 5768*d^6 + 8*d^7)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1001*(158621559828480 + 45672475243392*d + 5403224214576*d^2 + 337435775908*d^3 + 11775011584*d^4 + 221872903*d^5 + 1951159*d^6 + 5197*d^7 + d^8)*x^10)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (637*(177528268270080 + 53802117764352*d + 6781331725776*d^2 + 457929895388*d^3 + 17687433824*d^4 + 384038393*d^5 + 4220909*d^6 + 17567*d^7 + 11*d^8)*x^11)/(2097152*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) - (1911*(33271119221760 + 10617432244992*d + 1423556755536*d^2 + 103616366588*d^3 + 4400868224*d^4 + 108547793*d^5 + 1439669*d^6 + 8327*d^7 + 11*d^8)*x^12)/(4194304*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) + (245*(225805159157760 + 75877002596736*d + 10808868849792*d^2 + 845869493200*d^3 + 39299275924*d^4 + 1089095044*d^5 + 16997263*d^6 + 127270*d^7 + 286*d^8)*x^13)/(16777216*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) - (245*(36740240409600 + 12999921070464*d + 1965933728304*d^2 + 165086479172*d^3 + 8354869652*d^4 + 257889071*d^5 + 4647926*d^6 + 43043*d^7 + 143*d^8)*x^14)/(16777216*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (147*(56240572078080 + 20958410991744*d + 3363299709792*d^2 + 302629989296*d^3 + 16628108048*d^4 + 567705656*d^5 + 11645558*d^6 + 129029*d^7 + 572*d^8)*x^15)/(134217728*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (49*(24442411668480 + 9598512841344*d + 1634604233952*d^2 + 157466229056*d^3 + 9369169448*d^4 + 351755756*d^5 + 8111048*d^6 + 104519*d^7 + 572*d^8)*x^16)/(268435456*(21 + d)*(323 + 36*d + d^2)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (147*(17980640870400 + 7448502730752*d + 1346851622656*d^2 + 138847654528*d^3 + 8925607664*d^4 + 366358528*d^5 + 9376184*d^6 + 136792*d^7 + 871*d^8)*x^17)/(17179869184*(6783 + 1079*d + 57*d^2 + d^3)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-18918900/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(-1833975 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(-2204631 + 1354317*d + 211900*d^2 + 16700*d^3 + 650*d^4 + 10*d^5)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (35*(89150490 + 74950755*d + 11787229*d^2 + 939690*d^3 + 37420*d^4 + 615*d^5 + d^6)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(47523960 + 23260560*d + 3733874*d^2 + 305090*d^3 + 12720*d^4 + 235*d^5 + d^6)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(25284600 + 11044680*d + 1826774*d^2 + 154790*d^3 + 6870*d^4 + 145*d^5 + d^6)*x^5)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (735*(120000600 + 51663462*d + 8853497*d^2 + 784095*d^3 + 37280*d^4 + 888*d^5 + 8*d^6)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (2205*(39371832 + 17257446*d + 3072081*d^2 + 285175*d^3 + 14480*d^4 + 380*d^5 + 4*d^6)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(787724640 + 355310940*d + 65704848*d^2 + 6381805*d^3 + 343040*d^4 + 9680*d^5 + 112*d^6)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(603830160 + 280959600*d + 53854618*d^2 + 5446605*d^3 + 306640*d^4 + 9120*d^5 + 112*d^6)*x^9)/(16384*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(99 + 20*d + d^2)) + (315*(1120239360 + 537094512*d + 106315004*d^2 + 11125400*d^3 + 649365*d^4 + 20053*d^5 + 256*d^6)*x^10)/(524288*(7 + d)*(15 + d)*(17 + d)*(1287 + 359*d + 33*d^2 + d^3)) - (315*(238037760 + 117270480*d + 23862236*d^2 + 2567120*d^3 + 154005*d^4 + 4885*d^5 + 64*d^6)*x^11)/(1048576*(7 + d)*(17 + d)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) + (21*(1400290560 + 706376736*d + 147059368*d^2 + 16170060*d^3 + 990250*d^4 + 32019*d^5 + 427*d^6)*x^12)/(8388608*(7 + d)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5))
-210/((7 + d)*(9 + d)) + (1155*(40560 + 10696*d + 1166*d^2 + 56*d^3 + d^4)*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(4916340 + 1319985*d + 150616*d^2 + 7886*d^3 + 176*d^4 + d^5)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(17013282 + 4954921*d + 608340*d^2 + 35740*d^3 + 990*d^4 + 10*d^5)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (35*(1016884440 + 325328310*d + 43025617*d^2 + 2794188*d^3 + 89638*d^4 + 1158*d^5 + d^6)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(214045920 + 74103384*d + 10439796*d^2 + 733372*d^3 + 26102*d^4 + 398*d^5 + d^6)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(78138720 + 28700856*d + 4260948*d^2 + 319204*d^3 + 12374*d^4 + 218*d^5 + d^6)*x^6)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(1050353280 + 403780440*d + 62773222*d^2 + 4981095*d^3 + 208840*d^4 + 4200*d^5 + 28*d^6)*x^7)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(297538272 + 118930056*d + 19312558*d^2 + 1618687*d^3 + 73092*d^4 + 1652*d^5 + 14*d^6)*x^8)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(3018401280 + 1251785520*d + 212155228*d^2 + 18745732*d^3 + 906657*d^4 + 22592*d^5 + 224*d^6)*x^9)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(2081687040 + 895309008*d + 158241956*d^2 + 14696820*d^3 + 755555*d^4 + 20352*d^5 + 224*d^6)*x^10)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(877501440 + 391198656*d + 71976000*d^2 + 6995468*d^3 + 378808*d^4 + 10837*d^5 + 128*d^6)*x^11)/(524288*(7 + d)*(9 + d)*(15 + d)*(17 + d)*(143 + 24*d + d^2)) - (315*(171141120 + 78981472*d + 15081416*d^2 + 1525348*d^3 + 86198*d^4 + 2581*d^5 + 32*d^6)*x^12)/(1048576*(17 + d)*(63 + 16*d + d^2)*(2145 + 503*d + 39*d^2 + d^3)) + (21*(1867023360 + 889938816*d + 175666048*d^2 + 18377640*d^3 + 1074580*d^4 + 33294*d^5 + 427*d^6)*x^13)/(16777216*(63 + 16*d + d^2)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-413513100/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945*(-2370225 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (10395*(-134355 + 243784*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315*(148301010 + 84288093*d + 11474389*d^2 + 795510*d^3 + 27880*d^4 + 417*d^5 + d^6)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(1370310084 + 553912218*d + 77693753*d^2 + 5607600*d^3 + 211100*d^4 + 3720*d^5 + 20*d^6)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (63*(68159571480 + 25666035462*d + 3752461049*d^2 + 285382429*d^3 + 11677430*d^4 + 240148*d^5 + 1901*d^6 + d^7)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (189*(39107728440 + 14787811926*d + 2263956547*d^2 + 182207862*d^3 + 8090290*d^4 + 189204*d^5 + 1903*d^6 + 3*d^7)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (189*(12569531040 + 4890899646*d + 784205797*d^2 + 66743262*d^3 + 3194290*d^4 + 83184*d^5 + 1003*d^6 + 3*d^7)*x^7)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (189*(197946639360 + 79806107664*d + 13380091748*d^2 + 1201238548*d^3 + 61570835*d^4 + 1761856*d^5 + 24752*d^6 + 112*d^7)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (189*(149251351680 + 62419929696*d + 10924720612*d^2 + 1032132972*d^3 + 56390665*d^4 + 1757664*d^5 + 28168*d^6 + 168*d^7)*x^9)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (189*(339834946560 + 147409983904*d + 26902553128*d^2 + 2669770588*d^3 + 154907710*d^4 + 5219491*d^5 + 93472*d^6 + 672*d^7)*x^10)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (189*(70857352320 + 31873885888*d + 6061202176*d^2 + 630746196*d^3 + 38720320*d^4 + 1398627*d^5 + 27424*d^6 + 224*d^7)*x^11)/(262144*(7 + d)*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) + (63*(491659269120 + 229332707328*d + 45402697376*d^2 + 4943642616*d^3 + 319591820*d^4 + 12260562*d^5 + 258299*d^6 + 2304*d^7)*x^12)/(4194304*(7 + d)*(9 + d)*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (63*(88327918080 + 42706743552*d + 8790110144*d^2 + 998387304*d^3 + 67584980*d^4 + 2726958*d^5 + 60731*d^6 + 576*d^7)*x^13)/(8388608*(19 + d)*(63 + 16*d + d^2)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (9*(208582778880 + 104441216256*d + 22299260032*d^2 + 2631533072*d^3 + 185362240*d^4 + 7792904*d^5 + 181048*d^6 + 1793*d^7)*x^14)/(67108864*(63 + 16*d + d^2)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-3150/((7 + d)*(9 + d)*(11 + d)) + (4725*(230061 + 64256*d + 6104*d^2 + 256*d^3 + 4*d^4)*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4725*(5685888 + 1669385*d + 168664*d^2 + 7926*d^3 + 164*d^4 + d^5)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (17325*(6809946 + 2054836*d + 225208*d^2 + 12002*d^3 + 308*d^4 + 3*d^5)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1575*(972804456 + 301008870*d + 35511097*d^2 + 2087412*d^3 + 61438*d^4 + 750*d^5 + d^6)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(11834637984 + 3774533778*d + 473833583*d^2 + 30090240*d^3 + 983660*d^4 + 14400*d^5 + 50*d^6)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(263115590400 + 86924463912*d + 11525813554*d^2 + 783154249*d^3 + 28131460*d^4 + 485398*d^5 + 2806*d^6 + d^7)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (945*(41860352880 + 14367469932*d + 2004849174*d^2 + 145188604*d^3 + 5700060*d^4 + 113758*d^5 + 906*d^6 + d^7)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945*(11687747040 + 4173483852*d + 611785794*d^2 + 47115604*d^3 + 2010960*d^4 + 45538*d^5 + 456*d^6 + d^7)*x^8)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(489468871680 + 181922325904*d + 27983499788*d^2 + 2287016748*d^3 + 105520005*d^4 + 2668576*d^5 + 32032*d^6 + 112*d^7)*x^9)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945*(110417860608 + 42717513328*d + 6888557180*d^2 + 596142604*d^3 + 29577765*d^4 + 825488*d^5 + 11536*d^6 + 56*d^7)*x^10)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (945*(227867059200 + 91751548256*d + 15498012456*d^2 + 1417300716*d^3 + 75281510*d^4 + 2297159*d^5 + 36544*d^6 + 224*d^7)*x^11)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315*(130234679040 + 54576046592*d + 9649213696*d^2 + 930749196*d^3 + 52714560*d^4 + 1743893*d^5 + 30944*d^6 + 224*d^7)*x^12)/(1048576*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)) + (315*(277077841920 + 120845904384*d + 22348749088*d^2 + 2269438872*d^3 + 136480540*d^4 + 4852266*d^5 + 94207*d^6 + 768*d^7)*x^13)/(16777216*(11 + d)*(17 + d)*(19 + d)*(63 + 16*d + d^2)*(195 + 28*d + d^2)) - (315*(22 + d)*(2093207040 + 855010368*d + 144774688*d^2 + 13004540*d^3 + 653420*d^4 + 17407*d^5 + 192*d^6)*x^14)/(33554432*(19 + d)*(693 + 239*d + 27*d^2 + d^3)*(3315 + 671*d + 45*d^2 + d^3)) + (3*(1516962908160 + 716473426176*d + 144513821312*d^2 + 16136290352*d^3 + 1077218240*d^4 + 42993944*d^5 + 949928*d^6 + 8963*d^7)*x^15)/(268435456*(693 + 239*d + 27*d^2 + d^3)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4))
-9820936125/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (17325*(-3212235 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (51975*(-21879 + 808614*d + 96220*d^2 + 5740*d^3 + 170*d^4 + 2*d^5)*x^2)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (17325*(237052998 + 113950755*d + 13774909*d^2 + 845970*d^3 + 26500*d^4 + 363*d^5 + d^6)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (17325*(1198015182 + 432538857*d + 54141988*d^2 + 3496790*d^3 + 119460*d^4 + 1969*d^5 + 11*d^6)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3465*(70149807000 + 23740780986*d + 3109636575*d^2 + 213257509*d^3 + 7985250*d^4 + 154144*d^5 + 1215*d^6 + d^7)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (3465*(73135419084 + 24831802242*d + 3415431776*d^2 + 249034283*d^3 + 10158050*d^4 + 223250*d^5 + 2225*d^6 + 5*d^7)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (165*(19558801080000 + 6825760870068*d + 985515398496*d^2 + 76237855897*d^3 + 3363182809*d^4 + 82684042*d^5 + 996814*d^6 + 3913*d^7 + d^8)*x^7)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1485*(5430923951040 + 1963963980216*d + 297205477812*d^2 + 24330813514*d^3 + 1154569283*d^4 + 31410484*d^5 + 445508*d^6 + 2506*d^7 + 2*d^8)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1485*(1343925515520 + 504729375696*d + 79944232632*d^2 + 6912128734*d^3 + 351449483*d^4 + 10494484*d^5 + 171248*d^6 + 1246*d^7 + 2*d^8)*x^9)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (3465*(1803934581120 + 703900518480*d + 116583181748*d^2 + 10629726220*d^3 + 577245867*d^4 + 18785040*d^5 + 346352*d^6 + 3080*d^7 + 8*d^8)*x^10)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (10395*(368827679808 + 149533674336*d + 25881931676*d^2 + 2485287944*d^3 + 143724101*d^4 + 5065288*d^5 + 104056*d^6 + 1092*d^7 + 4*d^8)*x^11)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(45895547174400 + 19334559036096*d + 3495731908304*d^2 + 353093983632*d^3 + 21686705264*d^4 + 823260384*d^5 + 18635591*d^6 + 224928*d^7 + 1056*d^8)*x^12)/(4194304*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315*(8041582644480 + 3520570014144*d + 664692317760*d^2 + 70545149504*d^3 + 4590525548*d^4 + 186800736*d^5 + 4614375*d^6 + 62656*d^7 + 352*d^8)*x^13)/(4194304*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)*(195 + 28*d + d^2)) + (45*(55378577802240 + 25201241215488*d + 4967355924192*d^2 + 553367414600*d^3 + 38059706916*d^4 + 1652244902*d^5 + 44115393*d^6 + 660350*d^7 + 4224*d^8)*x^14)/(33554432*(11 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)*(3315 + 671*d + 45*d^2 + d^3)) - (45*(8551863936000 + 4046549718528*d + 832483774592*d^2 + 97229400968*d^3 + 7049095844*d^4 + 324735782*d^5 + 9279263*d^6 + 150302*d^7 + 1056*d^8)*x^15)/(67108864*(21 + d)*(693 + 239*d + 27*d^2 + d^3)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)) + (3*(300358442926080 + 147820957728768*d + 31726287124224*d^2 + 3878585600512*d^3 + 295404021136*d^4 + 14353182592*d^5 + 434478856*d^6 + 7491328*d^7 + 56329*d^8)*x^16)/(4294967296*(693 + 239*d + 27*d^2 + d^3)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5))
-51975/((7 + d)*(9 + d)*(11 + d)*(13 + d)) + (675675*(159885 + 45936*d + 3868*d^2 + 144*d^3 + 2*d^4)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (51975*(7093080 + 2214801*d + 200896*d^2 + 8558*d^3 + 164*d^4 + d^5)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (51975*(38232252 + 11674269*d + 1153652*d^2 + 55896*d^3 + 1318*d^4 + 12*d^5)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (51975*(1228556952 + 364522950*d + 38709713*d^2 + 2062332*d^3 + 55446*d^4 + 630*d^5 + d^6)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (51975*(3642570288 + 1075995864*d + 121444906*d^2 + 6987508*d^3 + 209154*d^4 + 2882*d^5 + 11*d^6)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3465*(245137384800 + 73660008816*d + 8789934990*d^2 + 542375569*d^3 + 17928180*d^4 + 293254*d^5 + 1770*d^6 + d^7)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (3465*(427487826528 + 132416705304*d + 16665919722*d^2 + 1099320301*d^3 + 39881220*d^4 + 756520*d^5 + 6150*d^6 + 10*d^7)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (495*(66172970787840 + 21274052854320*d + 2819559963996*d^2 + 198316963460*d^3 + 7846047769*d^4 + 169248800*d^5 + 1722154*d^6 + 5180*d^7 + d^8)*x^8)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1485*(24411951446400 + 8168724577440*d + 1138471231048*d^2 + 85177034320*d^3 + 3653680562*d^4 + 88338880*d^5 + 1080702*d^6 + 4900*d^7 + 3*d^8)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1485*(5421486792960 + 1889822188800*d + 276624996568*d^2 + 21966110320*d^3 + 1016661842*d^4 + 27259120*d^5 + 390222*d^6 + 2380*d^7 + 3*d^8)*x^10)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (945*(24186947581440 + 8783591181984*d + 1349035418344*d^2 + 113483974356*d^3 + 5644804246*d^4 + 166428521*d^5 + 2731256*d^6 + 20944*d^7 + 44*d^8)*x^11)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (945*(13556401479936 + 5128542340128*d + 825879216200*d^2 + 73484262812*d^3 + 3914993974*d^4 + 126030395*d^5 + 2333364*d^6 + 21560*d^7 + 66*d^8)*x^12)/(1048576*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) + (945*(47022674872320 + 18531607093632*d + 3127395714880*d^2 + 293925172840*d^3 + 16722736652*d^4 + 584237998*d^5 + 12049305*d^6 + 130240*d^7 + 528*d^8)*x^13)/(16777216*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)) - (945*(7621268981760 + 3129219620352*d + 553211853088*d^2 + 54853711320*d^3 + 3324070324*d^4 + 125375738*d^5 + 2850137*d^6 + 35200*d^7 + 176*d^8)*x^14)/(16777216*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(693 + 239*d + 27*d^2 + d^3)) + (135*(48776137482240 + 20869907019264*d + 3864177957824*d^2 + 403815144208*d^3 + 26001630928*d^4 + 1053670576*d^5 + 26147856*d^6 + 361387*d^7 + 2112*d^8)*x^15)/(134217728*(13 + d)*(19 + d)*(21 + d)*(255 + 32*d + d^2)*(693 + 239*d + 27*d^2 + d^3)) - (135*(7027612139520 + 3134643390720*d + 607785242432*d^2 + 66874727584*d^3 + 4564371112*d^4 + 197736700*d^5 + 5304978*d^6 + 80491*d^7 + 528*d^8)*x^16)/(268435456*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (27*(77014962339840 + 35829299349504*d + 7273968470272*d^2 + 841715204736*d^3 + 60721842608*d^4 + 2796522176*d^5 + 80295768*d^6 + 1314184*d^7 + 9387*d^8)*x^17)/(17179869184*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-18918900/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (5*(-43108065 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (55*(-10515960 + 1171293*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (275*(-2948400 + 1171293*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (825*(-470610 + 4821567*d + 1125811*d^2 + 131520*d^3 + 8500*d^4 + 288*d^5 + 4*d^6)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (825*(2399166 + 2478981*d + 563693*d^2 + 65760*d^3 + 4250*d^4 + 144*d^5 + 2*d^6)*x^5)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (1155*(29530440 + 20160438*d + 4510669*d^2 + 526035*d^3 + 34000*d^4 + 1152*d^5 + 16*d^6)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (1155*(34318080 + 20272038*d + 4506619*d^2 + 525945*d^3 + 34000*d^4 + 1152*d^5 + 16*d^6)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (825*(144879840 + 80994372*d + 18000376*d^2 + 2103375*d^3 + 136000*d^4 + 4608*d^5 + 64*d^6)*x^8)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(63 + 16*d + d^2)) - (825*(36746640 + 20172048*d + 4493794*d^2 + 525765*d^3 + 34000*d^4 + 1152*d^5 + 16*d^6)*x^9)/(16384*(13 + d)*(15 + d)*(17 + d)*(693 + 239*d + 27*d^2 + d^3)) + (55*(2941056000 + 1608798576*d + 359331980*d^2 + 42073080*d^3 + 2720585*d^4 + 92169*d^5 + 1280*d^6)*x^10)/(524288*(15 + d)*(17 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (55*(588021120 + 321849744*d + 71981164*d^2 + 8426640*d^3 + 544585*d^4 + 18441*d^5 + 256*d^6)*x^11)/(1048576*(17 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (5*(2352810240 + 1287736608*d + 287821256*d^2 + 33649260*d^3 + 2171810*d^4 + 73467*d^5 + 1019*d^6)*x^12)/(8388608*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-15/(7 + d) + (45*(1181895 + 265458*d + 42380*d^2 + 3340*d^3 + 130*d^4 + 2*d^5)*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (15*(164941920 + 36430473*d + 5896409*d^2 + 475430*d^3 + 19350*d^4 + 337*d^5 + d^6)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (165*(46824570 + 11951007*d + 1997449*d^2 + 168150*d^3 + 7390*d^4 + 153*d^5 + d^6)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (825*(19771830 + 6110931*d + 1065089*d^2 + 94670*d^3 + 4530*d^4 + 109*d^5 + d^6)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (495*(105712470 + 38967603*d + 7091390*d^2 + 666140*d^3 + 34380*d^4 + 922*d^5 + 10*d^6)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (495*(33906060 + 14253024*d + 2698305*d^2 + 266270*d^3 + 14590*d^4 + 421*d^5 + 5*d^6)*x^6)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (495*(279681720 + 128017258*d + 25070359*d^2 + 2576115*d^3 + 147600*d^4 + 4472*d^5 + 56*d^6)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (495*(226864800 + 109352562*d + 22022149*d^2 + 2335705*d^3 + 138240*d^4 + 4328*d^5 + 56*d^6)*x^8)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (825*(672176640 + 334548920*d + 68918916*d^2 + 7488878*d^3 + 453753*d^4 + 14528*d^5 + 192*d^6)*x^9)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (165*(756104640 + 384606736*d + 80700800*d^2 + 8932370*d^3 + 550525*d^4 + 17904*d^5 + 240*d^6)*x^10)/(65536*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(99 + 20*d + d^2)) + (15*(20500381440 + 10601296656*d + 2257807940*d^2 + 253439520*d^3 + 15816275*d^4 + 520089*d^5 + 7040*d^6)*x^11)/(1048576*(7 + d)*(15 + d)*(17 + d)*(1287 + 359*d + 33*d^2 + d^3)) - (15*(3864600960 + 2025031024*d + 436415092*d^2 + 49507000*d^3 + 3117655*d^4 + 103321*d^5 + 1408*d^6)*x^12)/(2097152*(7 + d)*(17 + d)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) + (5*(4032864000 + 2135186976*d + 464288296*d^2 + 53070540*d^3 + 3363310*d^4 + 112059*d^5 + 1534*d^6)*x^13)/(16777216*(7 + d)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5))
-413513100/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(-48899565 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(-17108520 + 5715087*d + 1070678*d^2 + 105840*d^3 + 5810*d^4 + 168*d^5 + 2*d^6)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (35*(823589910 + 2298450867*d + 432191914*d^2 + 42977179*d^3 + 2382730*d^4 + 70273*d^5 + 886*d^6 + d^7)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (385*(1060058610 + 721250655*d + 136709356*d^2 + 13765339*d^3 + 779170*d^4 + 23905*d^5 + 334*d^6 + d^7)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1925*(646483734 + 343964823*d + 66044608*d^2 + 6779899*d^3 + 395710*d^4 + 12817*d^5 + 202*d^6 + d^7)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1155*(4039880400 + 1996824876*d + 390525604*d^2 + 41126365*d^3 + 2492980*d^4 + 85834*d^5 + 1516*d^6 + 10*d^7)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1155*(1343909070 + 654286593*d + 130967312*d^2 + 14212310*d^3 + 897890*d^4 + 32837*d^5 + 638*d^6 + 5*d^7)*x^7)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1155*(21309690240 + 10470494664*d + 2151875488*d^2 + 241136308*d^3 + 15873865*d^4 + 612976*d^5 + 12832*d^6 + 112*d^7)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1155*(15962434560 + 7996891560*d + 1689319072*d^2 + 195426868*d^3 + 13364155*d^4 + 540400*d^5 + 11968*d^6 + 112*d^7)*x^9)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1155*(35917104000 + 18411092912*d + 3995223960*d^2 + 476146720*d^3 + 33668250*d^4 + 1413433*d^5 + 32640*d^6 + 320*d^7)*x^10)/(262144*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(99 + 20*d + d^2)) - (1155*(7382782560 + 3873269936*d + 861863576*d^2 + 105489160*d^3 + 7673120*d^4 + 331849*d^5 + 7904*d^6 + 80*d^7)*x^11)/(262144*(7 + d)*(15 + d)*(17 + d)*(19 + d)*(1287 + 359*d + 33*d^2 + d^3)) + (35*(553917070080 + 297075074592*d + 67619638184*d^2 + 8469614720*d^3 + 630587930*d^4 + 27912458*d^5 + 680201*d^6 + 7040*d^7)*x^12)/(4194304*(7 + d)*(17 + d)*(19 + d)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) - (35*(97373168640 + 53285151072*d + 12372522568*d^2 + 1580142592*d^3 + 119877730*d^4 + 5402278*d^5 + 133897*d^6 + 1408*d^7)*x^13)/(8388608*(7 + d)*(19 + d)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)) + (5*(223482631680 + 124495409088*d + 29401915312*d^2 + 3815464072*d^3 + 293793220*d^4 + 13422262*d^5 + 336868*d^6 + 3583*d^7)*x^14)/(67108864*(7 + d)*(6235515 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6))
-210/((7 + d)*(9 + d)) + (1365*(920040 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(156361920 + 40481209*d + 5692789*d^2 + 403030*d^3 + 14680*d^4 + 241*d^5 + d^6)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (105*(1207982490 + 347321581*d + 51216936*d^2 + 3874720*d^3 + 157320*d^4 + 3184*d^5 + 24*d^6)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (35*(39869252280 + 13089661410*d + 2037331369*d^2 + 165121189*d^3 + 7385230*d^4 + 172960*d^5 + 1681*d^6 + d^7)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (385*(7766814744 + 2856198432*d + 467170996*d^2 + 40225669*d^3 + 1942510*d^4 + 50416*d^5 + 577*d^6 + d^7)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (385*(13377471120 + 5329041372*d + 909398300*d^2 + 82410185*d^3 + 4234550*d^4 + 119288*d^5 + 1565*d^6 + 5*d^7)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1155*(24682075920 + 10369110396*d + 1835861636*d^2 + 173928125*d^3 + 9432920*d^4 + 285824*d^5 + 4244*d^6 + 20*d^7)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1155*(6790033440 + 2962762908*d + 542551228*d^2 + 53533675*d^3 + 3052060*d^4 + 98992*d^5 + 1642*d^6 + 10*d^7)*x^8)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1155*(94005143040 + 42314704400*d + 8003623196*d^2 + 820849756*d^3 + 49075625*d^4 + 1696000*d^5 + 30944*d^6 + 224*d^7)*x^9)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1155*(63141823488 + 29249606480*d + 5711000948*d^2 + 608000476*d^3 + 38028155*d^4 + 1392256*d^5 + 27488*d^6 + 224*d^7)*x^10)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (105*(1421059200000 + 676967792032*d + 136375798840*d^2 + 15049119900*d^3 + 981677650*d^4 + 37814223*d^5 + 795520*d^6 + 7040*d^7)*x^11)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(267999072000 + 131247838528*d + 27256806704*d^2 + 3111455700*d^3 + 210852980*d^4 + 8482767*d^5 + 187616*d^6 + 1760*d^7)*x^12)/(1048576*(7 + d)*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) + (35*(1689944002560 + 850338550272*d + 181800474784*d^2 + 21411809560*d^3 + 1500638380*d^4 + 62598538*d^5 + 1439491*d^6 + 14080*d^7)*x^13)/(16777216*(7 + d)*(9 + d)*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (35*(276690078720 + 142900924032*d + 31391637056*d^2 + 3802451144*d^3 + 274308740*d^4 + 11786198*d^5 + 279299*d^6 + 2816*d^7)*x^14)/(33554432*(19 + d)*(63 + 16*d + d^2)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (3*(993250621440 + 525716577024*d + 118368842368*d^2 + 14694579088*d^3 + 1086109360*d^4 + 47789056*d^5 + 1158892*d^6 + 11947*d^7)*x^15)/(268435456*(63 + 16*d + d^2)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-9820936125/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (945*(-68590665 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (12285*(-8019495 + 5793624*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315*(3390807420 + 2799932175*d + 451905024*d^2 + 39175939*d^3 + 1906080*d^4 + 49885*d^5 + 576*d^6 + d^7)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (945*(14931336420 + 7291247400*d + 1198303657*d^2 + 106239512*d^3 + 5355640*d^4 + 149480*d^5 + 2008*d^6 + 8*d^7)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (63*(2800895577480 + 1211404959702*d + 204345077871*d^2 + 18694613918*d^3 + 987476059*d^4 + 29754818*d^5 + 463189*d^6 + 2762*d^7 + d^8)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (693*(542644076520 + 229472851122*d + 39914440221*d^2 + 3789270538*d^3 + 210756859*d^4 + 6856018*d^5 + 120949*d^6 + 922*d^7 + d^8)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3465*(173702978280 + 74288767914*d + 13353941553*d^2 + 1318792418*d^3 + 77254699*d^4 + 2698106*d^5 + 52837*d^6 + 482*d^7 + d^8)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (10395*(578014928640 + 253055599056*d + 47039905212*d^2 + 4833819088*d^3 + 297624047*d^4 + 11088784*d^5 + 237608*d^6 + 2512*d^7 + 8*d^8)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (10395*(142468032960 + 64107213768*d + 12320395656*d^2 + 1316262504*d^3 + 84959971*d^4 + 3359112*d^5 + 78004*d^6 + 936*d^7 + 4*d^8)*x^9)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (2079*(2219916303360 + 1027801579824*d + 204105094652*d^2 + 22644587516*d^3 + 1528626933*d^4 + 63874016*d^5 + 1595568*d^6 + 21344*d^7 + 112*d^8)*x^10)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (2079*(1353919593600 + 645072318864*d + 132290322812*d^2 + 15224732276*d^3 + 1072674933*d^4 + 47201696*d^5 + 1259568*d^6 + 18464*d^7 + 112*d^8)*x^11)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(33477460853760 + 16412582088000*d + 3474158677456*d^2 + 414314208752*d^3 + 30407240656*d^4 + 1403933600*d^5 + 39729799*d^6 + 627968*d^7 + 4224*d^8)*x^12)/(4194304*(7 + d)*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) - (315*(5821672792320 + 2936552051520*d + 641270846848*d^2 + 79155982272*d^3 + 6038049964*d^4 + 291314400*d^5 + 8676007*d^6 + 145728*d^7 + 1056*d^8)*x^13)/(4194304*(7 + d)*(9 + d)*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (45*(39734917770240 + 20618504771328*d + 4641942143328*d^2 + 592202213064*d^3 + 46825416484*d^4 + 2349852582*d^5 + 73091137*d^6 + 1288446*d^7 + 9856*d^8)*x^14)/(33554432*(7 + d)*(9 + d)*(19 + d)*(21 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (9*(30348682721280 + 16194267580032*d + 3754934387456*d^2 + 494154108168*d^3 + 40372221204*d^4 + 2096973438*d^5 + 67628379*d^6 + 1238262*d^7 + 9856*d^8)*x^15)/(67108864*(21 + d)*(63 + 16*d + d^2)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (45*(14016730742784 + 7685871464448*d + 1832699148544*d^2 + 248190190080*d^3 + 20876189040*d^4 + 1116737664*d^5 + 37097592*d^6 + 699648*d^7 + 5735*d^8)*x^16)/(4294967296*(63 + 16*d + d^2)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6))
-3150/((7 + d)*(9 + d)*(11 + d)) + (1575*(80305875 + 22418424*d + 2694160*d^2 + 160720*d^3 + 4760*d^4 + 56*d^5)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1575*(578958120 + 164099655*d + 20444987*d^2 + 1292330*d^3 + 42610*d^4 + 655*d^5 + 3*d^6)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (20475*(209086740 + 63166257*d + 8321267*d^2 + 569090*d^3 + 21190*d^4 + 403*d^5 + 3*d^6)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1575*(37622730600 + 12229464474*d + 1705422943*d^2 + 125366069*d^3 + 5139410*d^4 + 112056*d^5 + 1047*d^6 + d^7)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1575*(101144993040 + 35015359698*d + 5134250651*d^2 + 400843628*d^3 + 17717320*d^4 + 427912*d^5 + 4764*d^6 + 12*d^7)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (105*(12940839737280 + 4707232576632*d + 720918702426*d^2 + 59272614943*d^3 + 2794501909*d^4 + 73821538*d^5 + 961384*d^6 + 4087*d^7 + d^8)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1155*(2006349246720 + 759400766712*d + 120972948006*d^2 + 10427575933*d^3 + 521890309*d^4 + 14989378*d^5 + 224464*d^6 + 1327*d^7 + d^8)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (5775*(549552556800 + 215305667208*d + 35604367302*d^2 + 3210768313*d^3 + 170151229*d^4 + 5286322*d^5 + 89428*d^6 + 667*d^7 + d^8)*x^8)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (17325*(1614486528000 + 653268885552*d + 112052661620*d^2 + 10559203060*d^3 + 591222627*d^4 + 19763088*d^5 + 371840*d^6 + 3320*d^7 + 8*d^8)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (17325*(357230211840 + 149177311920*d + 26531057020*d^2 + 2610004640*d^3 + 154055631*d^4 + 5511720*d^5 + 113920*d^6 + 1180*d^7 + 4*d^8)*x^10)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(55560765980160 + 23941552425984*d + 4413528975632*d^2 + 452798451676*d^3 + 28110427188*d^4 + 1071364581*d^5 + 24092288*d^6 + 283184*d^7 + 1232*d^8)*x^11)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315*(31003216876800 + 13785191623584*d + 2633094991592*d^2 + 281423113276*d^3 + 18336138438*d^4 + 741383151*d^5 + 17993888*d^6 + 235664*d^7 + 1232*d^8)*x^12)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1575*(21399990312960 + 9818385239808*d + 1942408894880*d^2 + 216052977864*d^3 + 14743687612*d^4 + 630003262*d^5 + 16380935*d^6 + 235136*d^7 + 1408*d^8)*x^13)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1575*(3448376709120 + 1632536826624*d + 334376185184*d^2 + 38666174648*d^3 + 2757886588*d^4 + 124058346*d^5 + 3430151*d^6 + 53152*d^7 + 352*d^8)*x^14)/(16777216*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)*(195 + 28*d + d^2)) + (75*(65760269783040 + 32124287098368*d + 6808950003072*d^2 + 817610174752*d^3 + 60811857064*d^4 + 2867600932*d^5 + 83679358*d^6 + 1380733*d^7 + 9856*d^8)*x^15)/(134217728*(11 + d)*(19 + d)*(21 + d)*(63 + 16*d + d^2)*(3315 + 671*d + 45*d^2 + d^3)) - (15*(46987856455680 + 23683562318592*d + 5191537389696*d^2 + 646391836048*d^3 + 49997639104*d^4 + 2460072328*d^5 + 75195064*d^6 + 1305457*d^7 + 9856*d^8)*x^16)/(268435456*(21 + d)*(693 + 239*d + 27*d^2 + d^3)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)) + (75*(20387961667584 + 10600232564736*d + 2400794737920*d^2 + 309356706176*d^3 + 24804414320*d^4 + 1267198016*d^5 + 40279736*d^6 + 728312*d^7 + 5735*d^8)*x^17)/(17179869184*(693 + 239*d + 27*d^2 + d^3)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5))
-15/(7 + d) + (105*(13127400 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6)*x)/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (15*(5021230500 + 1066448907*d + 201996144*d^2 + 20221579*d^3 + 1133580*d^4 + 34153*d^5 + 456*d^6 + d^7)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (195*(1417214700 + 347900265*d + 67090716*d^2 + 6885739*d^3 + 401520*d^4 + 12985*d^5 + 204*d^6 + d^7)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (195*(1765970910 + 524994243*d + 103840450*d^2 + 11025777*d^3 + 675850*d^4 + 23667*d^5 + 430*d^6 + 3*d^7)*x^4)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (2145*(1213269732 + 433995138*d + 88479699*d^2 + 9761836*d^3 + 630000*d^4 + 23716*d^5 + 480*d^6 + 4*d^7)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2145*(1836894420 + 765799248*d + 161218127*d^2 + 18477550*d^3 + 1249640*d^4 + 49882*d^5 + 1088*d^6 + 10*d^7)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (6435*(3040498440 + 1419373848*d + 308120596*d^2 + 36556821*d^3 + 2571520*d^4 + 107352*d^5 + 2464*d^6 + 24*d^7)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (6435*(774414360 + 390165180*d + 87021438*d^2 + 10633637*d^3 + 771960*d^4 + 33320*d^5 + 792*d^6 + 8*d^7)*x^8)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (2145*(30650552640 + 16209109344*d + 3698446780*d^2 + 463010436*d^3 + 34451095*d^4 + 1524096*d^5 + 37120*d^6 + 384*d^7)*x^9)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2145*(19992137472 + 10900821504*d + 2534496692*d^2 + 323545572*d^3 + 24536645*d^4 + 1105440*d^5 + 27392*d^6 + 288*d^7)*x^10)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (195*(440583644160 + 245189308800*d + 57903875064*d^2 + 7508052860*d^3 + 577796730*d^4 + 26386325*d^5 + 662016*d^6 + 7040*d^7)*x^11)/(1048576*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(99 + 20*d + d^2)) - (195*(81409996800 + 45991900800*d + 11003427792*d^2 + 1444600612*d^3 + 112434840*d^4 + 5186965*d^5 + 131328*d^6 + 1408*d^7)*x^12)/(1048576*(7 + d)*(15 + d)*(17 + d)*(19 + d)*(1287 + 359*d + 33*d^2 + d^3)) + (45*(723658890240 + 413760488640*d + 100062372816*d^2 + 13266895768*d^3 + 1041594120*d^4 + 48421030*d^5 + 1234269*d^6 + 13312*d^7)*x^13)/(16777216*(7 + d)*(17 + d)*(19 + d)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) - (15*(344795742720 + 199097851968*d + 48572779472*d^2 + 6489933464*d^3 + 512933120*d^4 + 23983022*d^5 + 614423*d^6 + 6656*d^7)*x^14)/(33554432*(7 + d)*(19 + d)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)) + ((1532459934720 + 891996408192*d + 219120619424*d^2 + 29450376704*d^3 + 2339327480*d^4 + 109852148*d^5 + 2824856*d^6 + 30701*d^7)*x^15)/(268435456*(7 + d)*(6235515 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6))
-9820936125/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (105*(-1365577785 + 66086271*d + 14092155*d^2 + 1646659*d^3 + 113925*d^4 + 4669*d^5 + 105*d^6 + d^7)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (105*(-2054766285 + 454727457*d + 98645085*d^2 + 11526613*d^3 + 797475*d^4 + 32683*d^5 + 735*d^6 + 7*d^7)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (35*(-40620770190 + 71634774537*d + 15595641081*d^2 + 1828710373*d^3 + 127192009*d^4 + 5259163*d^5 + 120379*d^6 + 1207*d^7 + d^8)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (455*(19290729150 + 22723365501*d + 4943406411*d^2 + 583836169*d^3 + 41064709*d^4 + 1729399*d^5 + 40999*d^6 + 451*d^7 + d^8)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1365*(15803435340 + 10916204499*d + 2378634201*d^2 + 284144231*d^3 + 20330359*d^4 + 879641*d^5 + 21889*d^6 + 269*d^7 + d^8)*x^5)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (5005*(21747221496 + 12684992076*d + 2783412441*d^2 + 337752044*d^3 + 24711218*d^4 + 1105622*d^5 + 29078*d^6 + 398*d^7 + 2*d^8)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (5005*(37695795390 + 20651098887*d + 4588663410*d^2 + 567731003*d^3 + 42638645*d^4 + 1979663*d^5 + 55055*d^6 + 827*d^7 + 5*d^8)*x^7)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (45045*(86585379840 + 46594420992*d + 10529943996*d^2 + 1331953728*d^3 + 102904249*d^4 + 4960368*d^5 + 145264*d^6 + 2352*d^7 + 16*d^8)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (15015*(64674113040 + 34916311296*d + 8047261836*d^2 + 1042156864*d^3 + 82853659*d^4 + 4138624*d^5 + 126784*d^6 + 2176*d^7 + 16*d^8)*x^9)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (15015*(200997961920 + 109944595296*d + 25872787044*d^2 + 3431033844*d^3 + 280377181*d^4 + 14462784*d^5 + 460096*d^6 + 8256*d^7 + 64*d^8)*x^10)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (15015*(121517135712 + 67620244464*d + 16248274596*d^2 + 2204507116*d^3 + 184764237*d^4 + 9801232*d^5 + 321552*d^6 + 5968*d^7 + 48*d^8)*x^11)/(262144*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(99 + 20*d + d^2)) + (455*(14850345565440 + 8416461083904*d + 2063354652816*d^2 + 285958387232*d^3 + 24512769680*d^4 + 1331531936*d^5 + 44777579*d^6 + 852608*d^7 + 7040*d^8)*x^12)/(4194304*(7 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(1287 + 359*d + 33*d^2 + d^3)) - (455*(2547676454400 + 1470148687872*d + 367230669504*d^2 + 51879973264*d^3 + 4535013532*d^4 + 251244448*d^5 + 8616811*d^6 + 167296*d^7 + 1408*d^8)*x^13)/(4194304*(7 + d)*(17 + d)*(19 + d)*(21 + d)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) + (15*(74151086929920 + 43523883996480*d + 11059046074608*d^2 + 1589019015416*d^3 + 141231115928*d^4 + 7951836830*d^5 + 276997007*d^6 + 5458454*d^7 + 46592*d^8)*x^14)/(33554432*(7 + d)*(19 + d)*(21 + d)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)) - (5*(33320926679040 + 19867034425536*d + 5125484685552*d^2 + 747309986920*d^3 + 67351572904*d^4 + 3842213914*d^5 + 135492763*d^6 + 2700610*d^7 + 23296*d^8)*x^15)/(67108864*(7 + d)*(21 + d)*(6235515 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6)) + ((375448947793920 + 227028527741952*d + 59353702542336*d^2 + 8761852075648*d^3 + 798771977584*d^4 + 46050073888*d^5 + 1639617784*d^6 + 32967712*d^7 + 286651*d^8)*x^16)/(4294967296*(7 + d)*(130945815 + 66086271*d + 14092155*d^2 + 1646659*d^3 + 113925*d^4 + 4669*d^5 + 105*d^6 + d^7))
-210/((7 + d)*(9 + d)) + (1575*(89375715 + 22905216*d + 3718156*d^2 + 318720*d^3 + 15220*d^4 + 384*d^5 + 4*d^6)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (105*(5071552200 + 1274336415*d + 210224884*d^2 + 18459139*d^3 + 916780*d^4 + 24925*d^5 + 316*d^6 + d^7)*x^2)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (105*(21981831300 + 6201544365*d + 1056184206*d^2 + 96677546*d^3 + 5110770*d^4 + 154070*d^5 + 2394*d^6 + 14*d^7)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (35*(1613528116200 + 530552269530*d + 93962847879*d^2 + 9026695738*d^3 + 509565019*d^4 + 16871590*d^5 + 303061*d^6 + 2302*d^7 + d^8)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (455*(297176085360 + 112163649552*d + 20654013798*d^2 + 2079329410*d^3 + 124443499*d^4 + 4441438*d^5 + 88357*d^6 + 790*d^7 + d^8)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1365*(97103132280 + 40581142920*d + 7742368870*d^2 + 812864574*d^3 + 51119339*d^4 + 1938210*d^5 + 41765*d^6 + 426*d^7 + d^8)*x^6)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (5005*(171676477728 + 76790421324*d + 15120369972*d^2 + 1647268267*d^3 + 108108556*d^4 + 4316440*d^5 + 99700*d^6 + 1144*d^7 + 4*d^8)*x^7)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (5005*(228733478640 + 107012835900*d + 21681321672*d^2 + 2441743987*d^3 + 166500430*d^4 + 6966940*d^5 + 171538*d^6 + 2188*d^7 + 10*d^8)*x^8)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (15015*(1324736426880 + 640028372400*d + 133167392764*d^2 + 15465283548*d^3 + 1092871909*d^4 + 47787840*d^5 + 1248736*d^6 + 17472*d^7 + 96*d^8)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (15015*(290602149120 + 144103935312*d + 30757070364*d^2 + 3677961380*d^3 + 268907813*d^4 + 12259328*d^5 + 338336*d^6 + 5120*d^7 + 32*d^8)*x^10)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1365*(8976496596480 + 4557010240800*d + 997153426120*d^2 + 122659963892*d^3 + 9265780382*d^4 + 439289705*d^5 + 12732800*d^6 + 205568*d^7 + 1408*d^8)*x^11)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1365*(4972444436736 + 2581848534528*d + 578959075200*d^2 + 73195607012*d^3 + 5703770424*d^4 + 280353275*d^5 + 8482464*d^6 + 144320*d^7 + 1056*d^8)*x^12)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (35*(663738549626880 + 352357262985600*d + 80933217765504*d^2 + 10505017296664*d^3 + 842787014740*d^4 + 42795984130*d^5 + 1343362291*d^6 + 23835136*d^7 + 183040*d^8)*x^13)/(16777216*(7 + d)*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) - (35*(105929876183040 + 57476338444800*d + 13512909332832*d^2 + 1798238785064*d^3 + 148178999132*d^4 + 7744008470*d^5 + 250726643*d^6 + 4599296*d^7 + 36608*d^8)*x^14)/(16777216*(7 + d)*(9 + d)*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (15*(221931490959360 + 123013823445504*d + 29572300690240*d^2 + 4027717704752*d^3 + 339988371296*d^4 + 18216925496*d^5 + 605157140*d^6 + 11397143*d^7 + 93184*d^8)*x^15)/(134217728*(7 + d)*(9 + d)*(19 + d)*(21 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (5*(93861909872640 + 53106596043264*d + 13036669981440*d^2 + 1813585129664*d^3 + 156383805368*d^4 + 8559328316*d^5 + 290397170*d^6 + 5583941*d^7 + 46592*d^8)*x^16)/(268435456*(21 + d)*(63 + 16*d + d^2)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (3*(333731682385920 + 192532083812352*d + 48183035801856*d^2 + 6831182850688*d^3 + 600030941104*d^4 + 33433492288*d^5 + 1153939864*d^6 + 22554472*d^7 + 191131*d^8)*x^17)/(17179869184*(63 + 16*d + d^2)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6))
-252070693875/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (206239658625*(1 + d)*x)/(4*(9 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(77 + 18*d + d^2)) + (206239658625*(20 + 9*d)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (68746552875*(178 + 47*d + d^2)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (343732764375*(888 + 178*d + 5*d^2)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (96245174025*(25992 + 4594*d + 163*d^2 + d^3)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) + (32081724675*(464544 + 78248*d + 3306*d^2 + 37*d^3)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) - (13749310575*(2457024 + 412540*d + 20100*d^2 + 325*d^3 + d^4)*x^7)/(2048*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) + (13749310575*(34849536 + 5996592*d + 331004*d^2 + 6988*d^3 + 45*d^4)*x^8)/(32768*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) - (7638505875*(176689920 + 31695792*d + 1959196*d^2 + 51032*d^3 + 509*d^4 + d^5)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (1527701175*(1992167424 + 376617024*d + 25873216*d^2 + 804092*d^3 + 11000*d^4 + 49*d^5)*x^10)/(524288*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (138881925*(9904760064 + 1986908832*d + 150881480*d^2 + 5469932*d^3 + 95850*d^4 + 691*d^5 + d^6)*x^11)/(524288*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (324057825*(12251206656 + 2619342720*d + 218995648*d^2 + 9120120*d^3 + 196564*d^4 + 2010*d^5 + 7*d^6)*x^12)/(4194304*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (10683225*(423258780672 + 96730540416*d + 8877407616*d^2 + 419996360*d^3 + 10831940*d^4 + 145698*d^5 + 847*d^6 + d^7)*x^13)/(16777216*(19 + d)*(21 + d)*(23 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (7630875*(522096906240 + 127805234688*d + 12847390976*d^2 + 685085632*d^3 + 20757352*d^4 + 351596*d^5 + 2982*d^6 + 9*d^7)*x^14)/(67108864*(19 + d)*(21 + d)*(23 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) - (101745*(12903427031040 + 3388910658048*d + 372614686016*d^2 + 22270094672*d^3 + 782399184*d^4 + 16198952*d^5 + 184884*d^6 + 953*d^7 + d^8)*x^15)/(134217728*(21 + d)*(23 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) + (101745*(48027212513280 + 13555518990336*d + 1629446806272*d^2 + 108784264064*d^3 + 4395177808*d^4 + 109264064*d^5 + 1610728*d^6 + 12536*d^7 + 37*d^8)*x^16)/(4294967296*(21 + d)*(23 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) - (5985*(239917072711680 + 72918964832256*d + 9588722077440*d^2 + 714115016320*d^3 + 33021615760*d^4 + 973922768*d^5 + 17994760*d^6 + 193280*d^7 + 985*d^8 + d^9)*x^17)/(17179869184*(23 + d)*(916620705 + 593549712*d + 164731356*d^2 + 25618768*d^3 + 2444134*d^4 + 146608*d^5 + 5404*d^6 + 112*d^7 + d^8)) + (665*(302698726686720 + 99395408830464*d + 14342416524288*d^2 + 1195176094976*d^3 + 63449491392*d^4 + 2227176336*d^5 + 51724512*d^6 + 766824*d^7 + 6588*d^8 + 25*d^9)*x^18)/(68719476736*(23 + d)*(916620705 + 593549712*d + 164731356*d^2 + 25618768*d^3 + 2444134*d^4 + 146608*d^5 + 5404*d^6 + 112*d^7 + d^8))
-252070693875/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (252070693875*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (2268636244875*(2 + d)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (756212081625*(154 + 37*d)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (756212081625*(504 + 90*d + d^2)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (151242416325*(22056 + 3398*d + 67*d^2)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) - (352898971425*(60288 + 8732*d + 240*d^2 + d^3)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) + (50414138775*(2060736 + 295660*d + 10248*d^2 + 89*d^3)*x^7)/(4096*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) - (151242416325*(5280768 + 774896*d + 32140*d^2 + 428*d^3 + d^4)*x^8)/(32768*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) + (16804712925*(146257920 + 22393744*d + 1079156*d^2 + 19460*d^3 + 103*d^4)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (16804712925*(363745536 + 58835872*d + 3233832*d^2 + 73780*d^3 + 630*d^4 + d^5)*x^10)/(524288*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (1527701175*(8072370432 + 1389978144*d + 86081800*d^2 + 2385764*d^3 + 28670*d^4 + 109*d^5)*x^11)/(2097152*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (509233725*(19791203328 + 3644754048*d + 252157888*d^2 + 8263752*d^3 + 129580*d^4 + 822*d^5 + d^6)*x^12)/(4194304*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (39171825*(338484077568 + 66857622912*d + 5135046848*d^2 + 195343608*d^3 + 3818756*d^4 + 35034*d^5 + 107*d^6)*x^13)/(16777216*(19 + d)*(21 + d)*(23 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) - (16787925*(825740697600 + 175233830400*d + 14871990336*d^2 + 648032784*d^3 + 15318688*d^4 + 187544*d^5 + 980*d^6 + d^7)*x^14)/(67108864*(19 + d)*(21 + d)*(23 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (1119195*(10074539704320 + 2299565320704*d + 214908412992*d^2 + 10624107088*d^3 + 297440640*d^4 + 4634056*d^5 + 35868*d^6 + 97*d^7)*x^15)/(268435456*(21 + d)*(23 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) - (1119195*(24631796367360 + 6052620183552*d + 621368428288*d^2 + 34609975680*d^3 + 1130833424*d^4 + 21715008*d^5 + 228872*d^6 + 1080*d^7 + d^8)*x^16)/(4294967296*(21 + d)*(23 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) + (65835*(181364660305920 + 48022301988864*d + 5408114837760*d^2 + 337871768192*d^3 + 12759299056*d^4 + 296023616*d^5 + 4062520*d^6 + 29288*d^7 + 79*d^8)*x^17)/(17179869184*(23 + d)*(916620705 + 593549712*d + 164731356*d^2 + 25618768*d^3 + 2444134*d^4 + 146608*d^5 + 5404*d^6 + 112*d^7 + d^8)) - (7315*(447806879170560 + 127942079311872*d + 15802563331584*d^2 + 1104803348480*d^3 + 47937792672*d^4 + 1326137232*d^5 + 22969296*d^6 + 231000*d^7 + 1098*d^8 + d^9)*x^18)/(68719476736*(23 + d)*(916620705 + 593549712*d + 164731356*d^2 + 25618768*d^3 + 2444134*d^4 + 146608*d^5 + 5404*d^6 + 112*d^7 + d^8)) + (385*(1115616441139200 + 344765699665920*d + 46795035741696*d^2 + 3666825478144*d^3 + 183018638880*d^4 + 6039578832*d^5 + 131869584*d^6 + 1838136*d^7 + 14850*d^8 + 53*d^9)*x^19)/(274877906944*(21082276215 + 14568264081*d + 4382370900*d^2 + 753963020*d^3 + 81833850*d^4 + 5816118*d^5 + 270900*d^6 + 7980*d^7 + 135*d^8 + d^9))
-252070693875/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1964187225*(-189 + 88*d + 2*d^2)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (9820936125*(1110 + 587*d + 16*d^2)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (654729075*(95202 + 26897*d + 1002*d^2 + 7*d^3)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1964187225*(370956 + 82244*d + 3655*d^2 + 42*d^3)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (2749862115*(2050704 + 406910*d + 20505*d^2 + 330*d^3 + d^4)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (2749862115*(11501984 + 2188820*d + 122920*d^2 + 2555*d^3 + 16*d^4)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (130945815*(1029778848 + 195592260*d + 12118880*d^2 + 307855*d^3 + 2932*d^4 + 5*d^5)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) + (130945815*(6857480448 + 1331639520*d + 90470300*d^2 + 2716000*d^3 + 35077*d^4 + 140*d^5)*x^8)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) - (72747675*(16300707840 + 3285135216*d + 243759184*d^2 + 8460828*d^3 + 138844*d^4 + 900*d^5 + d^6)*x^9)/(65536*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) + (43648605*(114728997888 + 24225792480*d + 1957638120*d^2 + 77366260*d^3 + 1548422*d^4 + 14165*d^5 + 40*d^6)*x^10)/(524288*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) - (3968055*(1066769789184 + 237464420832*d + 20851660056*d^2 + 927960684*d^3 + 22041586*d^4 + 263963*d^5 + 1274*d^6 + d^7)*x^11)/(1048576*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (1322685*(4312686518784 + 1016129401920*d + 96785073200*d^2 + 4810601760*d^3 + 133017656*d^4 + 1989900*d^5 + 14015*d^6 + 30*d^7)*x^12)/(4194304*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (101745*(59557043460096 + 14893371108864*d + 1536577130784*d^2 + 84773144504*d^3 + 2690845348*d^4 + 48750026*d^5 + 461161*d^6 + 1766*d^7 + d^8)*x^13)/(16777216*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (101745*(48887069736960 + 13000824654336*d + 1451383328064*d^2 + 88469248720*d^3 + 3190657952*d^4 + 68507704*d^5 + 826916*d^6 + 4765*d^7 + 8*d^8)*x^14)/(67108864*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (969*(3148678751662080 + 891914157904896*d + 107676637465920*d^2 + 7227739578800*d^3 + 293966924160*d^4 + 7366736328*d^5 + 109745580*d^6 + 870975*d^7 + 2760*d^8 + d^9)*x^15)/(268435456*(19 + d)*(21 + d)*(23 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (2907*(1816556269731840 + 548975306262528*d + 71670045730560*d^2 + 5287280455680*d^3 + 241307918320*d^4 + 6984529664*d^5 + 125617240*d^6 + 1301120*d^7 + 6415*d^8 + 8*d^9)*x^16)/(4294967296*(19 + d)*(21 + d)*(23 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) - (2907*(248093767434240 + 80142064478208*d + 11324061454080*d^2 + 917687815680*d^3 + 46875456880*d^4 + 1557061184*d^5 + 33328120*d^6 + 435920*d^7 + 3055*d^8 + 8*d^9)*x^17)/(8589934592*(21 + d)*(23 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) + (19*(9889937697669120 + 3424876375855104*d + 525146193538560*d^2 + 46857841615360*d^3 + 2683768016160*d^4 + 102378130512*d^5 + 2601905040*d^6 + 42484440*d^7 + 404370*d^8 + 1709*d^9)*x^18)/(68719476736*(483 + 44*d + d^2)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7))
-9820936125/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (36010099125*(19 + 6*d)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (9820936125*(627 + 290*d + 4*d^2)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (9820936125*(30094 + 7891*d + 160*d^2)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3273645375*(281928 + 56114*d + 1563*d^2 + 7*d^3)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1964187225*(3887112 + 679466*d + 23869*d^2 + 210*d^3)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4583103525*(5021280 + 832738*d + 34757*d^2 + 455*d^3 + d^4)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (654729075*(323962080 + 53329364*d + 2560264*d^2 + 44779*d^3 + 224*d^4)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) - (654729075*(2347628544 + 394364688*d + 21369044*d^2 + 468736*d^3 + 3751*d^4 + 5*d^5)*x^8)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) + (218243025*(20404372992 + 3558521264*d + 215046604*d^2 + 5684644*d^3 + 63497*d^4 + 210*d^5)*x^9)/(131072*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) - (72747675*(71573897088 + 13100328048*d + 875892404*d^2 + 27174300*d^3 + 393575*d^4 + 2196*d^5 + 2*d^6)*x^10)/(262144*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) + (218243025*(90409224960 + 17485863840*d + 1286132360*d^2 + 45970580*d^3 + 824478*d^4 + 6649*d^5 + 16*d^6)*x^11)/(2097152*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (6613425*(2287237708800 + 469463520384*d + 37824424832*d^2 + 1536807736*d^3 + 33097532*d^4 + 355318*d^5 + 1505*d^6 + d^7)*x^12)/(4194304*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (508725*(36655106761728 + 8006149775232*d + 704249381632*d^2 + 32201995912*d^3 + 814923532*d^4 + 11067694*d^5 + 69781*d^6 + 130*d^7)*x^13)/(16777216*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (72675*(125559624572928 + 29234886988032*d + 2800344197664*d^2 + 143018260952*d^3 + 4186317772*d^4 + 69535214*d^5 + 597247*d^6 + 2039*d^7 + d^8)*x^14)/(33554432*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (14535*(955154493296640 + 237365613324288*d + 24710572513344*d^2 + 1401558763696*d^3 + 46903757600*d^4 + 930638632*d^5 + 10311476*d^6 + 53899*d^7 + 80*d^8)*x^15)/(268435456*(19 + d)*(21 + d)*(23 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) - (4845*(6547647710822400 + 1738428866058240*d + 196422286278912*d^2 + 12321286014848*d^3 + 467411842800*d^4 + 10894104144*d^5 + 150261048*d^6 + 1095312*d^7 + 3135*d^8 + d^9)*x^16)/(4294967296*(19 + d)*(21 + d)*(23 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (855*(15011275500748800 + 4262613753047040*d + 522394581532416*d^2 + 36142756222336*d^3 + 1545129987856*d^4 + 41817683936*d^5 + 701231944*d^6 + 6738824*d^7 + 30529*d^8 + 34*d^9)*x^17)/(17179869184*(21 + d)*(23 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) - (855*(1922972725739520 + 584827956148224*d + 77758942684928*d^2 + 5926853423744*d^3 + 284584198416*d^4 + 8878377312*d^5 + 178225992*d^6 + 2180376*d^7 + 14209*d^8 + 34*d^9)*x^18)/(34359738368*(23 + d)*(916620705 + 593549712*d + 164731356*d^2 + 25618768*d^3 + 2444134*d^4 + 146608*d^5 + 5404*d^6 + 112*d^7 + d^8)) + (5*(80531904023101440 + 26291268804169728*d + 3799612106574336*d^2 + 319512226471936*d^3 + 17245213455456*d^4 + 619895920560*d^5 + 14843861424*d^6 + 228332424*d^7 + 2047014*d^8 + 8147*d^9)*x^19)/(274877906944*(23 + d)*(916620705 + 593549712*d + 164731356*d^2 + 25618768*d^3 + 2444134*d^4 + 146608*d^5 + 5404*d^6 + 112*d^7 + d^8))
-252070693875/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (80405325*(-9861 + 2638*d + 126*d^2 + 2*d^3)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (11486475*(1095882 + 760349*d + 38808*d^2 + 616*d^3)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (11486475*(3713550 + 1160219*d + 66563*d^2 + 1351*d^3 + 7*d^4)*x^3)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (57432375*(16530216 + 4101914*d + 260533*d^2 + 6496*d^3 + 56*d^4)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (80405325*(86338920 + 19548934*d + 1350225*d^2 + 39565*d^3 + 465*d^4 + d^5)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (80405325*(458827104 + 100932760*d + 7527246*d^2 + 253487*d^3 + 3810*d^4 + 18*d^5)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3828825*(9758976192 + 2159329464*d + 173503012*d^2 + 6615006*d^3 + 121585*d^4 + 885*d^5 + d^6)*x^7)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3828825*(247902294528 + 56318224560*d + 4870551764*d^2 + 207814164*d^3 + 4527275*d^4 + 44736*d^5 + 128*d^6)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1276275*(940551511680 + 222139179072*d + 20659397336*d^2 + 977857684*d^3 + 24714230*d^4 + 310663*d^5 + 1499*d^6 + d^7)*x^9)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) + (1276275*(3821756106240 + 945605016288*d + 94486749608*d^2 + 4927892812*d^3 + 142250390*d^4 + 2182807*d^5 + 15092*d^6 + 28*d^7)*x^10)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) - (23205*(85923513941760 + 22377061751328*d + 2399912276936*d^2 + 137177146692*d^3 + 4469029434*d^4 + 81397737*d^5 + 742269*d^6 + 2493*d^7 + d^8)*x^11)/(524288*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) + (23205*(225212762557440 + 61909329405312*d + 7118879255744*d^2 + 444012521848*d^3 + 16175192516*d^4 + 342788698*d^5 + 3920651*d^6 + 19792*d^7 + 24*d^8)*x^12)/(4194304*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) - (595*(9124921887943680 + 2652067119876480*d + 326617268136768*d^2 + 22149917380856*d^3 + 895767477612*d^4 + 21763138614*d^5 + 301850997*d^6 + 2077749*d^7 + 4893*d^8 + d^9)*x^13)/(16777216*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (2975*(1473082256056320 + 453096489738240*d + 59706606789888*d^2 + 4389922903648*d^3 + 195959118648*d^4 + 5397282228*d^5 + 88663242*d^6 + 785277*d^7 + 2922*d^8 + 2*d^9)*x^14)/(67108864*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (2975*(223259804651520 + 72717955881984*d + 10245108623808*d^2 + 814879274608*d^3 + 39973933968*d^4 + 1237629744*d^5 + 23672472*d^6 + 259557*d^7 + 1362*d^8 + 2*d^9)*x^15)/(67108864*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (85*(53694684445409280 + 18528945198630912*d + 2789838305458944*d^2 + 239685306598528*d^3 + 12879782879376*d^4 + 445434060288*d^5 + 9796109736*d^6 + 129451032*d^7 + 896289*d^8 + 2240*d^9)*x^16)/(4294967296*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (85*(7301053724590080 + 2671093767370752*d + 429837724088064*d^2 + 39862088271488*d^3 + 2341924482576*d^4 + 90086165568*d^5 + 2257892616*d^6 + 35292072*d^7 + 308289*d^8 + 1120*d^9)*x^17)/(8589934592*(23 + d)*(399 + 40*d + d^2)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (15*(10746169780469760 + 4173368609820672*d + 718512040009216*d^2 + 71972971617792*d^3 + 4622386171424*d^4 + 197389799824*d^5 + 5605170704*d^6 + 102080248*d^7 + 1082146*d^8 + 5089*d^9)*x^18)/(68719476736*(9177 + 1319*d + 63*d^2 + d^3)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-413513100/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (34459425*(44009 + 12672*d + 288*d^2)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (103378275*(104979 + 42314*d + 1424*d^2 + 14*d^3)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (103378275*(4018150 + 1128373*d + 46464*d^2 + 616*d^3)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (103378275*(11791400 + 2641042*d + 125877*d^2 + 2142*d^3 + 7*d^4)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (103378275*(92522856 + 18630418*d + 1004657*d^2 + 21280*d^3 + 140*d^4)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (241215975*(227082336 + 44021652*d + 2641672*d^2 + 67115*d^3 + 650*d^4 + d^5)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (103378275*(2325595104 + 451444172*d + 29810944*d^2 + 884569*d^3 + 11340*d^4 + 42*d^5)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (34459425*(24149502720 + 4805341008*d + 346785020*d^2 + 11797904*d^3 + 189135*d^4 + 1144*d^5 + d^6)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (11486475*(402460848384 + 83268210032*d + 6537666076*d^2 + 251526172*d^3 + 4859333*d^4 + 41280*d^5 + 96*d^6)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) - (2297295*(2264890247040 + 491517337232*d + 41845655196*d^2 + 1801527704*d^3 + 40891045*d^4 + 451663*d^5 + 1844*d^6 + d^7)*x^10)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) + (2297295*(8298524401920 + 1899032733216*d + 174843778888*d^2 + 8354009612*d^3 + 218738910*d^4 + 2996619*d^5 + 18032*d^6 + 28*d^7)*x^11)/(2097152*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) - (69615*(203959454561280 + 49371417465984*d + 4904601289344*d^2 + 258378400184*d^3 + 7697513044*d^4 + 126701666*d^5 + 1025431*d^6 + 2966*d^7 + d^8)*x^12)/(4194304*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) + (5355*(3191259702758400 + 818570955749760*d + 87562361458432*d^2 + 5059155658056*d^3 + 169678035724*d^4 + 3281127750*d^5 + 33793813*d^6 + 150384*d^7 + 156*d^8)*x^13)/(16777216*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (765*(21451619742658560 + 5835910550722560*d + 671017325609664*d^2 + 42338802340624*d^3 + 1585394150704*d^4 + 35425342064*d^5 + 447529936*d^6 + 2763551*d^7 + 5686*d^8 + d^9)*x^14)/(67108864*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (765*(16088254170992640 + 4643982487904256*d + 573095702273088*d^2 + 39353115324912*d^3 + 1634561596640*d^4 + 41681324104*d^5 + 629437172*d^6 + 5068903*d^7 + 16820*d^8 + 10*d^9)*x^15)/(268435456*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (765*(2275030635171840 + 696921153739776*d + 92197262417408*d^2 + 6871566215392*d^3 + 315005116440*d^4 + 9080888684*d^5 + 160905402*d^6 + 1621823*d^7 + 7720*d^8 + 10*d^9)*x^16)/(268435456*(19 + d)*(21 + d)*(23 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (45*(248793744351559680 + 80896759361021952*d + 11463738431054592*d^2 + 925604533224832*d^3 + 46657162860112*d^4 + 1509909856448*d^5 + 30967209448*d^6 + 379669208*d^7 + 2417173*d^8 + 5440*d^9)*x^17)/(17179869184*(19 + d)*(21 + d)*(23 + d)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) - (45*(31753642991616000 + 10963619457300480*d + 1663841218358016*d^2 + 145388823165568*d^3 + 8039589632592*d^4 + 290668392000*d^5 + 6834131304*d^6 + 99916392*d^7 + 812373*d^8 + 2720*d^9)*x^18)/(34359738368*(21 + d)*(23 + d)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7)) + (5*(69809668008837120 + 25618552549945344*d + 4166519283813888*d^2 + 394134026505728*d^3 + 23896794263328*d^4 + 963091320240*d^5 + 25803750672*d^6 + 443283432*d^7 + 4431762*d^8 + 19651*d^9)*x^19)/(274877906944*(483 + 44*d + d^2)*(43648605 + 26185767*d + 6597409*d^2 + 905779*d^3 + 73255*d^4 + 3493*d^5 + 91*d^6 + d^7))
-252070693875/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (14189175*(-163761 + 31600*d + 2390*d^2 + 80*d^3 + d^4)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (42567525*(230622 + 247955*d + 19120*d^2 + 640*d^3 + 8*d^4)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4729725*(78064578 + 27953565*d + 2265980*d^2 + 82510*d^3 + 1282*d^4 + 5*d^5)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (23648625*(85362678 + 24174831*d + 2083658*d^2 + 84370*d^3 + 1606*d^4 + 11*d^5)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4729725*(2975944860 + 781975332*d + 71715669*d^2 + 3208120*d^3 + 71570*d^4 + 668*d^5 + d^6)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (4729725*(7556887380 + 1958859946*d + 190927322*d^2 + 9352249*d^3 + 238608*d^4 + 2830*d^5 + 10*d^6)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (675675*(412585565616 + 108661802052*d + 11249404376*d^2 + 599632201*d^3 + 17250128*d^4 + 249466*d^5 + 1400*d^6 + d^7)*x^7)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (2027025*(423567799200 + 115127514552*d + 12655055756*d^2 + 730647386*d^3 + 23447459*d^4 + 400876*d^5 + 3080*d^6 + 6*d^7)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (75075*(56521383569280 + 15989209398864*d + 1864973456604*d^2 + 116169762884*d^3 + 4122288709*d^4 + 81486776*d^5 + 797986*d^6 + 2756*d^7 + d^8)*x^9)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (75075*(56459022641280 + 16695704607264*d + 2064446242200*d^2 + 138267881500*d^3 + 5386876922*d^4 + 121158331*d^5 + 1448720*d^6 + 7360*d^7 + 8*d^8)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1365*(10039416049555200 + 3109829496185376*d + 407211031294920*d^2 + 29240276487540*d^3 + 1243592300510*d^4 + 31440294193*d^5 + 445697420*d^6 + 3022090*d^7 + 6350*d^8 + d^9)*x^11)/(4194304*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) + (9555*(932901535077120 + 302959918453536*d + 41965778497800*d^2 + 3222963903620*d^3 + 148935463110*d^4 + 4192362573*d^5 + 68978070*d^6 + 589770*d^7 + 1950*d^8 + d^9)*x^12)/(8388608*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) - (9555*(482354926905600 + 164266841983968*d + 24048772615800*d^2 + 1971493349900*d^3 + 98610014650*d^4 + 3067264319*d^5 + 57658930*d^6 + 598910*d^7 + 2770*d^8 + 3*d^9)*x^13)/(16777216*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) + (525*(7063985488734720 + 2522894338067904*d + 390102773484144*d^2 + 34084117902408*d^3 + 1839588026836*d^4 + 62849300654*d^5 + 1333594276*d^6 + 16385597*d^7 + 98644*d^8 + 182*d^9)*x^14)/(67108864*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) - (525*(1067847231709440 + 400018388258016*d + 65301632708760*d^2 + 6074029989692*d^3 + 352881458034*d^4 + 13178000703*d^5 + 312624690*d^6 + 4454223*d^7 + 33306*d^8 + 91*d^9)*x^15)/(67108864*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (105*(36589007183339520 + 14380855766922240*d + 2478344297568768*d^2 + 245236482674176*d^3 + 15307932979472*d^4 + 622430937184*d^5 + 16382658152*d^6 + 266532664*d^7 + 2392013*d^8 + 8736*d^9)*x^16)/(4294967296*(15 + d)*(21 + d)*(23 + d)*(323 + 36*d + d^2)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (105*(4959128616099840 + 2046345158992896*d + 372414506884608*d^2 + 39193293203456*d^3 + 2625255771152*d^4 + 115867454752*d^5 + 3361838312*d^6 + 61633384*d^7 + 644813*d^8 + 2912*d^9)*x^17)/(8589934592*(23 + d)*(6783 + 1079*d + 57*d^2 + d^3)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (105*(1282959309864960 + 556407767273472*d + 107019069454848*d^2 + 11981611283456*d^3 + 860499380832*d^4 + 41110834800*d^5 + 1306545072*d^6 + 26634984*d^7 + 316038*d^8 + 1663*d^9)*x^18)/(68719476736*(156009 + 31600*d + 2390*d^2 + 80*d^3 + d^4)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-18918900/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (4729725*(474753 + 137176*d + 6552*d^2 + 104*d^3)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (14189175*(1130595 + 406028*d + 22916*d^2 + 532*d^3 + 4*d^4)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (4729725*(104744910 + 30989227*d + 1989504*d^2 + 55808*d^3 + 576*d^4)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4729725*(281296824 + 71176466*d + 5016167*d^2 + 160109*d^3 + 2089*d^4 + 5*d^5)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (4729725*(2091577464 + 491492994*d + 37521929*d^2 + 1344574*d^3 + 21670*d^4 + 110*d^5)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1576575*(17191521648 + 3961837806*d + 325873073*d^2 + 13002036*d^3 + 250520*d^4 + 1896*d^5 + 2*d^6)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1576575*(145354849920 + 33916680852*d + 2995419992*d^2 + 131980887*d^3 + 2959592*d^4 + 29640*d^5 + 80*d^6)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (675675*(1138316143104 + 273843235728*d + 25897582116*d^2 + 1251134668*d^3 + 32046777*d^4 + 400687*d^5 + 1827*d^6 + d^7)*x^8)/(16384*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (675675*(6171628770048 + 1546114514608*d + 156217661852*d^2 + 8227037756*d^3 + 237460965*d^4 + 3571932*d^5 + 23212*d^6 + 36*d^7)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (15015*(306924132251520 + 80498786692176*d + 8672571756252*d^2 + 495499885804*d^3 + 15947708693*d^4 + 281193934*d^5 + 2389898*d^6 + 6826*d^7 + 2*d^8)*x^10)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (15015*(1110009935704320 + 305588210077152*d + 35041299477624*d^2 + 2163221621708*d^3 + 76989113026*d^4 + 1561526183*d^5 + 16500736*d^6 + 71552*d^7 + 64*d^8)*x^11)/(2097152*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) - (455*(27042727804646400 + 7823138515113600*d + 953233134965568*d^2 + 63367642417736*d^3 + 2477148578772*d^4 + 56984413794*d^5 + 723896187*d^6 + 4290489*d^7 + 7593*d^8 + d^9)*x^12)/(4194304*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) + (245*(60104786462622720 + 18276045608223360*d + 2362958828209728*d^2 + 168672023621416*d^3 + 7203130333452*d^4 + 185896389174*d^5 + 2771754057*d^6 + 21085194*d^7 + 60138*d^8 + 26*d^9)*x^13)/(16777216*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) - (735*(9584819339397120 + 3063173874845184*d + 419750992969056*d^2 + 32098962258392*d^3 + 1490882344004*d^4 + 42796468210*d^5 + 735832169*d^6 + 6895018*d^7 + 28106*d^8 + 26*d^9)*x^14)/(33554432*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (35*(301151410694184960 + 101141666329388544*d + 14676062326505664*d^2 + 1200112554219824*d^3 + 60408957774144*d^4 + 1915666748856*d^5 + 37474606596*d^6 + 420155751*d^7 + 2269176*d^8 + 3640*d^9)*x^15)/(268435456*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (35*(42493656349347840 + 14997367835071488*d + 2303043675338112*d^2 + 201107054451520*d^3 + 10939809904296*d^4 + 381172869252*d^5 + 8395033038*d^6 + 110221035*d^7 + 750204*d^8 + 1820*d^9)*x^16)/(268435456*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (105*(90910127908454400 + 33723312603310080*d + 5479256945240832*d^2 + 510454432568192*d^3 + 29944124785232*d^4 + 1141429573312*d^5 + 28068730088*d^6 + 424500088*d^7 + 3512693*d^8 + 11648*d^9)*x^17)/(17179869184*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) - (35*(34715354642841600 + 13541924454672384*d + 2328333583008000*d^2 + 231315261428608*d^3 + 14611370248944*d^4 + 607311192768*d^5 + 16562944440*d^6 + 284654712*d^7 + 2780511*d^8 + 11648*d^9)*x^18)/(34359738368*(23 + d)*(399 + 40*d + d^2)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6)) + (35*(8452436764262400 + 3470414766944256*d + 631843821196800*d^2 + 66951294321664*d^3 + 4550066519712*d^4 + 205668879696*d^5 + 6182972880*d^6 + 119205816*d^7 + 1337418*d^8 + 6653*d^9)*x^19)/(274877906944*(9177 + 1319*d + 63*d^2 + d^3)*(2297295 + 1257288*d + 281059*d^2 + 32880*d^3 + 2125*d^4 + 72*d^5 + d^6))
-252070693875/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (675675*(-4375035 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (675675*(4767480 + 16423839*d + 1753700*d^2 + 93340*d^3 + 2470*d^4 + 26*d^5)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (225225*(368752950 + 160365645*d + 17492509*d^2 + 964950*d^3 + 27340*d^4 + 345*d^5 + d^6)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (675675*(1384043508 + 461149974*d + 52257673*d^2 + 3052600*d^3 + 95220*d^4 + 1460*d^5 + 8*d^6)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (135135*(94139829000 + 29286179262*d + 3476724101*d^2 + 216534429*d^3 + 7430670*d^4 + 133388*d^5 + 1009*d^6 + d^7)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (45045*(695612380680 + 215647067466*d + 26885893273*d^2 + 1784047242*d^3 + 66796510*d^4 + 1365804*d^5 + 13057*d^6 + 33*d^7)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (6435*(18537021901440 + 5875905246300*d + 769158537552*d^2 + 54231491951*d^3 + 2199629929*d^4 + 50430590*d^5 + 584878*d^6 + 2459*d^7 + d^8)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (6435*(112355104675968 + 36797856920640*d + 5052035728980*d^2 + 377540698220*d^3 + 16504489897*d^4 + 419849360*d^5 + 5737480*d^6 + 33680*d^7 + 40*d^8)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (715*(4948569021957120 + 1681407377116560*d + 241852807085364*d^2 + 19117634302304*d^3 + 897227752239*d^4 + 25111250409*d^5 + 395325126*d^6 + 2974326*d^7 + 6651*d^8 + d^9)*x^9)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (6435*(546056419749120 + 192757641789168*d + 29021812432188*d^2 + 2422517347340*d^3 + 121649768709*d^4 + 3719217516*d^5 + 66319302*d^6 + 609510*d^7 + 2091*d^8 + d^9)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (6435*(109942416339840 + 40335460563312*d + 6352000888020*d^2 + 559100082428*d^3 + 29953600719*d^4 + 994469532*d^5 + 19831350*d^6 + 215742*d^7 + 1011*d^8 + d^9)*x^11)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1365*(2689833350292480 + 1025693333573760*d + 168850145212224*d^2 + 15652658974808*d^3 + 892451801796*d^4 + 32018527362*d^5 + 706959051*d^6 + 8896272*d^7 + 53064*d^8 + 88*d^9)*x^12)/(4194304*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4095*(462407624888832 + 183271835712960*d + 31525455935856*d^2 + 3074793457096*d^3 + 186178862424*d^4 + 7188241266*d^5 + 174293379*d^6 + 2492424*d^7 + 18084*d^8 + 44*d^9)*x^13)/(8388608*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) + (45*(67530110300190720 + 27822033498604032*d + 4999455758708160*d^2 + 512606006201968*d^3 + 32902032315264*d^4 + 1362182207232*d^5 + 36020816580*d^6 + 577220817*d^7 + 4935216*d^8 + 16016*d^9)*x^14)/(67108864*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) - (15*(30527840604119040 + 13076717928975360*d + 2454404288147904*d^2 + 264375477857344*d^3 + 17959573385544*d^4 + 794811435684*d^5 + 22785227346*d^6 + 404439411*d^7 + 3974256*d^8 + 16016*d^9)*x^15)/(67108864*(13 + d)*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)*(693 + 239*d + 27*d^2 + d^3)) + (45*(69477164118835200 + 30953001844979712*d + 6068326350235392*d^2 + 686329966204544*d^3 + 49276680826128*d^4 + 2324503665792*d^5 + 71850831528*d^6 + 1397981976*d^7 + 15448617*d^8 + 73216*d^9)*x^16)/(4294967296*(13 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)*(4845 + 863*d + 51*d^2 + d^3)) - (45*(9375468132925440 + 4346376691912704*d + 890192030523648*d^2 + 105674237704064*d^3 + 8008476275856*d^4 + 401548664832*d^5 + 13310218152*d^6 + 280968456*d^7 + 3422889*d^8 + 18304*d^9)*x^17)/(8589934592*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (3*(36186025293250560 + 17468054519648256*d + 3738670764234240*d^2 + 465654839610880*d^3 + 37195381483680*d^4 + 1976024733648*d^5 + 69820055760*d^6 + 1582207320*d^7 + 20866410*d^8 + 122021*d^9)*x^18)/(68719476736*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-945945/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)) + (945945*(3035877 + 884800*d + 66920*d^2 + 2240*d^3 + 28*d^4)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (945945*(45285246 + 14810445*d + 1219160*d^2 + 47470*d^3 + 844*d^4 + 5*d^5)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (945945*(583301178 + 178391745*d + 16038880*d^2 + 710060*d^3 + 15392*d^4 + 130*d^5)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (315315*(8383346136 + 2388069990*d + 230436605*d^2 + 11189220*d^3 + 275654*d^4 + 2910*d^5 + 5*d^6)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (945945*(9762882264 + 2696873130*d + 276385275*d^2 + 14495480*d^3 + 398536*d^4 + 5140*d^5 + 20*d^6)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (315315*(308844904032 + 85492203912*d + 9265946906*d^2 + 521973769*d^3 + 15894308*d^4 + 243958*d^5 + 1454*d^6 + d^7)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (315315*(636040073088 + 180013948092*d + 20593862046*d^2 + 1242117614*d^3 + 41589372*d^4 + 740498*d^5 + 5874*d^6 + 11*d^7)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (45045*(58732496105472 + 17180079622704*d + 2071462629564*d^2 + 133391429444*d^3 + 4876911697*d^4 + 98794136*d^5 + 977746*d^6 + 3236*d^7 + d^8)*x^8)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (45045*(78717207171456 + 23920317609840*d + 3035346371180*d^2 + 208122790260*d^3 + 8259315309*d^4 + 187726560*d^5 + 2231460*d^6 + 10800*d^7 + 10*d^8)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1001*(15552025804707840 + 4919622336274176*d + 656116702909200*d^2 + 47789041405580*d^3 + 2048533682580*d^4 + 51695985873*d^5 + 718754400*d^6 + 4604370*d^7 + 8280*d^8 + d^9)*x^10)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (9009*(1555925298762240 + 512684113561056*d + 71781986600040*d^2 + 5542769799440*d^3 + 255611156430*d^4 + 7102020618*d^5 + 113247960*d^6 + 906210*d^7 + 2580*d^8 + d^9)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (9009*(286392946371840 + 98301592041696*d + 14436035630760*d^2 + 1179733663520*d^3 + 58330499430*d^4 + 1772165178*d^5 + 31931340*d^6 + 307530*d^7 + 1230*d^8 + d^9)*x^12)/(1048576*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) + (147*(83840548221480960 + 29973994202726784*d + 4613675923199040*d^2 + 398456597629160*d^3 + 21061796799660*d^4 + 695747043822*d^5 + 14002838385*d^6 + 158112240*d^7 + 823680*d^8 + 1144*d^9)*x^13)/(16777216*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) - (441*(13341538417858560 + 4967705791567872*d + 801021126780000*d^2 + 73021516686760*d^3 + 4116266031780*d^4 + 147149178006*d^5 + 3277563825*d^6 + 42539640*d^7 + 274560*d^8 + 572*d^9)*x^14)/(33554432*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) + (63*(139403907163422720 + 54062131220914176*d + 9128679143273280*d^2 + 877519917139600*d^3 + 52643637320400*d^4 + 2028453891408*d^5 + 49620852120*d^6 + 728933475*d^7 + 5628480*d^8 + 16016*d^9)*x^15)/(268435456*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)) - (21*(58855738111672320 + 23775908110868736*d + 4203273229440960*d^2 + 425732556061120*d^3 + 27133096960200*d^4 + 1123047353148*d^5 + 29977602690*d^6 + 492216105*d^7 + 4427280*d^8 + 16016*d^9)*x^16)/(268435456*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) + (63*(125532598648504320 + 52839489559136256*d + 9779710512180480*d^2 + 1043090852992640*d^3 + 70520911505520*d^4 + 3126090356928*d^5 + 90540024120*d^6 + 1643695560*d^7 + 16839735*d^8 + 73216*d^9)*x^17)/(17179869184*(15 + d)*(21 + d)*(23 + d)*(323 + 36*d + d^2)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)) - (63*(15921848332615680 + 6986344022022144*d + 1353937544183040*d^2 + 152011842853760*d^3 + 10888320681840*d^4 + 515510597952*d^5 + 16113450360*d^6 + 320140440*d^7 + 3660855*d^8 + 18304*d^9)*x^18)/(34359738368*(23 + d)*(6783 + 1079*d + 57*d^2 + d^3)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5)) + (21*(11579527353139200 + 5300288275304448*d + 1075928926502400*d^2 + 127129731699200*d^3 + 9635908359840*d^4 + 485869090224*d^5 + 16297890000*d^6 + 350701800*d^7 + 4392810*d^8 + 24403*d^9)*x^19)/(274877906944*(156009 + 31600*d + 2390*d^2 + 80*d^3 + d^4)*(135135 + 66009*d + 12650*d^2 + 1190*d^3 + 55*d^4 + d^5))
-252070693875/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (17325*(-100524060 + 10530252*d + 1506859*d^2 + 114120*d^3 + 4825*d^4 + 108*d^5 + d^6)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (17325*(-379043730 + 595929627*d + 84384104*d^2 + 6390720*d^3 + 270200*d^4 + 6048*d^5 + 56*d^6)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (17325*(6710547870 + 4060741131*d + 580122954*d^2 + 44644219*d^3 + 1937970*d^4 + 45649*d^5 + 486*d^6 + d^7)*x^3)/(32*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (225225*(3295725570 + 1370512377*d + 200369241*d^2 + 15885979*d^3 + 722070*d^4 + 18433*d^5 + 234*d^6 + d^7)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3465*(2974340416320 + 1130680752138*d + 170644182231*d^2 + 14063109342*d^3 + 675802459*d^4 + 18817422*d^5 + 278689*d^6 + 1698*d^7 + d^8)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3465*(7308890774640 + 2750969932956*d + 430312101372*d^2 + 37011234329*d^3 + 1884059508*d^4 + 56941664*d^5 + 957468*d^6 + 7376*d^7 + 12*d^8)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (165*(1160919073772640 + 444808275428916*d + 72187138358760*d^2 + 6485113978055*d^3 + 349107197460*d^4 + 11371863783*d^5 + 213113040*d^6 + 1977045*d^7 + 5700*d^8 + d^9)*x^7)/(8192*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1815*(318061536287040 + 125228749875768*d + 21077653524252*d^2 + 1976502165034*d^3 + 112227433773*d^4 + 3917376750*d^5 + 80869488*d^6 + 878346*d^7 + 3672*d^8 + 2*d^9)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (9075*(77521244935680 + 31450121824968*d + 5486114323476*d^2 + 536429498386*d^3 + 32053470981*d^4 + 1193775870*d^5 + 26920824*d^6 + 335034*d^7 + 1824*d^8 + 2*d^9)*x^9)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (5445*(511685622120960 + 214025416686144*d + 38669863756808*d^2 + 3939020892956*d^3 + 247230544862*d^4 + 9790519221*d^5 + 239500352*d^6 + 3355464*d^7 + 22368*d^8 + 40*d^9)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (5445*(102721329103680 + 44300622652272*d + 8287161367984*d^2 + 878720082808*d^3 + 57839865916*d^4 + 2428083273*d^5 + 64031296*d^6 + 995652*d^7 + 7824*d^8 + 20*d^9)*x^11)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3465*(835072948846080 + 371337780344832*d + 71900967930240*d^2 + 7930658477560*d^3 + 546659258820*d^4 + 24258227666*d^5 + 685827735*d^6 + 11702240*d^7 + 105600*d^8 + 352*d^9)*x^12)/(4194304*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3465*(429148212756480 + 196777158939648*d + 39429197528352*d^2 + 4521060588664*d^3 + 325895303988*d^4 + 15247030970*d^5 + 459879813*d^6 + 8530016*d^7 + 86592*d^8 + 352*d^9)*x^13)/(8388608*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (2475*(960350140108800 + 454112531647488*d + 94146781166912*d^2 + 11215150580976*d^3 + 844303208224*d^4 + 41543016424*d^5 + 1330809508*d^6 + 26608519*d^7 + 298496*d^8 + 1408*d^9)*x^14)/(67108864*(7 + d)*(9 + d)*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(195 + 28*d + d^2)) - (495*(720262505733120 + 351277169539968*d + 75339311326336*d^2 + 9318253444672*d^3 + 731671783864*d^4 + 37770366732*d^5 + 1279456234*d^6 + 27354243*d^7 + 333696*d^8 + 1760*d^9)*x^15)/(67108864*(11 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)*(3315 + 671*d + 45*d^2 + d^3)) + (165*(14674777987645440 + 7382930023950336*d + 1637811258016512*d^2 + 210189919301504*d^3 + 17190053023248*d^4 + 928588659264*d^5 + 33110888328*d^6 + 750898776*d^7 + 9818097*d^8 + 56320*d^9)*x^16)/(4294967296*(11 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)) - (165*(1967801619087360 + 1021442052593664*d + 234327803370240*d^2 + 31179552630400*d^3 + 2651604683280*d^4 + 149449524672*d^5 + 5581975560*d^6 + 133216200*d^7 + 1843185*d^8 + 11264*d^9)*x^17)/(8589934592*(23 + d)*(693 + 239*d + 27*d^2 + d^3)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5)) + (55*(1507252608368640 + 807324282114048*d + 191459628707328*d^2 + 26385404758016*d^3 + 2328603836832*d^4 + 136476148368*d^5 + 5311735632*d^6 + 132382104*d^7 + 1917018*d^8 + 12289*d^9)*x^18)/(68719476736*(693 + 239*d + 27*d^2 + d^3)*(30421755 + 10530252*d + 1506859*d^2 + 114120*d^3 + 4825*d^4 + 108*d^5 + d^6))
-51975/((7 + d)*(9 + d)*(11 + d)*(13 + d)) + (779625*(4356947 + 1260018*d + 134900*d^2 + 7180*d^3 + 190*d^4 + 2*d^5)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (51975*(513303525 + 154622412*d + 17313118*d^2 + 989320*d^3 + 29790*d^4 + 428*d^5 + 2*d^6)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (51975*(11493202410 + 3545260497*d + 421840608*d^2 + 26251120*d^3 + 896840*d^4 + 15848*d^5 + 112*d^6)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (51975*(48332828520 + 15232322394*d + 1919000157*d^2 + 128353349*d^3 + 4815590*d^4 + 96936*d^5 + 853*d^6 + d^7)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (675675*(12008284560 + 3879907452*d + 513633606*d^2 + 36459029*d^3 + 1474070*d^4 + 32928*d^5 + 349*d^6 + d^7)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3465*(11851197538320 + 3940093018008*d + 545132712666*d^2 + 40780491107*d^3 + 1762734409*d^4 + 43297502*d^5 + 541654*d^6 + 2483*d^7 + d^8)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (10395*(15950408060160 + 5469559177764*d + 788526480528*d^2 + 61967770931*d^3 + 2853313272*d^4 + 76593616*d^5 + 1106632*d^6 + 6864*d^7 + 8*d^8)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (495*(4376926776983040 + 1549933816220496*d + 232479861139860*d^2 + 19160972854120*d^3 + 937415131555*d^4 + 27333132953*d^5 + 447407590*d^6 + 3471230*d^7 + 7555*d^8 + d^9)*x^8)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (5445*(530747750816640 + 194180318347680*d + 30277220307528*d^2 + 2614057366556*d^3 + 135547987722*d^4 + 4268133849*d^5 + 77988582*d^6 + 725214*d^7 + 2403*d^8 + d^9)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (27225*(116168877135360 + 43916744946816*d + 7114171795848*d^2 + 642717373780*d^3 + 35240187514*d^4 + 1192275833*d^5 + 24051622*d^6 + 260750*d^7 + 1171*d^8 + d^9)*x^10)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1485*(7652474695434240 + 2989201375643616*d + 502837654571512*d^2 + 47487471881924*d^3 + 2747337501538*d^4 + 99450325009*d^5 + 2195813928*d^6 + 27190856*d^7 + 154132*d^8 + 220*d^9)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1485*(1405211311768320 + 567138555008928*d + 99030715785096*d^2 + 9767376259132*d^3 + 595130563734*d^4 + 22966686547*d^5 + 551059124*d^6 + 7669508*d^7 + 52426*d^8 + 110*d^9)*x^12)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (10395*(956424982947840 + 398830529736576*d + 72266772961600*d^2 + 7437898510920*d^3 + 476502713980*d^4 + 19541947798*d^5 + 506409725*d^6 + 7819680*d^7 + 62480*d^8 + 176*d^9)*x^13)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (10395*(455272687134720 + 196162598753280*d + 36874490599008*d^2 + 3957559334856*d^3 + 266177376012*d^4 + 11567778574*d^5 + 322015927*d^6 + 5458464*d^7 + 49808*d^8 + 176*d^9)*x^14)/(33554432*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) + (2475*(2845019535482880 + 1266709618782720*d + 246980043177536*d^2 + 27623021140080*d^3 + 1947790830048*d^4 + 89466505128*d^5 + 2662499364*d^6 + 49094535*d^7 + 501952*d^8 + 2112*d^9)*x^15)/(268435456*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)) - (495*(1994573172695040 + 917810615022336*d + 185588798928832*d^2 + 21617848129184*d^3 + 1596043308328*d^4 + 77290899644*d^5 + 2447974858*d^6 + 48695171*d^7 + 548592*d^8 + 2640*d^9)*x^16)/(268435456*(13 + d)*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)*(693 + 239*d + 27*d^2 + d^3)) + (495*(12708585906831360 + 6045072352856064*d + 1267574842775808*d^2 + 153688956681856*d^3 + 11865194815152*d^4 + 604296805056*d^5 + 20278715352*d^6 + 431678664*d^7 + 5278203*d^8 + 28160*d^9)*x^17)/(17179869184*(13 + d)*(21 + d)*(23 + d)*(693 + 239*d + 27*d^2 + d^3)*(4845 + 863*d + 51*d^2 + d^3)) - (495*(1603871116001280 + 788841093445632*d + 171515741630720*d^2 + 21633369238400*d^3 + 1744009214640*d^4 + 93166575936*d^5 + 3297089880*d^6 + 74511000*d^7 + 975355*d^8 + 5632*d^9)*x^18)/(34359738368*(23 + d)*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (55*(3478275007119360 + 1769409831407616*d + 398874059214336*d^2 + 52298204936192*d^3 + 4395219048864*d^4 + 245534587536*d^5 + 9117685584*d^6 + 217021848*d^7 + 3004506*d^8 + 18433*d^9)*x^19)/(274877906944*(9009 + 3800*d + 590*d^2 + 40*d^3 + d^4)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-252070693875/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (945*(-2066033970 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7)*x)/(2*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (14175*(-1334400210 + 587096613*d + 108422804*d^2 + 11048716*d^3 + 668780*d^4 + 24052*d^5 + 476*d^6 + 4*d^7)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (315*(60197661810 + 94604176539*d + 17548114569*d^2 + 1800424619*d^3 + 110101369*d^4 + 4027541*d^5 + 82411*d^6 + 761*d^7 + d^8)*x^3)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (315*(1394630033940 + 860112603162*d + 161205348897*d^2 + 16768549112*d^3 + 1046403232*d^4 + 39532808*d^5 + 858088*d^6 + 9128*d^7 + 28*d^8)*x^4)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (63*(110549308910040 + 55718052585426*d + 10605643240635*d^2 + 1125521619585*d^3 + 72257502275*d^4 + 2849215873*d^5 + 66413165*d^6 + 813715*d^7 + 3785*d^8 + d^9)*x^5)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (819*(22142040144840 + 10506102415326*d + 2039687289495*d^2 + 221931613140*d^3 + 14737043195*d^4 + 609553273*d^5 + 15274805*d^6 + 211435*d^7 + 1265*d^8 + d^9)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (819*(21501597791520 + 10090503546858*d + 2004562775235*d^2 + 224343532760*d^3 + 15448961605*d^4 + 670759439*d^5 + 17987515*d^6 + 275765*d^7 + 1975*d^8 + 3*d^9)*x^7)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (9009*(47604767333760 + 22550163412176*d + 4593308016420*d^2 + 529614242820*d^3 + 37840808915*d^4 + 1721726608*d^5 + 49113680*d^6 + 821680*d^7 + 6800*d^8 + 16*d^9)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (45045*(11618843814720 + 5604124634784*d + 1171583480076*d^2 + 139227923876*d^3 + 10314126011*d^4 + 490547848*d^5 + 14805224*d^6 + 267544*d^7 + 2504*d^8 + 8*d^9)*x^9)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (27027*(76492368829440 + 37701192172896*d + 8091059424760*d^2 + 990713210860*d^3 + 76003593050*d^4 + 3769184083*d^5 + 119836640*d^6 + 2321440*d^7 + 24160*d^8 + 96*d^9)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (27027*(15291666622080 + 7711377697152*d + 1698590917200*d^2 + 214170425220*d^3 + 16992978940*d^4 + 876782291*d^5 + 29260000*d^6 + 603680*d^7 + 6880*d^8 + 32*d^9)*x^11)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (819*(2597787113886720 + 1340794637296128*d + 303030060320160*d^2 + 39318255574760*d^3 + 3222583154980*d^4 + 172652288774*d^5 + 6027562765*d^6 + 131613440*d^7 + 1619200*d^8 + 8448*d^9)*x^12)/(4194304*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (819*(1327677148224000 + 701354423379456*d + 162585074623680*d^2 + 21693964381480*d^3 + 1834593921860*d^4 + 101858112958*d^5 + 3707320295*d^6 + 85126720*d^7 + 1115840*d^8 + 6336*d^9)*x^13)/(8388608*(7 + d)*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (315*(5483416519526400 + 2964510620243712*d + 704640501803136*d^2 + 96621166175760*d^3 + 8420135376688*d^4 + 483424177040*d^5 + 18276372604*d^6 + 438486215*d^7 + 6053632*d^8 + 36608*d^9)*x^14)/(67108864*(7 + d)*(9 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (63*(4083262942187520 + 2259022508517888*d + 550342889224320*d^2 + 77486681370240*d^3 + 6948420467800*d^4 + 411525806804*d^5 + 16097509330*d^6 + 401035235*d^7 + 5774080*d^8 + 36608*d^9)*x^15)/(67108864*(7 + d)*(9 + d)*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (27*(64169884338094080 + 36322628421076992*d + 9064726044043520*d^2 + 1309142479594880*d^3 + 120588334279280*d^4 + 7347627339136*d^5 + 296185792280*d^6 + 7617665320*d^7 + 113445615*d^8 + 745472*d^9)*x^16)/(4294967296*(7 + d)*(9 + d)*(21 + d)*(23 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (9*(25560484973936640 + 14798064989730816*d + 3780232145207040*d^2 + 559267220704640*d^3 + 52810488025680*d^4 + 3300910558848*d^5 + 136578194760*d^6 + 3607377960*d^7 + 55193805*d^8 + 372736*d^9)*x^17)/(8589934592*(23 + d)*(63 + 16*d + d^2)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) + (5*(11605846552215552 + 6868494784401408*d + 1794161154286080*d^2 + 271477101289984*d^3 + 26220051254880*d^4 + 1676169750192*d^5 + 70917078960*d^6 + 1914721896*d^7 + 29933478*d^8 + 206435*d^9)*x^18)/(68719476736*(63 + 16*d + d^2)*(334639305 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7))
-3150/((7 + d)*(9 + d)*(11 + d)) + (1575*(2427126975 + 673936128*d + 96438976*d^2 + 7303680*d^3 + 308800*d^4 + 6912*d^5 + 64*d^6)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4725*(6672945825 + 1841625099*d + 269710000*d^2 + 21135499*d^3 + 944020*d^4 + 23401*d^5 + 280*d^6 + d^7)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (7875*(81518285862 + 24478297641*d + 3730343488*d^2 + 308049804*d^3 + 14839120*d^4 + 413892*d^5 + 6112*d^6 + 36*d^7)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1575*(1513591527240 + 505303168266*d + 80488920299*d^2 + 7016191886*d^3 + 362533779*d^4 + 11115134*d^5 + 188121*d^6 + 1394*d^7 + d^8)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1575*(4437394158600 + 1622759922090*d + 269347192683*d^2 + 24644541544*d^3 + 1350422906*d^4 + 44576560*d^5 + 834302*d^6 + 7336*d^7 + 14*d^8)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (105*(635691439787040 + 248457357756216*d + 42762786505230*d^2 + 4081893024515*d^3 + 235161547350*d^4 + 8262514683*d^5 + 168599670*d^6 + 1724385*d^7 + 5610*d^8 + d^9)*x^6)/(2048*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1365*(95878944635040 + 39260883534156*d + 6980471842890*d^2 + 692172640040*d^3 + 41718053130*d^4 + 1551650643*d^5 + 34291410*d^6 + 401385*d^7 + 1830*d^8 + d^9)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4095*(25761040305840 + 10920965586516*d + 2001450631050*d^2 + 205658157300*d^3 + 12934163840*d^4 + 507745183*d^5 + 12091700*d^6 + 159325*d^7 + 920*d^8 + d^9)*x^8)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (15015*(149037872054400 + 65032163783856*d + 12272234378700*d^2 + 1305070070300*d^3 + 85519395105*d^4 + 3535284528*d^5 + 90261600*d^6 + 1318800*d^7 + 9120*d^8 + 16*d^9)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (75075*(32500964275200 + 14562184160016*d + 2828458582908*d^2 + 311059609756*d^3 + 21213743409*d^4 + 921417816*d^5 + 25093872*d^6 + 401544*d^7 + 3216*d^8 + 8*d^9)*x^10)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (12285*(711322205460480 + 327000745289952*d + 65360255017240*d^2 + 7429199631380*d^3 + 526713642650*d^4 + 23982789021*d^5 + 693421760*d^6 + 12033120*d^7 + 109120*d^8 + 352*d^9)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4095*(390496506842880 + 184147935017472*d + 37870588448480*d^2 + 4446542621300*d^3 + 327350956160*d^4 + 15590216151*d^5 + 476556320*d^6 + 8896800*d^7 + 89760*d^8 + 352*d^9)*x^12)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (315*(24093362207416320 + 11654847645291648*d + 2465633149300480*d^2 + 298874644454600*d^3 + 22820965143420*d^4 + 1134389197894*d^5 + 36521626545*d^6 + 728416000*d^7 + 8053760*d^8 + 36608*d^9)*x^13)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (315*(11419716814571520 + 5666697073990656*d + 1232940801514080*d^2 + 154199837401160*d^3 + 12197782867900*d^4 + 631553465438*d^5 + 21339125395*d^6 + 451730240*d^7 + 5399680*d^8 + 27456*d^9)*x^14)/(33554432*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (525*(10145543742996480 + 5164407692951040*d + 1155361357116480*d^2 + 148995323984368*d^3 + 12195803448432*d^4 + 656363524512*d^5 + 23192078400*d^6 + 517777137*d^7 + 6609408*d^8 + 36608*d^9)*x^15)/(268435456*(7 + d)*(9 + d)*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(195 + 28*d + d^2)) - (105*(7073843397304320 + 3693789248905728*d + 849447226425600*d^2 + 112878824595520*d^3 + 9548592603000*d^4 + 532994409564*d^5 + 19621637250*d^6 + 459098805*d^7 + 6190080*d^8 + 36608*d^9)*x^16)/(268435456*(11 + d)*(19 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)*(3315 + 671*d + 45*d^2 + d^3)) + (45*(104502838657351680 + 55976463816579072*d + 13227865164476160*d^2 + 1809854099670400*d^3 + 157989960947280*d^4 + 9124493413056*d^5 + 348618766440*d^6 + 8496370200*d^7 + 119848965*d^8 + 745472*d^9)*x^17)/(17179869184*(11 + d)*(21 + d)*(23 + d)*(63 + 16*d + d^2)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)) - (15*(39272297219850240 + 21576651325249536*d + 5237033243116800*d^2 + 737034300894080*d^3 + 66281498799600*d^4 + 3950048171328*d^5 + 156002763000*d^6 + 3937380120*d^7 + 57630735*d^8 + 372736*d^9)*x^18)/(34359738368*(23 + d)*(693 + 239*d + 27*d^2 + d^3)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5)) + (15*(9378460323348480 + 5283863322292224*d + 1316368579576320*d^2 + 190319470128640*d^3 + 17597069908320*d^4 + 1078988237712*d^5 + 43871807280*d^6 + 1140579960*d^7 + 17203350*d^8 + 114689*d^9)*x^19)/(274877906944*(693 + 239*d + 27*d^2 + d^3)*(30421755 + 10530252*d + 1506859*d^2 + 114120*d^3 + 4825*d^4 + 108*d^5 + d^6))
-252070693875/((7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (105*(-40200365205 + 1650930048*d + 390205836*d^2 + 51965312*d^3 + 4266934*d^4 + 221312*d^5 + 7084*d^6 + 128*d^7 + d^8)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (105*(-316103197410 + 50865574311*d + 12486586752*d^2 + 1662889984*d^3 + 136541888*d^4 + 7081984*d^5 + 226688*d^6 + 4096*d^7 + 32*d^8)*x^2)/(16*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (35*(-3678267943350 + 2302579336545*d + 567449392248*d^2 + 75739908236*d^3 + 6239019612*d^4 + 325169334*d^5 + 10493112*d^6 + 192684*d^7 + 1578*d^8 + d^9)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (525*(122634201690 + 737386926669*d + 180406554246*d^2 + 24190318732*d^3 + 2006221084*d^4 + 105627830*d^5 + 3465784*d^6 + 65708*d^7 + 586*d^8 + d^9)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3675*(348908570010 + 356877212949*d + 86757153606*d^2 + 11718643852*d^3 + 982156924*d^4 + 52512950*d^5 + 1765624*d^6 + 34988*d^7 + 346*d^8 + d^9)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3185*(2874323071620 + 2081086838406*d + 505348628472*d^2 + 68962493849*d^3 + 5861854488*d^4 + 319751964*d^5 + 11082288*d^6 + 231096*d^7 + 2532*d^8 + 10*d^9)*x^6)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (9555*(1071415801170 + 677210487381*d + 165212261082*d^2 + 22840949469*d^3 + 1975134028*d^4 + 110302094*d^5 + 3954328*d^6 + 86876*d^7 + 1042*d^8 + 5*d^9)*x^7)/(1024*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (15015*(17823802217760 + 10642484406240*d + 2620972655676*d^2 + 367961985132*d^3 + 32445772709*d^4 + 1858883488*d^5 + 68991104*d^6 + 1592128*d^7 + 20576*d^8 + 112*d^9)*x^8)/(32768*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (25025*(13497072573600 + 7900634431008*d + 1971041538132*d^2 + 281490042764*d^3 + 25345573743*d^4 + 1490620320*d^5 + 57203328*d^6 + 1379136*d^7 + 18912*d^8 + 112*d^9)*x^9)/(65536*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (75075*(17992145606400 + 10520538719328*d + 2664765339192*d^2 + 387530808284*d^3 + 35647151218*d^4 + 2150664635*d^5 + 85109248*d^6 + 2130176*d^7 + 30592*d^8 + 192*d^9)*x^10)/(524288*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (15015*(17989926323040 + 10608036059952*d + 2731211209584*d^2 + 404597332228*d^3 + 38005001636*d^4 + 2348396743*d^5 + 95505536*d^6 + 2466112*d^7 + 36704*d^8 + 240*d^9)*x^11)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3185*(433960123726080 + 259204496678784*d + 67858876819008*d^2 + 10236516570136*d^3 + 980824104132*d^4 + 61936550946*d^5 + 2579039007*d^6 + 68319744*d^7 + 1045248*d^8 + 7040*d^9)*x^12)/(4194304*(7 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(99 + 20*d + d^2)) - (9555*(73245781405440 + 44392830704640*d + 11813867355744*d^2 + 1813204755208*d^3 + 176940171196*d^4 + 11390161262*d^5 + 483889951*d^6 + 13087232*d^7 + 204544*d^8 + 1408*d^9)*x^13)/(8388608*(7 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(1287 + 359*d + 33*d^2 + d^3)) + (525*(2094061740825600 + 1288201367211264*d + 348225594870720*d^2 + 54312255227216*d^3 + 5387975243168*d^4 + 352681900984*d^5 + 15236829020*d^6 + 419055649*d^7 + 6659072*d^8 + 46592*d^9)*x^14)/(67108864*(7 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(19305 + 6672*d + 854*d^2 + 48*d^3 + d^4)) - (175*(923668204193280 + 576483006350592*d + 158132296488960*d^2 + 25027500014048*d^3 + 2519195609784*d^4 + 167275559052*d^5 + 7328253450*d^6 + 204285027*d^7 + 3288576*d^8 + 23296*d^9)*x^15)/(67108864*(7 + d)*(19 + d)*(21 + d)*(23 + d)*(328185 + 132729*d + 21190*d^2 + 1670*d^3 + 65*d^4 + d^5)) + (105*(10214332723445760 + 6462639093915648*d + 1796728856668416*d^2 + 288117925380992*d^3 + 29370555852624*d^4 + 1973987383872*d^5 + 87480031464*d^6 + 2465240568*d^7 + 40091661*d^8 + 286720*d^9)*x^16)/(4294967296*(7 + d)*(21 + d)*(23 + d)*(6235515 + 2850036*d + 535339*d^2 + 52920*d^3 + 2905*d^4 + 84*d^5 + d^6)) - (105*(1332302474280960 + 853679455838208*d + 240236811653376*d^2 + 38970778274432*d^3 + 4016091545424*d^4 + 272678734272*d^5 + 12198841704*d^6 + 346786728*d^7 + 5685261*d^8 + 40960*d^9)*x^17)/(8589934592*(7 + d)*(23 + d)*(130945815 + 66086271*d + 14092155*d^2 + 1646659*d^3 + 113925*d^4 + 4669*d^5 + 105*d^6 + d^7)) + (35*(986892674826240 + 639667078447104*d + 181960626590208*d^2 + 29814234359296*d^3 + 3100964523552*d^4 + 212334004176*d^5 + 9572854032*d^6 + 274054584*d^7 + 4521618*d^8 + 32765*d^9)*x^18)/(68719476736*(7 + d)*(3011753745 + 1650930048*d + 390205836*d^2 + 51965312*d^3 + 4266934*d^4 + 221312*d^5 + 7084*d^6 + 128*d^7 + d^8))
-210/((7 + d)*(9 + d)) + (1785*(2327069745 + 585018108*d + 108422804*d^2 + 11048716*d^3 + 668780*d^4 + 24052*d^5 + 476*d^6 + 4*d^7)*x)/(4*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (105*(339978984345 + 83156831838*d + 15580124418*d^2 + 1612080358*d^3 + 99822338*d^4 + 3725722*d^5 + 79142*d^6 + 802*d^7 + 2*d^8)*x^2)/(8*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (105*(6595158720150 + 1819324692135*d + 348325903616*d^2 + 37057626368*d^3 + 2386650112*d^4 + 94519040*d^5 + 2216704*d^6 + 27392*d^7 + 128*d^8)*x^3)/(64*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (35*(67391700175800 + 21861780855030*d + 4305217431819*d^2 + 474240544469*d^3 + 31978585359*d^4 + 1348783149*d^5 + 34652961*d^6 + 494511*d^7 + 3021*d^8 + d^9)*x^4)/(128*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (105*(59794949934720 + 22594663341756*d + 4587199518498*d^2 + 524027185257*d^3 + 36958225675*d^4 + 1649561249*d^5 + 45620197*d^6 + 720683*d^7 + 5185*d^8 + 5*d^9)*x^5)/(256*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (735*(18716956778520 + 7977583956816*d + 1668736654978*d^2 + 197339907977*d^3 + 14492285675*d^4 + 678741889*d^5 + 19917317*d^6 + 340363*d^7 + 2785*d^8 + 5*d^9)*x^6)/(512*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (455*(222347668546080 + 103208950822284*d + 22198088010084*d^2 + 2709046324579*d^3 + 206162204724*d^4 + 10062405276*d^5 + 310447116*d^6 + 5673396*d^7 + 51996*d^8 + 140*d^9)*x^7)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1365*(57270702812400 + 28154224719540*d + 6211213785672*d^2 + 779870218981*d^3 + 61263316954*d^4 + 3101675150*d^5 + 100076998*d^6 + 1943834*d^7 + 19726*d^8 + 70*d^9)*x^8)/(4096*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (15015*(107699268781440 + 55045755880560*d + 12430290694236*d^2 + 1601839618316*d^3 + 129541483421*d^4 + 6783282016*d^5 + 228157664*d^6 + 4689184*d^7 + 52064*d^8 + 224*d^9)*x^9)/(131072*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (5005*(347236986378240 + 182545185407472*d + 42130263679236*d^2 + 5562752606684*d^3 + 462302426355*d^4 + 24990268128*d^5 + 874142304*d^6 + 18926496*d^7 + 227040*d^8 + 1120*d^9)*x^10)/(262144*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1365*(4519264236157440 + 2430029214941472*d + 572645951679336*d^2 + 77385597206084*d^3 + 6601279779430*d^4 + 367832695853*d^5 + 13349413504*d^6 + 303015296*d^7 + 3879040*d^8 + 21120*d^9)*x^11)/(2097152*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1365*(821374528423680 + 450548929796544*d + 108348554105104*d^2 + 14974402304524*d^3 + 1309896420644*d^4 + 75129213901*d^5 + 2821544096*d^6 + 66791776*d^7 + 902176*d^8 + 5280*d^9)*x^12)/(1048576*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (245*(21577976763033600 + 12061036637596800*d + 2958782468365632*d^2 + 417947826052856*d^3 + 37455077569284*d^4 + 2207592166170*d^5 + 85543249563*d^6 + 2100528384*d^7 + 29642496*d^8 + 183040*d^9)*x^13)/(16777216*(7 + d)*(9 + d)*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (105*(23695671104501760 + 13490142390996480*d + 3374777851668384*d^2 + 486909788659224*d^3 + 44652802810084*d^4 + 2699385206714*d^5 + 107582753341*d^6 + 2726110976*d^7 + 39859456*d^8 + 256256*d^9)*x^14)/(33554432*(7 + d)*(9 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (105*(34807118470225920 + 20177782824185856*d + 5145365471290688*d^2 + 757634861850832*d^3 + 71004351321120*d^4 + 4393191929784*d^5 + 179496540132*d^6 + 4671284133*d^7 + 70282240*d^8 + 465920*d^9)*x^15)/(268435456*(7 + d)*(9 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (35*(14429173898280960 + 8514801924945408*d + 2211951627417984*d^2 + 332062105513376*d^3 + 31753287887160*d^4 + 2006181646812*d^5 + 83764663626*d^6 + 2229268719*d^7 + 34321920*d^8 + 232960*d^9)*x^16)/(268435456*(7 + d)*(9 + d)*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (105*(30133090156216320 + 18093196889266176*d + 4784485499225856*d^2 + 731393610000256*d^3 + 71238157482576*d^4 + 4585295918784*d^5 + 195059933544*d^6 + 5288970744*d^7 + 82952229*d^8 + 573440*d^9)*x^17)/(17179869184*(7 + d)*(9 + d)*(21 + d)*(23 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (105*(3728255982796800 + 2276400824616960*d + 612157043021568*d^2 + 95158749026944*d^3 + 9423407643216*d^4 + 616511568960*d^5 + 26647556712*d^6 + 733794216*d^7 + 11681829*d^8 + 81920*d^9)*x^18)/(34359738368*(23 + d)*(63 + 16*d + d^2)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) + (35*(2631711384207360 + 1632673584009216*d + 445967787068928*d^2 + 70388428863488*d^3 + 7073759675808*d^4 + 469369232976*d^5 + 20562453072*d^6 + 573494712*d^7 + 9240282*d^8 + 65533*d^9)*x^19)/(274877906944*(63 + 16*d + d^2)*(334639305 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7))

==> anc/F6.txt <==
0
0
0
0
0
-1
-1 - (3*x)/4
-28/(11 + d) - (7*(3 + d)*x)/(4*(11 + d)) - (7*x^2)/(4*(11 + d))
-28/(11 + d) - (21*x)/(11 + d) - (7*(2 + d)*x^2)/(4*(11 + d)) + (7*(6 + d)*x^3)/(16*(11 + d))
0
0
-1
-1/4*x
-28/(11 + d) + (14*x)/(11 + d) + ((-3 + d)*x^2)/(8*(11 + d))
-1 + (3*(-3 + d)*x)/(2*(11 + d)) + ((9 - 3*d)*x^2)/(44 + 4*d) + ((23 + 4*d)*x^3)/(176 + 16*d)
(3*x)/4
-28/(11 + d) + (14*x)/(11 + d) + ((-3 + d)*x^2)/(8*(11 + d))
(7*x)/(11 + d) - (7*x^2)/(2*(11 + d)) - ((4 + d)*x^3)/(16*(11 + d))
-630/(143 + 24*d + d^2) - (63*(3 + d)*x)/((11 + d)*(13 + d)) + (63*(-2 + d)*x^2)/(4*(11 + d)*(13 + d)) - (21*(74 + 21*d + d^2)*x^3)/(16*(11 + d)*(13 + d)) + (63*(112 + 22*d + d^2)*x^4)/(128*(11 + d)*(13 + d))
-630/(143 + 24*d + d^2) - (945*x)/(286 + 48*d + 2*d^2) - (315*(2 + d)*x^2)/(4*(11 + d)*(13 + d)) + (105*(34 + 7*d)*x^3)/(16*(11 + d)*(13 + d)) - (105*(192 + 34*d + d^2)*x^4)/(128*(11 + d)*(13 + d)) + (21*(1312 + 226*d + 9*d^2)*x^5)/(512*(143 + 24*d + d^2))
-630/(143 + 24*d + d^2) - (7*(-217 + 24*d + d^2)*x)/(4*(11 + d)*(13 + d)) + (21*(27 + 22*d + d^2)*x^2)/(8*(11 + d)*(13 + d)) - (21*(87 + 22*d + d^2)*x^3)/(16*(11 + d)*(13 + d)) + (7*(592 + 114*d + 5*d^2)*x^4)/(128*(143 + 24*d + d^2))
-28/(11 + d) + (7*(-17 + 16*d)*x)/(2*(11 + d)*(13 + d)) - (7*(18 + 49*d + d^2)*x^2)/(4*(11 + d)*(13 + d)) + (7*(742 + 187*d + 6*d^2)*x^3)/(16*(11 + d)*(13 + d)) - (7*(880 + 163*d + 6*d^2)*x^4)/(32*(11 + d)*(13 + d)) + (7*(2544 + 434*d + 17*d^2)*x^5)/(512*(11 + d)*(13 + d))
-630/(143 + 24*d + d^2) + (630*x)/(143 + 24*d + d^2) + (35*(-14 + d)*x^2)/(4*(11 + d)*(13 + d)) - (35*(4 + d)*x^3)/(8*(11 + d)*(13 + d)) - (5*(24 + 10*d + d^2)*x^4)/(128*(143 + 24*d + d^2))
-1 + (5*(80 + 24*d + d^2)*x)/(2*(11 + d)*(13 + d)) - (5*(80 + 24*d + d^2)*x^2)/(2*(11 + d)*(13 + d)) + (5*(474 + 103*d + 4*d^2)*x^3)/(16*(11 + d)*(13 + d)) - (5*(314 + 55*d + 2*d^2)*x^4)/(32*(11 + d)*(13 + d)) + ((2168 + 334*d + 11*d^2)*x^5)/(512*(143 + 24*d + d^2))
-630/(143 + 24*d + d^2) + (630*x)/(143 + 24*d + d^2) - (21*(58 + d)*x^2)/(4*(11 + d)*(13 + d)) + (21*(28 + d)*x^3)/(8*(11 + d)*(13 + d)) + (7*(20 + 18*d + d^2)*x^4)/(128*(143 + 24*d + d^2))
(945*x)/(286 + 48*d + 2*d^2) - (945*x^2)/(286 + 48*d + 2*d^2) - (7*(-262 + 11*d)*x^3)/(16*(11 + d)*(13 + d)) + (7*(8 + 11*d)*x^4)/(32*(11 + d)*(13 + d)) + (7*(-8 + 2*d + d^2)*x^5)/(512*(143 + 24*d + d^2))
-13860/((11 + d)*(13 + d)*(15 + d)) - (3465*(3 + d)*x)/(2*(11 + d)*(13 + d)*(15 + d)) + (3465*d*x^2)/(4*(11 + d)*(13 + d)*(15 + d)) - (1155*(90 + 25*d + d^2)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)) + (3465*(120 + 24*d + d^2)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)) - (231*(6240 + 1238*d + 69*d^2 + d^3)*x^5)/(512*(15 + d)*(143 + 24*d + d^2)) + (231*(2880 + 628*d + 44*d^2 + d^3)*x^6)/(1024*(15 + d)*(143 + 24*d + d^2))
-13860/((11 + d)*(13 + d)*(15 + d)) - (10395*x)/((11 + d)*(13 + d)*(15 + d)) - (10395*(2 + d)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)) + (3465*(50 + 11*d)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)) - (3465*(240 + 42*d + d^2)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)) + (693*(3120 + 506*d + 17*d^2)*x^5)/(256*(15 + d)*(143 + 24*d + d^2)) - (231*(12240 + 2084*d + 96*d^2 + d^3)*x^6)/(1024*(15 + d)*(143 + 24*d + d^2)) + (99*(19440 + 3852*d + 244*d^2 + 5*d^3)*x^7)/(4096*(2145 + 503*d + 39*d^2 + d^3))
-13860/((11 + d)*(13 + d)*(15 + d)) - (63*(-135 + 28*d + d^2)*x)/((11 + d)*(13 + d)*(15 + d)) + (63*(285 + 194*d + 8*d^2)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)) - (21*(8070 + 2243*d + 114*d^2 + d^3)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)) + (63*(8760 + 1974*d + 119*d^2 + 2*d^3)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)) - (63*(6540 + 1422*d + 95*d^2 + 2*d^3)*x^5)/(128*(11 + d)*(13 + d)*(15 + d)) + (21*(22080 + 4858*d + 345*d^2 + 8*d^3)*x^6)/(1024*(11 + d)*(195 + 28*d + d^2))
-630/(143 + 24*d + d^2) + (315*(-2 + 5*d)*x)/((11 + d)*(13 + d)*(15 + d)) - (315*(48 + 49*d + d^2)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)) + (315*(1020 + 265*d + 8*d^2)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)) - (105*(25440 + 4922*d + 189*d^2 + d^3)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)) + (63*(44040 + 8076*d + 392*d^2 + 5*d^3)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)) - (63*(24360 + 4656*d + 272*d^2 + 5*d^3)*x^6)/(512*(15 + d)*(143 + 24*d + d^2)) + (3*(473520 + 96232*d + 6330*d^2 + 137*d^3)*x^7)/(4096*(15 + d)*(143 + 24*d + d^2))
-13860/((11 + d)*(13 + d)*(15 + d)) - (7*(-9735 + 503*d + 39*d^2 + d^3)*x)/(4*(11 + d)*(13 + d)*(15 + d)) + (35*(-285 + 539*d + 39*d^2 + d^3)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)) - (35*(1695 + 539*d + 39*d^2 + d^3)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)) + (35*(8520 + 2092*d + 155*d^2 + 4*d^3)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)) - (35*(4338 + 1014*d + 77*d^2 + 2*d^3)*x^5)/(128*(15 + d)*(143 + 24*d + d^2)) + (7*(17040 + 3974*d + 307*d^2 + 8*d^3)*x^6)/(1024*(2145 + 503*d + 39*d^2 + d^3))
-28/(11 + d) + (21*(285 + 112*d + 4*d^2)*x)/((11 + d)*(13 + d)*(15 + d)) - (7*(5130 + 2211*d + 100*d^2 + d^3)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)) + (35*(7410 + 2021*d + 112*d^2 + 2*d^3)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)) - (35*(6480 + 1461*d + 92*d^2 + 2*d^3)*x^4)/(16*(11 + d)*(13 + d)*(15 + d)) + (7*(225840 + 49046*d + 3367*d^2 + 80*d^3)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)) - (7*(99960 + 22066*d + 1607*d^2 + 40*d^3)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)) + ((523440 + 118764*d + 8980*d^2 + 229*d^3)*x^7)/(4096*(11 + d)*(195 + 28*d + d^2))
-13860/((11 + d)*(13 + d)*(15 + d)) + (20790*x)/((11 + d)*(13 + d)*(15 + d)) + (315*(-135 + 2*d)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)) - (315*(-25 + 2*d)*x^3)/(4*(11 + d)*(13 + d)*(15 + d)) - (35*(60 - 80*d + d^2)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)) + (35*(-48 - 8*d + d^2)*x^5)/(128*(15 + d)*(143 + 24*d + d^2)) - (35*(24 + 10*d + d^2)*x^6)/(1024*(2145 + 503*d + 39*d^2 + d^3))
-1 + (7*(3135 + 503*d + 39*d^2 + d^3)*x)/(2*(11 + d)*(13 + d)*(15 + d)) - (21*(3135 + 503*d + 39*d^2 + d^3)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)) + (35*(5370 + 979*d + 78*d^2 + 2*d^3)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)) - (35*(2235 + 476*d + 39*d^2 + d^3)*x^4)/(16*(11 + d)*(13 + d)*(15 + d)) + (21*(16560 + 3894*d + 317*d^2 + 8*d^3)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)) - (7*(17520 + 4174*d + 327*d^2 + 8*d^3)*x^6)/(512*(15 + d)*(143 + 24*d + d^2)) + (3*(22560 + 5192*d + 386*d^2 + 9*d^3)*x^7)/(4096*(2145 + 503*d + 39*d^2 + d^3))
(17325*x)/((11 + d)*(13 + d)*(15 + d)) - (51975*x^2)/(2*(11 + d)*(13 + d)*(15 + d)) - (1575*(-150 + d)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)) + (1575*(-40 + d)*x^4)/(16*(11 + d)*(13 + d)*(15 + d)) - (63*(-1680 + 178*d + d^2)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)) + (63*(120 + 78*d + d^2)*x^6)/(512*(15 + d)*(143 + 24*d + d^2)) + (9*(80 + 132*d + 32*d^2 + d^3)*x^7)/(4096*(2145 + 503*d + 39*d^2 + d^3))
-315315/((11 + d)*(13 + d)*(15 + d)*(17 + d)) - (45045*(3 + d)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)) + (45045*(2 + 3*d)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (45045*(106 + 29*d + d^2)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (45045*(1200 + 238*d + 9*d^2)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (9009*(9200 + 1726*d + 85*d^2 + d^3)*x^5)/(256*(15 + d)*(17 + d)*(143 + 24*d + d^2)) + (3003*(52560 + 10156*d + 600*d^2 + 11*d^3)*x^6)/(1024*(15 + d)*(17 + d)*(143 + 24*d + d^2)) - (429*(386640 + 80052*d + 5576*d^2 + 147*d^3 + d^4)*x^7)/(4096*(17 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (429*(823680 + 195664*d + 17004*d^2 + 644*d^3 + 9*d^4)*x^8)/(65536*(17 + d)*(2145 + 503*d + 39*d^2 + d^3))
-315315/((11 + d)*(13 + d)*(15 + d)*(17 + d)) - (945945*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315315*(2 + d)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315315*(22 + 5*d)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315315*(288 + 50*d + d^2)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315315*(1088 + 170*d + 5*d^2)*x^5)/(512*(15 + d)*(17 + d)*(143 + 24*d + d^2)) - (21021*(18960 + 2996*d + 120*d^2 + d^3)*x^6)/(1024*(15 + d)*(17 + d)*(143 + 24*d + d^2)) + (9009*(66480 + 11324*d + 580*d^2 + 9*d^3)*x^7)/(4096*(17 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (3003*(696960 + 130768*d + 8156*d^2 + 188*d^3 + d^4)*x^8)/(65536*(17 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (1001*(908160 + 198448*d + 15812*d^2 + 548*d^3 + 7*d^4)*x^9)/(262144*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-315315/((11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3465*(-109 + 32*d + d^2)*x)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3465*(213 + 135*d + 5*d^2)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (1155*(7908 + 2237*d + 108*d^2 + d^3)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (1155*(79440 + 17798*d + 1011*d^2 + 16*d^3)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (231*(1080720 + 227286*d + 14411*d^2 + 306*d^3 + d^4)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (231*(850560 + 181886*d + 12993*d^2 + 361*d^3 + 3*d^4)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (231*(376800 + 85706*d + 6963*d^2 + 241*d^3 + 3*d^4)*x^7)/(2048*(15 + d)*(17 + d)*(143 + 24*d + d^2)) + (33*(8259840 + 2023728*d + 183164*d^2 + 7308*d^3 + 109*d^4)*x^8)/(65536*(143 + 24*d + d^2)*(255 + 32*d + d^2))
-13860/((11 + d)*(13 + d)*(15 + d)) + (10395*(-1 + 16*d)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (10395*(66 + 53*d + d^2)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3465*(4178 + 1093*d + 30*d^2)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3465*(24336 + 4724*d + 171*d^2 + d^3)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3465*(159984 + 28658*d + 1305*d^2 + 16*d^3)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (231*(2462160 + 445276*d + 24116*d^2 + 431*d^3 + d^4)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (693*(1046160 + 199548*d + 12592*d^2 + 303*d^3 + 2*d^4)*x^7)/(4096*(15 + d)*(17 + d)*(143 + 24*d + d^2)) - (693*(387840 + 80328*d + 5902*d^2 + 183*d^3 + 2*d^4)*x^8)/(8192*(17 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (11*(65984640 + 15026032*d + 1264580*d^2 + 47012*d^3 + 655*d^4)*x^9)/(262144*(17 + d)*(2145 + 503*d + 39*d^2 + d^3))
-315315/((11 + d)*(13 + d)*(15 + d)*(17 + d)) - (63*(-6695 + 671*d + 45*d^2 + d^3)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)) + (63*(3810 + 7997*d + 540*d^2 + 12*d^3)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (21*(416070 + 132499*d + 9401*d^2 + 239*d^3 + d^4)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(714720 + 180502*d + 13901*d^2 + 428*d^3 + 4*d^4)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(412224 + 100642*d + 8501*d^2 + 308*d^3 + 4*d^4)*x^5)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (21*(5643360 + 1418036*d + 130180*d^2 + 5281*d^3 + 80*d^4)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (21*(2174160 + 571336*d + 55970*d^2 + 2441*d^3 + 40*d^4)*x^7)/(2048*(11 + d)*(17 + d)*(195 + 28*d + d^2)) + (3*(41571840 + 11388944*d + 1168276*d^2 + 53284*d^3 + 911*d^4)*x^8)/(65536*(11 + d)*(3315 + 671*d + 45*d^2 + d^3))
-630/(143 + 24*d + d^2) + (2205*(305 + 128*d + 4*d^2)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(4270 + 2047*d + 88*d^2 + d^3)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(46310 + 13081*d + 692*d^2 + 12*d^3)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(1451280 + 327598*d + 19679*d^2 + 422*d^3 + d^4)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(4238640 + 902326*d + 60563*d^2 + 1580*d^3 + 10*d^4)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(1920360 + 416866*d + 31283*d^2 + 980*d^3 + 10*d^4)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (105*(4398960 + 1008916*d + 84104*d^2 + 3053*d^3 + 40*d^4)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (105*(1484640 + 363224*d + 33058*d^2 + 1333*d^3 + 20*d^4)*x^8)/(8192*(15 + d)*(17 + d)*(143 + 24*d + d^2)) + (5*(76767360 + 19922896*d + 1937708*d^2 + 83804*d^3 + 1357*d^4)*x^9)/(262144*(143 + 24*d + d^2)*(255 + 32*d + d^2))
-315315/((11 + d)*(13 + d)*(15 + d)*(17 + d)) - (7*(-323895 + 10696*d + 1166*d^2 + 56*d^3 + d^4)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (49*(-36795 + 11686*d + 1166*d^2 + 56*d^3 + d^4)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (147*(23265 + 11686*d + 1166*d^2 + 56*d^3 + d^4)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (245*(144420 + 44890*d + 4637*d^2 + 224*d^3 + 4*d^4)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (245*(73866 + 21518*d + 2305*d^2 + 112*d^3 + 2*d^4)*x^5)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (49*(869640 + 254524*d + 27804*d^2 + 1349*d^3 + 24*d^4)*x^6)/(1024*(15 + d)*(17 + d)*(143 + 24*d + d^2)) - (49*(292680 + 86088*d + 9418*d^2 + 453*d^3 + 8*d^4)*x^7)/(2048*(17 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (7*(4657920 + 1362928*d + 147828*d^2 + 7028*d^3 + 123*d^4)*x^8)/(65536*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-28/(11 + d) + (7*(167115 + 42944*d + 2880*d^2 + 64*d^3)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (7*(320970 + 86519*d + 6251*d^2 + 169*d^3 + d^4)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (49*(255090 + 66173*d + 5302*d^2 + 178*d^3 + 2*d^4)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (49*(484080 + 123367*d + 10866*d^2 + 422*d^3 + 6*d^4)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (49*(4872480 + 1263442*d + 119785*d^2 + 5072*d^3 + 80*d^4)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (49*(2020200 + 541198*d + 54065*d^2 + 2408*d^3 + 40*d^4)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (21*(10029360 + 2770156*d + 286204*d^2 + 13121*d^3 + 224*d^4)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (7*(9341760 + 2635736*d + 277654*d^2 + 12931*d^3 + 224*d^4)*x^8)/(8192*(11 + d)*(17 + d)*(195 + 28*d + d^2)) + (7*(20357760 + 5813744*d + 618612*d^2 + 29044*d^3 + 507*d^4)*x^9)/(262144*(11 + d)*(3315 + 671*d + 45*d^2 + d^3))
-315315/((11 + d)*(13 + d)*(15 + d)*(17 + d)) + (630630*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)) - (3465*(654 + d)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (3465*(688 + 3*d)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315*(-35800 + 278*d + 19*d^2)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(-4032 + 498*d + 19*d^2)*x^5)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (315*(-1408 - 988*d - 12*d^2 + d^3)*x^6)/(1024*(15 + d)*(17 + d)*(143 + 24*d + d^2)) + (315*(32 + 96*d + 26*d^2 + d^3)*x^7)/(2048*(17 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (45*(-768 + 112*d + 172*d^2 + 28*d^3 + d^4)*x^8)/(65536*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-1 + (9*(178035 + 21392*d + 2332*d^2 + 112*d^3 + 2*d^4)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (9*(178035 + 21392*d + 2332*d^2 + 112*d^3 + 2*d^4)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (21*(559350 + 82763*d + 9328*d^2 + 448*d^3 + 8*d^4)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (63*(203280 + 39979*d + 4664*d^2 + 224*d^3 + 4*d^4)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (63*(1265280 + 320462*d + 37507*d^2 + 1792*d^3 + 32*d^4)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)) - (21*(1154520 + 332942*d + 37897*d^2 + 1792*d^3 + 32*d^4)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)) + (9*(4662480 + 1378468*d + 151768*d^2 + 7133*d^3 + 128*d^4)*x^7)/(4096*(15 + d)*(17 + d)*(143 + 24*d + d^2)) - (9*(1170240 + 342832*d + 37102*d^2 + 1757*d^3 + 32*d^4)*x^8)/(8192*(17 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (3*(6203520 + 1816304*d + 198004*d^2 + 9604*d^3 + 179*d^4)*x^9)/(262144*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-7567560/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4729725*(3 + d)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (4729725*(1 + d)*x^2)/(4*(11 + d)*(13 + d)*(19 + d)*(255 + 32*d + d^2)) - (1576575*(122 + 33*d + d^2)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (4729725*(148 + 29*d + d^2)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (945945*(12672 + 2278*d + 101*d^2 + d^3)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) + (315315*(13460 + 2416*d + 127*d^2 + 2*d^3)*x^6)/(256*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) - (45045*(706320 + 132516*d + 8120*d^2 + 183*d^3 + d^4)*x^7)/(4096*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (45045*(438240 + 88912*d + 6370*d^2 + 191*d^3 + 2*d^4)*x^8)/(8192*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (5005*(23464320 + 5213296*d + 430884*d^2 + 16144*d^3 + 255*d^4 + d^5)*x^9)/(262144*(19 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (3003*(274560 + 48208*d + 3164*d^2 + 92*d^3 + d^4)*x^10)/(262144*(19 + d)*(2805 + 607*d + 43*d^2 + d^3))
-7567560/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (5675670*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (4729725*(2 + d)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1576575*(82 + 19*d)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1576575*(336 + 58*d + d^2)*x^4)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315315*(8272 + 1258*d + 33*d^2)*x^5)/(64*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) - (315315*(26960 + 4036*d + 144*d^2 + d^3)*x^6)/(256*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) + (45045*(428880 + 67012*d + 3004*d^2 + 39*d^3)*x^7)/(1024*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (45045*(1344640 + 225680*d + 12188*d^2 + 236*d^3 + d^4)*x^8)/(8192*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (5005*(12777600 + 2358224*d + 152204*d^2 + 4060*d^3 + 37*d^4)*x^9)/(32768*(19 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (1001*(41184000 + 8439264*d + 640040*d^2 + 21860*d^3 + 310*d^4 + d^5)*x^10)/(131072*(19 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (91*(142222080 + 33318368*d + 3057800*d^2 + 137980*d^3 + 3070*d^4 + 27*d^5)*x^11)/(524288*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-192972780/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (32162130*(3 + d)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (16081065*(6 + 5*d)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (26801775*(138 + 37*d + d^2)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (80405325*(816 + 158*d + 5*d^2)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (5360355*(16656 + 2894*d + 117*d^2 + d^3)*x^5)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) + (37522485*(8880 + 1508*d + 72*d^2 + d^3)*x^6)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) - (765765*(1148112 + 199956*d + 11048*d^2 + 219*d^3 + d^4)*x^7)/(1024*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (765765*(8722560 + 1605424*d + 101812*d^2 + 2636*d^3 + 23*d^4)*x^8)/(16384*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (85085*(52778880 + 10428336*d + 752036*d^2 + 24128*d^3 + 319*d^4 + d^5)*x^9)/(32768*(19 + d)*(21 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (51051*(80720640 + 17358048*d + 1426280*d^2 + 55820*d^3 + 1030*d^4 + 7*d^5)*x^10)/(131072*(19 + d)*(21 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (1547*(1510629120 + 356284512*d + 33248584*d^2 + 1550820*d^3 + 36970*d^4 + 393*d^5 + d^6)*x^11)/(524288*(21 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (1547*(830269440 + 219253248*d + 23764320*d^2 + 1356280*d^3 + 43060*d^4 + 722*d^5 + 5*d^6)*x^12)/(4194304*(21 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-192972780/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (144729585*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (144729585*(2 + d)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (48243195*(98 + 23*d)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (241215975*(384 + 66*d + d^2)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (48243195*(11616 + 1730*d + 41*d^2)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) - (16081065*(36240 + 5204*d + 168*d^2 + d^3)*x^6)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) + (6891885*(255024 + 37404*d + 1508*d^2 + 17*d^3)*x^7)/(1024*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (6891885*(2260608 + 349520*d + 16860*d^2 + 284*d^3 + d^4)*x^8)/(16384*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (765765*(33183360 + 5520144*d + 312652*d^2 + 7116*d^3 + 53*d^4)*x^9)/(65536*(19 + d)*(21 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (153153*(97493760 + 17643744*d + 1156200*d^2 + 33380*d^3 + 390*d^4 + d^5)*x^10)/(131072*(19 + d)*(21 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (13923*(869057280 + 172728288*d + 13047880*d^2 + 466540*d^3 + 7790*d^4 + 47*d^5)*x^11)/(524288*(21 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (4641*(2633379840 + 578389248*d + 50128864*d^2 + 2165640*d^3 + 47620*d^4 + 462*d^5 + d^6)*x^12)/(4194304*(21 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (1071*(2784337920 + 686870784*d + 69450784*d^2 + 3694360*d^3 + 109260*d^4 + 1706*d^5 + 11*d^6)*x^13)/(16777216*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6))
-5237832600/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (916620705*(3 + d)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (916620705*(4 + 3*d)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (916620705*(154 + 41*d + d^2)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (916620705*(1608 + 308*d + 9*d^2)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (916620705*(21152 + 3574*d + 133*d^2 + d^3)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (305540235*(146400 + 23780*d + 1044*d^2 + 13*d^3)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) - (43648605*(1730448 + 283908*d + 14360*d^2 + 255*d^3 + d^4)*x^7)/(1024*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (43648605*(8768256 + 1497008*d + 86124*d^2 + 1984*d^3 + 15*d^4)*x^8)/(8192*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (14549535*(100420992 + 18148848*d + 1176484*d^2 + 33392*d^3 + 383*d^4 + d^5)*x^9)/(65536*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (43648605*(23901696 + 4625856*d + 336624*d^2 + 11468*d^3 + 180*d^4 + d^5)*x^10)/(131072*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (264537*(4110462720 + 858034272*d + 69837704*d^2 + 2797460*d^3 + 56250*d^4 + 493*d^5 + d^6)*x^11)/(524288*(21 + d)*(23 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (88179*(8935879680 + 2024908416*d + 184424992*d^2 + 8618160*d^3 + 216340*d^4 + 2724*d^5 + 13*d^6)*x^12)/(2097152*(21 + d)*(23 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (6783*(105570017280 + 26109040896*d + 2661932064*d^2 + 143956024*d^3 + 4391220*d^4 + 73054*d^5 + 561*d^6 + d^7)*x^13)/(16777216*(23 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) + (969*(80980623360 + 22125353472*d + 2558473792*d^2 + 162584016*d^3 + 6139840*d^4 + 137928*d^5 + 1708*d^6 + 9*d^7)*x^14)/(33554432*(23 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6))
-5237832600/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3928374450*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4583103525*(2 + d)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (4583103525*(38 + 9*d)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4583103525*(432 + 74*d + d^2)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (916620705*(15472 + 2266*d + 49*d^2)*x^5)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) - (1527701175*(46800 + 6500*d + 192*d^2 + d^3)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (1964187225*(136272 + 19012*d + 700*d^2 + 7*d^3)*x^7)/(2048*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (218243025*(3487872 + 505360*d + 22172*d^2 + 332*d^3 + d^4)*x^8)/(8192*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (72747675*(22856064 + 3510896*d + 179332*d^2 + 3604*d^3 + 23*d^4)*x^9)/(32768*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (14549535*(191423232 + 31549920*d + 1847464*d^2 + 46820*d^3 + 470*d^4 + d^5)*x^10)/(131072*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (1322685*(2672167680 + 476303328*d + 31703560*d^2 + 980060*d^3 + 13790*d^4 + 67*d^5)*x^11)/(524288*(21 + d)*(23 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (440895*(7497584640 + 1452523008*d + 109213984*d^2 + 4020840*d^3 + 73780*d^4 + 582*d^5 + d^6)*x^12)/(2097152*(21 + d)*(23 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (101745*(21268316160 + 4498493952*d + 381239136*d^2 + 16522360*d^3 + 382940*d^4 + 4418*d^5 + 19*d^6)*x^13)/(8388608*(23 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) - (4845*(184202403840 + 42715876608*d + 4076903936*d^2 + 206099824*d^3 + 5867120*d^4 + 90832*d^5 + 644*d^6 + d^7)*x^14)/(33554432*(23 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) + (969*(183061831680 + 46991306496*d + 5100433408*d^2 + 304043152*d^3 + 10766560*d^4 + 226744*d^5 + 2632*d^6 + 13*d^7)*x^15)/(134217728*(334639305 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7))
-7567560/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (45045*(-97 + 36*d + d^2)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (135135*(393 + 239*d + 8*d^2)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (45045*(8982 + 2543*d + 114*d^2 + d^3)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (45045*(29980 + 6598*d + 347*d^2 + 5*d^3)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (9009*(1164600 + 235574*d + 13871*d^2 + 274*d^3 + d^4)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (9009*(2911920 + 587222*d + 38773*d^2 + 997*d^3 + 8*d^4)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (429*(101395920 + 21264364*d + 1573200*d^2 + 49795*d^3 + 600*d^4 + d^5)*x^7)/(4096*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) + (1287*(18120000 + 4039296*d + 334088*d^2 + 12632*d^3 + 208*d^4 + d^5)*x^8)/(8192*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) - (1287*(5780400 + 1391700*d + 129254*d^2 + 5786*d^3 + 124*d^4 + d^5)*x^9)/(16384*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (143*(123024000 + 32350160*d + 3372588*d^2 + 174992*d^3 + 4533*d^4 + 47*d^5)*x^10)/(524288*(323 + 36*d + d^2)*(2145 + 503*d + 39*d^2 + d^3))
-315315/((11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315315*(1 + 7*d)*x)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315315*(81 + 58*d + d^2)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315315*(1837 + 481*d + 12*d^2)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315315*(27328 + 5274*d + 177*d^2 + d^3)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315315*(60696 + 10574*d + 445*d^2 + 5*d^3)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (21021*(2689440 + 462404*d + 23036*d^2 + 379*d^3 + d^4)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3003*(19097520 + 3396542*d + 195953*d^2 + 4327*d^3 + 28*d^4)*x^7)/(2048*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) - (3003*(213091200 + 40288944*d + 2665460*d^2 + 74600*d^3 + 775*d^4 + d^5)*x^8)/(65536*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) + (1001*(295745280 + 60351184*d + 4543492*d^2 + 155168*d^3 + 2267*d^4 + 9*d^5)*x^9)/(131072*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (1001*(82769280 + 18433072*d + 1577524*d^2 + 64736*d^3 + 1259*d^4 + 9*d^5)*x^10)/(262144*(19 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (91*(238677120 + 58618704*d + 5706796*d^2 + 276664*d^3 + 6701*d^4 + 65*d^5)*x^11)/(1048576*(19 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-192972780/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (945945*(-453 + 200*d + 5*d^2)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (945945*(1941 + 1148*d + 35*d^2)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1576575*(10509 + 2963*d + 123*d^2 + d^3)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (4729725*(28992 + 6262*d + 305*d^2 + 4*d^3)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (945945*(1454736 + 283918*d + 15519*d^2 + 282*d^3 + d^4)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (945945*(2467920 + 472102*d + 28811*d^2 + 678*d^3 + 5*d^4)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (45045*(124230960 + 24310992*d + 1648730*d^2 + 47495*d^3 + 526*d^4 + d^5)*x^7)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) + (45045*(212436000 + 43550040*d + 3274024*d^2 + 112132*d^3 + 1691*d^4 + 8*d^5)*x^8)/(16384*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) - (5005*(9212273280 + 2007930096*d + 167323780*d^2 + 6699828*d^3 + 129499*d^4 + 996*d^5 + d^6)*x^9)/(262144*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (3003*(6244318080 + 1460746224*d + 134868660*d^2 + 6231460*d^3 + 148255*d^4 + 1616*d^5 + 5*d^6)*x^10)/(524288*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (3003*(1555424640 + 393458544*d + 40318260*d^2 + 2138260*d^3 + 61495*d^4 + 896*d^5 + 5*d^6)*x^11)/(1048576*(19 + d)*(21 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (91*(12061969920 + 3329122752*d + 380482096*d^2 + 23114040*d^3 + 788800*d^4 + 14358*d^5 + 109*d^6)*x^12)/(4194304*(399 + 40*d + d^2)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-7567560/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (945945*(9 + 32*d)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (945945*(474 + 317*d + 5*d^2)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (945945*(11742 + 3071*d + 70*d^2)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1576575*(31776 + 6083*d + 189*d^2 + d^3)*x^4)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (945945*(1179888 + 200354*d + 7801*d^2 + 80*d^3)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315315*(3393360 + 558636*d + 25700*d^2 + 387*d^3 + d^4)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (45045*(65539152 + 10981212*d + 582152*d^2 + 11715*d^3 + 70*d^4)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) - (45045*(264974976 + 46471920*d + 2801300*d^2 + 70916*d^3 + 673*d^4 + d^5)*x^8)/(8192*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) + (45045*(783619200 + 146212272*d + 9936884*d^2 + 305012*d^3 + 4051*d^4 + 16*d^5)*x^9)/(65536*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (1001*(18691787520 + 3748453344*d + 285910984*d^2 + 10411860*d^3 + 180970*d^4 + 1221*d^5 + d^6)*x^10)/(131072*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (273*(49708028160 + 10787165856*d + 920717208*d^2 + 39164060*d^3 + 851810*d^4 + 8359*d^5 + 22*d^6)*x^11)/(524288*(19 + d)*(21 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (273*(11145738240 + 2632116096*d + 251269968*d^2 + 12382580*d^3 + 329420*d^4 + 4399*d^5 + 22*d^6)*x^12)/(1048576*(21 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (7*(369637632000 + 95739706368*d + 10265485984*d^2 + 585120840*d^3 + 18739060*d^4 + 320142*d^5 + 2281*d^6)*x^13)/(16777216*(21 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-5237832600/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (32162130*(-87 + 44*d + d^2)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (16081065*(987 + 572*d + 16*d^2)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (5360355*(61662 + 17287*d + 666*d^2 + 5*d^3)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (5360355*(607272 + 128894*d + 5835*d^2 + 70*d^3)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (5360355*(1862244 + 352140*d + 17930*d^2 + 300*d^3 + d^4)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (16081065*(5298720 + 968222*d + 54895*d^2 + 1186*d^3 + 8*d^4)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (765765*(173566224 + 32017932*d + 2006968*d^2 + 52919*d^3 + 536*d^4 + d^5)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (765765*(808601472 + 154415280*d + 10661828*d^2 + 332788*d^3 + 4567*d^4 + 20*d^5)*x^8)/(8192*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) - (85085*(12729717504 + 2555369136*d + 194009596*d^2 + 7030764*d^3 + 122761*d^4 + 864*d^5 + d^6)*x^9)/(32768*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (85085*(16581769344 + 3532570128*d + 294508892*d^2 + 12223260*d^3 + 261161*d^4 + 2592*d^5 + 8*d^6)*x^10)/(131072*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (1547*(863136933120 + 196407742752*d + 17970179256*d^2 + 846752524*d^3 + 21615930*d^4 + 282223*d^5 + 1494*d^6 + d^7)*x^11)/(524288*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (1547*(564511933440 + 137872787328*d + 13844691328*d^2 + 736186344*d^3 + 22070860*d^4 + 362022*d^5 + 2797*d^6 + 6*d^7)*x^12)/(2097152*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (1547*(114990220800 + 30278098368*d + 3341126608*d^2 + 199931064*d^3 + 6972040*d^4 + 140262*d^5 + 1477*d^6 + 6*d^7)*x^13)/(4194304*(21 + d)*(23 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (17*(4056897761280 + 1159359227136*d + 141307495392*d^2 + 9541256200*d^3 + 386000580*d^4 + 9365734*d^5 + 126273*d^6 + 730*d^7)*x^14)/(33554432*(483 + 44*d + d^2)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-192972780/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (41351310*(8 + 21*d)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (144729585*(108 + 69*d + d^2)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (48243195*(8776 + 2291*d + 48*d^2)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (48243195*(185760 + 35266*d + 1017*d^2 + 5*d^3)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (48243195*(620568 + 103024*d + 3726*d^2 + 35*d^3)*x^5)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (16081065*(4377720 + 694372*d + 29660*d^2 + 410*d^3 + d^4)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (48243195*(10146672 + 1615968*d + 79294*d^2 + 1461*d^3 + 8*d^4)*x^7)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) - (6891885*(374323584 + 61627120*d + 3420100*d^2 + 78952*d^3 + 683*d^4 + d^5)*x^8)/(16384*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (765765*(3397618560 + 588362464*d + 36576608*d^2 + 1018844*d^3 + 12268*d^4 + 45*d^5)*x^9)/(32768*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (153153*(26195097600 + 4822465152*d + 333829984*d^2 + 10954860*d^3 + 171220*d^4 + 1053*d^5 + d^6)*x^10)/(131072*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (13923*(335365148160 + 66077889216*d + 5072376592*d^2 + 192853260*d^3 + 3744460*d^4 + 33249*d^5 + 88*d^6)*x^11)/(524288*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (4641*(1719328665600 + 364203270912*d + 30919512416*d^2 + 1346827144*d^3 + 31603940*d^4 + 375418*d^5 + 1769*d^6 + d^7)*x^12)/(4194304*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (1071*(2217226152960 + 506723270784*d + 47510305824*d^2 + 2353110592*d^3 + 65472000*d^4 + 990436*d^5 + 6966*d^6 + 13*d^7)*x^13)/(8388608*(21 + d)*(23 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (1071*(413457408000 + 102298327680*d + 10594171296*d^2 + 594145072*d^3 + 19377120*d^4 + 363160*d^5 + 3534*d^6 + 13*d^7)*x^14)/(16777216*(23 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) + (51*(3090581544960 + 832530761472*d + 95624260928*d^2 + 6084311968*d^3 + 231959000*d^4 + 5303788*d^5 + 67382*d^6 + 367*d^7)*x^15)/(134217728*(23 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6))
-7567560/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3465*(-6075 + 863*d + 51*d^2 + d^3)*x)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (24255*(1435 + 1661*d + 102*d^2 + 2*d^3)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1155*(387690 + 121931*d + 8105*d^2 + 193*d^3 + d^4)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3465*(384420 + 95431*d + 6953*d^2 + 204*d^3 + 2*d^4)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (231*(80122800 + 18796074*d + 1493675*d^2 + 51485*d^3 + 685*d^4 + d^5)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1155*(18113760 + 4293116*d + 370714*d^2 + 14604*d^3 + 245*d^4 + d^5)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1155*(6828480 + 1687116*d + 158474*d^2 + 7064*d^3 + 145*d^4 + d^5)*x^7)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1155*(13502640 + 3534276*d + 361328*d^2 + 18041*d^3 + 436*d^4 + 4*d^5)*x^8)/(8192*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1155*(4030080 + 1123964*d + 124380*d^2 + 6833*d^3 + 186*d^4 + 2*d^5)*x^9)/(16384*(19 + d)*(143 + 24*d + d^2)*(255 + 32*d + d^2)) + (165*(62514048 + 18519920*d + 2191844*d^2 + 129568*d^3 + 3823*d^4 + 45*d^5)*x^10)/(524288*(143 + 24*d + d^2)*(4845 + 863*d + 51*d^2 + d^3))
-13860/((11 + d)*(13 + d)*(15 + d)) + (6930*(673 + 288*d + 8*d^2)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3465*(13460 + 6729*d + 268*d^2 + 3*d^3)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (24255*(13555 + 3849*d + 188*d^2 + 3*d^3)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3465*(1298480 + 288218*d + 16059*d^2 + 322*d^3 + d^4)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3465*(1315184 + 269724*d + 16894*d^2 + 420*d^3 + 3*d^4)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (231*(212492640 + 43629664*d + 3054390*d^2 + 91435*d^3 + 990*d^4 + d^5)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1155*(39658800 + 8475580*d + 658512*d^2 + 23047*d^3 + 330*d^4 + d^5)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1155*(12841680 + 2910400*d + 249522*d^2 + 10027*d^3 + 180*d^4 + d^5)*x^8)/(2048*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) + (385*(134028480 + 32514224*d + 3064676*d^2 + 139696*d^3 + 3025*d^4 + 24*d^5)*x^9)/(32768*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) - (385*(35715648 + 9309440*d + 959828*d^2 + 48892*d^3 + 1225*d^4 + 12*d^5)*x^10)/(65536*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (5*(1375317504 + 384486000*d + 42942076*d^2 + 2395252*d^3 + 66665*d^4 + 740*d^5)*x^11)/(524288*(323 + 36*d + d^2)*(2145 + 503*d + 39*d^2 + d^3))
-192972780/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (45045*(-6069 + 1079*d + 57*d^2 + d^3)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (45045*(8778 + 8149*d + 456*d^2 + 8*d^3)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (45045*(443310 + 137393*d + 8489*d^2 + 187*d^3 + d^4)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315315*(478140 + 115856*d + 7873*d^2 + 214*d^3 + 2*d^4)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (9009*(76969200 + 17283094*d + 1275805*d^2 + 40705*d^3 + 515*d^4 + d^5)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (9009*(60190620 + 13426112*d + 1073305*d^2 + 39310*d^3 + 635*d^4 + 3*d^5)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (429*(11223510480 + 2576595948*d + 223473364*d^2 + 9290595*d^3 + 184195*d^4 + 1377*d^5 + d^6)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (2145*(3584639520 + 863357592*d + 81315812*d^2 + 3797442*d^3 + 89321*d^4 + 906*d^5 + 2*d^6)*x^8)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (2145*(1018090080 + 259838592*d + 26552432*d^2 + 1380342*d^3 + 37661*d^4 + 486*d^5 + 2*d^6)*x^9)/(16384*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) + (715*(4736704896 + 1287684288*d + 142584952*d^2 + 8198068*d^3 + 255554*d^4 + 4019*d^5 + 24*d^6)*x^10)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) - (715*(1136826432 + 330068880*d + 39537424*d^2 + 2498008*d^3 + 87548*d^4 + 1607*d^5 + 12*d^6)*x^11)/(262144*(21 + d)*(323 + 36*d + d^2)*(2145 + 503*d + 39*d^2 + d^3)) + (65*(11346306048 + 3518701056*d + 454034912*d^2 + 31201624*d^3 + 1203948*d^4 + 24722*d^5 + 211*d^6)*x^12)/(4194304*(2145 + 503*d + 39*d^2 + d^3)*(6783 + 1079*d + 57*d^2 + d^3))
-315315/((11 + d)*(13 + d)*(15 + d)*(17 + d)) + (2837835*(93 + 40*d + d^2)*x)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315315*(5022 + 2559*d + 94*d^2 + d^3)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315315*(43074 + 12195*d + 548*d^2 + 8*d^3)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315315*(1450440 + 315858*d + 16279*d^2 + 302*d^3 + d^4)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315315*(3742812 + 740076*d + 42996*d^2 + 994*d^3 + 7*d^4)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (21021*(199592640 + 38847264*d + 2516150*d^2 + 69935*d^3 + 730*d^4 + d^5)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (9009*(299436480 + 59774238*d + 4280835*d^2 + 139180*d^3 + 1925*d^4 + 7*d^5)*x^7)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3003*(27249989760 + 5703068016*d + 449461524*d^2 + 16808300*d^3 + 291995*d^4 + 1804*d^5 + d^6)*x^8)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (15015*(3809554560 + 846080496*d + 73150268*d^2 + 3107572*d^3 + 65301*d^4 + 572*d^5 + d^6)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) - (15015*(963422208 + 228524976*d + 21610380*d^2 + 1032092*d^3 + 25541*d^4 + 292*d^5 + d^6)*x^10)/(131072*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (455*(22210199424 + 5644630368*d + 582268960*d^2 + 31017244*d^3 + 887792*d^4 + 12623*d^5 + 66*d^6)*x^11)/(524288*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (455*(4838408064 + 1319808240*d + 148199236*d^2 + 8749240*d^3 + 285179*d^4 + 4835*d^5 + 33*d^6)*x^12)/(1048576*(19 + d)*(21 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (35*(52059151872 + 15250765248*d + 1858492272*d^2 + 120582008*d^3 + 4391312*d^4 + 85078*d^5 + 685*d^6)*x^13)/(16777216*(399 + 40*d + d^2)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-5237832600/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4729725*(-6327 + 1319*d + 63*d^2 + d^3)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (14189175*(4479 + 3685*d + 189*d^2 + 3*d^3)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1576575*(534504 + 163321*d + 9383*d^2 + 191*d^3 + d^4)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1576575*(2437656 + 576584*d + 36511*d^2 + 916*d^3 + 8*d^4)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (315315*(278162040 + 59998102*d + 4118525*d^2 + 121295*d^3 + 1435*d^4 + 3*d^5)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (315315*(554103840 + 117034534*d + 8675365*d^2 + 293645*d^3 + 4445*d^4 + 21*d^5)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (45045*(11331566640 + 2433584844*d + 194950424*d^2 + 7483545*d^3 + 138735*d^4 + 1011*d^5 + d^6)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (45045*(12425795760 + 2771173756*d + 240026274*d^2 + 10334600*d^3 + 227235*d^4 + 2244*d^5 + 6*d^6)*x^8)/(8192*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (5005*(1482978591360 + 347571562896*d + 32542956140*d^2 + 1558623904*d^3 + 39809585*d^4 + 500599*d^5 + 2315*d^6 + d^7)*x^9)/(262144*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (5005*(922233352320 + 228718692432*d + 23135819020*d^2 + 1224988640*d^3 + 35801785*d^4 + 549923*d^5 + 3655*d^6 + 5*d^7)*x^10)/(524288*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) - (5005*(210082682880 + 55347673392*d + 6043099660*d^2 + 351910520*d^3 + 11627785*d^4 + 211883*d^5 + 1855*d^6 + 5*d^7)*x^11)/(524288*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (455*(1466956189440 + 411462362016*d + 48442786776*d^2 + 3089780240*d^3 + 114374790*d^4 + 2423774*d^5 + 26559*d^6 + 110*d^7)*x^12)/(2097152*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (455*(292072152960 + 87352244784*d + 11082658036*d^2 + 771880480*d^3 + 31779475*d^4 + 770221*d^5 + 10114*d^6 + 55*d^7)*x^13)/(4194304*(23 + d)*(399 + 40*d + d^2)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (5*(10088809436160 + 3221635284864*d + 440194189120*d^2 + 33359811016*d^3 + 1514070460*d^4 + 41146126*d^5 + 619885*d^6 + 3994*d^7)*x^14)/(33554432*(9177 + 1319*d + 63*d^2 + d^3)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-7567560/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1351350*(2865 + 1232*d + 28*d^2)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4729725*(5730 + 2947*d + 100*d^2 + d^3)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (14189175*(38382 + 10807*d + 448*d^2 + 6*d^3)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1576575*(1722288 + 368308*d + 17603*d^2 + 302*d^3 + d^4)*x^4)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (315315*(107789808 + 20624854*d + 1113431*d^2 + 23840*d^3 + 160*d^4)*x^5)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (315315*(237587640 + 44102714*d + 2649545*d^2 + 68115*d^3 + 670*d^4 + d^5)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (315315*(1554002640 + 292078452*d + 19340700*d^2 + 581195*d^3 + 7560*d^4 + 28*d^5)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (45045*(27076536960 + 5277996848*d + 383202964*d^2 + 13227780*d^3 + 215455*d^4 + 1312*d^5 + d^6)*x^8)/(8192*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (45045*(51866828160 + 10631899088*d + 843526028*d^2 + 33013580*d^3 + 648925*d^4 + 5552*d^5 + 12*d^6)*x^9)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) - (1001*(3439476714240 + 747312799392*d + 64614868376*d^2 + 2838347404*d^3 + 65661770*d^4 + 731503*d^5 + 2864*d^6 + d^7)*x^10)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (455*(8475512290560 + 1960639942752*d + 184314359432*d^2 + 9017319268*d^3 + 241210430*d^4 + 3338833*d^5 + 19448*d^6 + 22*d^7)*x^11)/(524288*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (455*(1755191692800 + 433350801792*d + 44203583792*d^2 + 2393930188*d^3 + 73053980*d^4 + 1216273*d^5 + 9548*d^6 + 22*d^7)*x^12)/(524288*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (35*(53031003217920 + 13993058511360*d + 1546175391008*d^2 + 92250026312*d^3 + 3178859780*d^4 + 62248430*d^5 + 622397*d^6 + 2288*d^7)*x^13)/(8388608*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (35*(9709095352320 + 2740807080576*d + 327731891904*d^2 + 21469386616*d^3 + 829060380*d^4 + 18770554*d^5 + 228861*d^6 + 1144*d^7)*x^14)/(16777216*(21 + d)*(23 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + ((118941196308480 + 35968460251392*d + 4652742174976*d^2 + 333705009904*d^3 + 14328670720*d^4 + 368269048*d^5 + 5245744*d^6 + 31951*d^7)*x^15)/(134217728*(483 + 44*d + d^2)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-7567560/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (63*(-237315 + 16064*d + 1526*d^2 + 64*d^3 + d^4)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (63*(-401895 + 529063*d + 48832*d^2 + 2048*d^3 + 32*d^4)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (21*(14657370 + 5865565*d + 550164*d^2 + 23926*d^3 + 414*d^4 + d^5)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (147*(6379560 + 1869130*d + 183759*d^2 + 8566*d^3 + 174*d^4 + d^5)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (441*(3362910 + 939516*d + 98303*d^2 + 4982*d^3 + 118*d^4 + d^5)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (147*(83694480 + 23912362*d + 2664903*d^2 + 146047*d^3 + 3888*d^4 + 40*d^5)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (147*(29738400 + 8840498*d + 1040667*d^2 + 60743*d^3 + 1752*d^4 + 20*d^5)*x^7)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (63*(130973520 + 40455260*d + 4972828*d^2 + 304137*d^3 + 9248*d^4 + 112*d^5)*x^8)/(8192*(11 + d)*(17 + d)*(19 + d)*(195 + 28*d + d^2)) - (21*(110873760 + 35337880*d + 4486818*d^2 + 283657*d^3 + 8928*d^4 + 112*d^5)*x^9)/(16384*(11 + d)*(19 + d)*(3315 + 671*d + 45*d^2 + d^3)) + (7*(677124480 + 221032784*d + 28730124*d^2 + 1858496*d^3 + 59829*d^4 + 767*d^5)*x^10)/(524288*(11 + d)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4))
-630/(143 + 24*d + d^2) + (2835*(2843 + 863*d + 51*d^2 + d^3)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (315*(236490 + 79063*d + 5249*d^2 + 137*d^3 + d^4)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (315*(1997485 + 565805*d + 42368*d^2 + 1376*d^3 + 16*d^4)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(67561200 + 17173270*d + 1410351*d^2 + 52345*d^3 + 753*d^4 + d^5)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (735*(17728968 + 4384834*d + 388743*d^2 + 15961*d^3 + 273*d^4 + d^5)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (2205*(7412704 + 1869034*d + 177847*d^2 + 8009*d^3 + 161*d^4 + d^5)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (105*(275178720 + 72269578*d + 7355715*d^2 + 361429*d^3 + 8358*d^4 + 70*d^5)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (105*(85658760 + 23594084*d + 2555934*d^2 + 135770*d^3 + 3507*d^4 + 35*d^5)*x^8)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (35*(865079520 + 249679384*d + 28579276*d^2 + 1620326*d^3 + 45425*d^4 + 504*d^5)*x^9)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (35*(221407872 + 66649648*d + 7991344*d^2 + 477026*d^3 + 14177*d^4 + 168*d^5)*x^10)/(65536*(19 + d)*(143 + 24*d + d^2)*(255 + 32*d + d^2)) + (7*(1041824640 + 325089104*d + 40467340*d^2 + 2511960*d^3 + 77765*d^4 + 961*d^5)*x^11)/(1048576*(143 + 24*d + d^2)*(4845 + 863*d + 51*d^2 + d^3))
-192972780/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3465*(-232407 + 22968*d + 1934*d^2 + 72*d^3 + d^4)*x)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (10395*(2751 + 69086*d + 5802*d^2 + 216*d^3 + 3*d^4)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1155*(14759640 + 5446701*d + 471656*d^2 + 18638*d^3 + 304*d^4 + d^5)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1155*(110022570 + 30787782*d + 2813429*d^2 + 121952*d^3 + 2416*d^4 + 16*d^5)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (231*(4683379680 + 1236500994*d + 120414449*d^2 + 5743060*d^3 + 133470*d^4 + 1226*d^5 + d^6)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1617*(977039280 + 260593914*d + 27063409*d^2 + 1407840*d^3 + 37150*d^4 + 426*d^5 + d^6)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1617*(1030612320 + 284720142*d + 31450187*d^2 + 1769600*d^3 + 52090*d^4 + 718*d^5 + 3*d^6)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1155*(4442135040 + 1282265232*d + 150208988*d^2 + 9090388*d^3 + 295389*d^4 + 4760*d^5 + 28*d^6)*x^8)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1155*(1227401280 + 371034660*d + 45966542*d^2 + 2977428*d^3 + 105689*d^4 + 1932*d^5 + 14*d^6)*x^9)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (77*(27856866240 + 8813690208*d + 1150928656*d^2 + 79302640*d^3 + 3035630*d^4 + 61097*d^5 + 504*d^6)*x^10)/(131072*(11 + d)*(13 + d)*(19 + d)*(21 + d)*(255 + 32*d + d^2)) - (77*(6485713920 + 2142928944*d + 293606752*d^2 + 21348760*d^3 + 868760*d^4 + 18761*d^5 + 168*d^6)*x^11)/(262144*(21 + d)*(143 + 24*d + d^2)*(4845 + 863*d + 51*d^2 + d^3)) + (7*(22 + d)*(2813005440 + 839229552*d + 100056604*d^2 + 5960358*d^3 + 177476*d^4 + 2115*d^5)*x^12)/(4194304*(143 + 24*d + d^2)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-13860/((11 + d)*(13 + d)*(15 + d)) + (17325*(13209 + 4316*d + 228*d^2 + 4*d^3)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (10395*(237048 + 88787*d + 5411*d^2 + 133*d^3 + d^4)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (10395*(1344042 + 391338*d + 27039*d^2 + 817*d^3 + 9*d^4)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3465*(59179680 + 14691618*d + 1111517*d^2 + 38201*d^3 + 523*d^4 + d^5)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (3465*(282859668 + 66423282*d + 5430845*d^2 + 208112*d^3 + 3472*d^4 + 16*d^5)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (231*(14183799840 + 3341998344*d + 294362314*d^2 + 12502545*d^3 + 248725*d^4 + 1791*d^5 + d^6)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (231*(17363319120 + 4228720728*d + 400393078*d^2 + 18724245*d^3 + 432355*d^4 + 4137*d^5 + 7*d^6)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (693*(5291072640 + 1349495568*d + 136902578*d^2 + 6994765*d^3 + 183435*d^4 + 2177*d^5 + 7*d^6)*x^8)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1155*(17297199360 + 4640855040*d + 502572980*d^2 + 27865908*d^3 + 817709*d^4 + 11592*d^5 + 56*d^6)*x^9)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1155*(4287165120 + 1210844256*d + 139526908*d^2 + 8349792*d^3 + 271009*d^4 + 4452*d^5 + 28*d^6)*x^10)/(65536*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) + (21*(323189193600 + 96024213504*d + 11740152344*d^2 + 754211900*d^3 + 26756890*d^4 + 494701*d^5 + 3696*d^6)*x^11)/(524288*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) - (21*(68763502080 + 21462940608*d + 2774809408*d^2 + 190090100*d^3 + 7273140*d^4 + 147277*d^5 + 1232*d^6)*x^12)/(1048576*(21 + d)*(323 + 36*d + d^2)*(2145 + 503*d + 39*d^2 + d^3)) + (7*(165031211520 + 53986608576*d + 7345899056*d^2 + 532191960*d^3 + 21652640*d^4 + 469134*d^5 + 4229*d^6)*x^13)/(16777216*(2145 + 503*d + 39*d^2 + d^3)*(6783 + 1079*d + 57*d^2 + d^3))
-5237832600/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (45045*(-250971 + 31600*d + 2390*d^2 + 80*d^3 + d^4)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (45045*(138873 + 311716*d + 23900*d^2 + 800*d^3 + 10*d^4)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (45045*(17943534 + 6309993*d + 504820*d^2 + 18230*d^3 + 278*d^4 + d^5)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (135135*(26601666 + 7157431*d + 606743*d^2 + 24290*d^3 + 454*d^4 + 3*d^5)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (9009*(4261216680 + 1066997622*d + 96240509*d^2 + 4252820*d^3 + 93150*d^4 + 838*d^5 + d^6)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (9009*(8000453580 + 1995896426*d + 191559187*d^2 + 9256190*d^3 + 231120*d^4 + 2624*d^5 + 8*d^6)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (429*(936322032240 + 239711044908*d + 24469503548*d^2 + 1284585169*d^3 + 36052520*d^4 + 497602*d^5 + 2492*d^6 + d^7)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3003*(141475355280 + 37683380988*d + 4088624648*d^2 + 232142809*d^3 + 7248305*d^4 + 117922*d^5 + 812*d^6 + d^7)*x^8)/(8192*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (9009*(38070276720 + 10614395324*d + 1222569400*d^2 + 74762089*d^3 + 2572865*d^4 + 48146*d^5 + 420*d^6 + d^7)*x^9)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3003*(278735970240 + 81519596016*d + 9950301292*d^2 + 652761440*d^3 + 24562375*d^4 + 519464*d^5 + 5488*d^6 + 20*d^7)*x^10)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3003*(62527338720 + 19188041784*d + 2477610428*d^2 + 173769190*d^3 + 7102685*d^4 + 167476*d^5 + 2072*d^6 + 10*d^7)*x^11)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (91*(5159852812800 + 1660988144448*d + 226528592144*d^2 + 16933375296*d^3 + 747222680*d^4 + 19390572*d^5 + 272441*d^6 + 1584*d^7)*x^12)/(2097152*(15 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)*(323 + 36*d + d^2)) - (91*(1008242161920 + 340299391680*d + 48938700896*d^2 + 3885115632*d^3 + 183762860*d^4 + 5174700*d^5 + 80249*d^6 + 528*d^7)*x^13)/(4194304*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)*(6783 + 1079*d + 57*d^2 + d^3)) + ((33924341767680 + 11994397113024*d + 1814391503344*d^2 + 152223771112*d^3 + 7650161680*d^4 + 230309506*d^5 + 3845821*d^6 + 27478*d^7)*x^14)/(33554432*(2145 + 503*d + 39*d^2 + d^3)*(156009 + 31600*d + 2390*d^2 + 80*d^3 + d^4))
-315315/((11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315315*(42807 + 14509*d + 693*d^2 + 11*d^3)*x)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (315315*(262941 + 105464*d + 5918*d^2 + 136*d^3 + d^4)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (315315*(1868013 + 547896*d + 34925*d^2 + 975*d^3 + 10*d^4)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (315315*(67017384 + 16207974*d + 1131379*d^2 + 35873*d^3 + 461*d^4 + d^5)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (945945*(65535288 + 14683686*d + 1108667*d^2 + 39371*d^3 + 623*d^4 + 3*d^5)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (21021*(12306697200 + 2726359572*d + 221850364*d^2 + 8763705*d^3 + 165775*d^4 + 1203*d^5 + d^6)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (21021*(19221660360 + 4356131736*d + 381066242*d^2 + 16614075*d^3 + 365360*d^4 + 3504*d^5 + 8*d^6)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3003*(2584561230720 + 609458754960*d + 57160892572*d^2 + 2730556024*d^3 + 68467945*d^4 + 818335*d^5 + 3283*d^6 + d^7)*x^8)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (21021*(344249861760 + 85135845840*d + 8538885452*d^2 + 444298504*d^3 + 12532445*d^4 + 179935*d^5 + 1043*d^6 + d^7)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (21021*(248751619200 + 64727639664*d + 6926193124*d^2 + 390643992*d^3 + 12264055*d^4 + 205821*d^5 + 1561*d^6 + 3*d^7)*x^10)/(262144*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (1911*(1510468283520 + 413925575952*d + 47153559604*d^2 + 2870620660*d^3 + 99416575*d^4 + 1910938*d^5 + 17941*d^6 + 55*d^7)*x^11)/(524288*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) - (1911*(618080480640 + 178365136176*d + 21591200372*d^2 + 1413613840*d^3 + 53612195*d^4 + 1162219*d^5 + 13013*d^6 + 55*d^7)*x^12)/(1048576*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (49*(27665705733120 + 8404717929408*d + 1079460509072*d^2 + 75769855272*d^3 + 3126906560*d^4 + 75440322*d^5 + 976403*d^6 + 5148*d^7)*x^13)/(8388608*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (49*(4988877304320 + 1595130879168*d + 217080561968*d^2 + 16284916824*d^3 + 726470600*d^4 + 19243662*d^5 + 279707*d^6 + 1716*d^7)*x^14)/(16777216*(23 + d)*(399 + 40*d + d^2)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (49*(1710473057280 + 575413967232*d + 82832329376*d^2 + 6614332704*d^3 + 316426640*d^4 + 9069228*d^5 + 144194*d^6 + 981*d^7)*x^15)/(134217728*(9177 + 1319*d + 63*d^2 + d^3)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4))
-7567560/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (7*(-10117965 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (63*(-1724580 + 254704*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (63*(77220 + 254704*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x^3)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (147*(2222550 + 997861*d + 131235*d^2 + 8920*d^3 + 300*d^4 + 4*d^5)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (441*(1347390 + 488453*d + 65535*d^2 + 4460*d^3 + 150*d^4 + 2*d^5)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (441*(11102160 + 3855014*d + 524205*d^2 + 35685*d^3 + 1200*d^4 + 16*d^5)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (147*(11094840 + 3833614*d + 524715*d^2 + 35695*d^3 + 1200*d^4 + 16*d^5)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) + (63*(44306160 + 15327916*d + 2101980*d^2 + 142825*d^3 + 4800*d^4 + 64*d^5)*x^8)/(8192*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (63*(11092080 + 3838664*d + 526230*d^2 + 35715*d^3 + 1200*d^4 + 16*d^5)*x^9)/(16384*(19 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (105*(11818368 + 4086704*d + 559668*d^2 + 37952*d^3 + 1275*d^4 + 17*d^5)*x^10)/(524288*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-28/(11 + d) + (70*(152997 + 32128*d + 3052*d^2 + 128*d^3 + 2*d^4)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (7*(14795820 + 3147273*d + 309056*d^2 + 13814*d^3 + 256*d^4 + d^5)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (21*(14086800 + 3322484*d + 347288*d^2 + 17122*d^3 + 388*d^4 + 3*d^5)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (21*(7066800 + 1876724*d + 209948*d^2 + 11362*d^3 + 298*d^4 + 3*d^5)*x^4)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (147*(12251520 + 3564078*d + 421669*d^2 + 24496*d^3 + 704*d^4 + 8*d^5)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (147*(14103360 + 4341946*d + 535087*d^2 + 32648*d^3 + 992*d^4 + 12*d^5)*x^6)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (21*(334408320 + 106502488*d + 13515586*d^2 + 852599*d^3 + 26816*d^4 + 336*d^5)*x^7)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (21*(99803520 + 32511876*d + 4216772*d^2 + 272183*d^3 + 8752*d^4 + 112*d^5)*x^8)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (21*(634078080 + 210053264*d + 27691148*d^2 + 1815892*d^3 + 59233*d^4 + 768*d^5)*x^9)/(32768*(11 + d)*(17 + d)*(19 + d)*(195 + 28*d + d^2)) - (21*(150514560 + 50489744*d + 6733724*d^2 + 446236*d^3 + 14689*d^4 + 192*d^5)*x^10)/(65536*(11 + d)*(19 + d)*(3315 + 671*d + 45*d^2 + d^3)) + (21*(64488960 + 21818688*d + 2931872*d^2 + 195548*d^3 + 6472*d^4 + 85*d^5)*x^11)/(524288*(11 + d)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4))
-192972780/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (63*(-7866495 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(-1841112 + 827685*d + 96220*d^2 + 5740*d^3 + 170*d^4 + 2*d^5)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (21*(397632690 + 231213051*d + 27053269*d^2 + 1638090*d^3 + 49960*d^4 + 639*d^5 + d^6)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (189*(413087220 + 145413312*d + 17527923*d^2 + 1094980*d^3 + 35320*d^4 + 518*d^5 + 2*d^6)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (189*(219328200 + 70651392*d + 8868123*d^2 + 578380*d^3 + 20020*d^4 + 338*d^5 + 2*d^6)*x^5)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (441*(529517520 + 171116340*d + 22410992*d^2 + 1533045*d^3 + 56960*d^4 + 1080*d^5 + 8*d^6)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1323*(179916840 + 59718324*d + 8138666*d^2 + 582925*d^3 + 23040*d^4 + 476*d^5 + 4*d^6)*x^7)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (189*(15065608320 + 5152501008*d + 727479092*d^2 + 54263860*d^3 + 2253975*d^4 + 49472*d^5 + 448*d^6)*x^8)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (63*(12106382400 + 4256946768*d + 619726972*d^2 + 47819940*d^3 + 2063365*d^4 + 47232*d^5 + 448*d^6)*x^9)/(16384*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(195 + 28*d + d^2)) + (63*(17606534400 + 6344342496*d + 947746552*d^2 + 75140620*d^3 + 3335330*d^4 + 78599*d^5 + 768*d^6)*x^10)/(131072*(11 + d)*(19 + d)*(21 + d)*(3315 + 671*d + 45*d^2 + d^3)) - (63*(3894145920 + 1432641024*d + 218531488*d^2 + 17690740*d^3 + 801560*d^4 + 19271*d^5 + 192*d^6)*x^11)/(262144*(11 + d)*(21 + d)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)) + (21*(22 + d)*(430940160 + 141617088*d + 18551008*d^2 + 1210916*d^3 + 39392*d^4 + 511*d^5)*x^12)/(4194304*(11 + d)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5))
-630/(143 + 24*d + d^2) + (3465*(87822 + 22968*d + 1934*d^2 + 72*d^3 + d^4)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315*(10778544 + 2949777*d + 262784*d^2 + 10862*d^3 + 196*d^4 + d^5)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(43333668 + 11839437*d + 1138660*d^2 + 53180*d^3 + 1190*d^4 + 10*d^5)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (105*(3038762160 + 832414302*d + 85906081*d^2 + 4414956*d^3 + 113038*d^4 + 1182*d^5 + d^6)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (945*(719866728 + 200936064*d + 22000454*d^2 + 1215964*d^3 + 34302*d^4 + 422*d^5 + d^6)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (945*(284309424 + 81757200*d + 9418502*d^2 + 553348*d^3 + 16974*d^4 + 242*d^5 + d^6)*x^6)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(4047630048 + 1204723452*d + 145322356*d^2 + 9030711*d^3 + 299560*d^4 + 4872*d^5 + 28*d^6)*x^7)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (945*(1206333072 + 371994684*d + 46854720*d^2 + 3070735*d^3 + 109492*d^4 + 1988*d^5 + 14*d^6)*x^8)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(38625834240 + 12333371760*d + 1618472780*d^2 + 111474156*d^3 + 4236673*d^4 + 83904*d^5 + 672*d^6)*x^9)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315*(9351006336 + 3087717648*d + 421041388*d^2 + 30328404*d^3 + 1216257*d^4 + 25728*d^5 + 224*d^6)*x^10)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (189*(20750204160 + 7071643296*d + 998483240*d^2 + 74763780*d^3 + 3131190*d^4 + 69549*d^5 + 640*d^6)*x^11)/(524288*(11 + d)*(13 + d)*(19 + d)*(21 + d)*(255 + 32*d + d^2)) - (63*(12763054080 + 4476584448*d + 651609280*d^2 + 50385780*d^3 + 2183000*d^4 + 50247*d^5 + 480*d^6)*x^12)/(1048576*(21 + d)*(143 + 24*d + d^2)*(4845 + 863*d + 51*d^2 + d^3)) + (21*(29172003840 + 10492136064*d + 1566639616*d^2 + 124295160*d^3 + 5525860*d^4 + 130506*d^5 + 1279*d^6)*x^13)/(16777216*(143 + 24*d + d^2)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-5237832600/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3465*(-8241345 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)*x)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3465*(-6086493 + 7041483*d + 741950*d^2 + 39490*d^3 + 1045*d^4 + 11*d^5)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1155*(489234942 + 224333073*d + 23967709*d^2 + 1309590*d^3 + 36460*d^4 + 441*d^5 + d^6)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1155*(2366664174 + 757965744*d + 83845477*d^2 + 4803000*d^3 + 145150*d^4 + 2100*d^5 + 10*d^6)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (231*(245483239680 + 73054762182*d + 8457379641*d^2 + 513087229*d^3 + 16938870*d^4 + 286108*d^5 + 1929*d^6 + d^7)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (693*(147534957360 + 44077531926*d + 5354271553*d^2 + 344387547*d^3 + 12337810*d^4 + 235884*d^5 + 1987*d^6 + 3*d^7)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (693*(49827803400 + 15312188226*d + 1948480753*d^2 + 132471747*d^3 + 5105410*d^4 + 108264*d^5 + 1087*d^6 + 3*d^7)*x^7)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (693*(412939719360 + 131359415472*d + 17462487996*d^2 + 1250485664*d^3 + 51499815*d^4 + 1196768*d^5 + 13944*d^6 + 56*d^7)*x^8)/(8192*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (693*(328068125280 + 108107219688*d + 14979296984*d^2 + 1126618476*d^3 + 49340765*d^4 + 1245072*d^5 + 16436*d^6 + 84*d^7)*x^9)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (693*(788076938880 + 268853889552*d + 38763160476*d^2 + 3054654044*d^3 + 141618745*d^4 + 3844288*d^5 + 56144*d^6 + 336*d^7)*x^10)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (693*(173582942400 + 61259594544*d + 9176409652*d^2 + 755578668*d^3 + 36887315*d^4 + 1066016*d^5 + 16848*d^6 + 112*d^7)*x^11)/(131072*(11 + d)*(13 + d)*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) + (21*(14009888793600 + 5109438339648*d + 793598831600*d^2 + 68032964448*d^3 + 3475672040*d^4 + 105786612*d^5 + 1775495*d^6 + 12672*d^7)*x^12)/(2097152*(11 + d)*(13 + d)*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (21*(2662298311680 + 1001756393280*d + 160881366176*d^2 + 14295280272*d^3 + 759016340*d^4 + 24081780*d^5 + 422759*d^6 + 3168*d^7)*x^13)/(4194304*(23 + d)*(143 + 24*d + d^2)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (3*(6642512593920 + 2572465332096*d + 425634491520*d^2 + 39001206776*d^3 + 2137348500*d^4 + 70049714*d^5 + 1271235*d^6 + 9854*d^7)*x^14)/(33554432*(143 + 24*d + d^2)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-13860/((11 + d)*(13 + d)*(15 + d)) + (20790*(435081 + 126400*d + 9560*d^2 + 320*d^3 + 4*d^4)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (10395*(10934196 + 3442409*d + 280160*d^2 + 10710*d^3 + 184*d^4 + d^5)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3465*(172238934 + 49822096*d + 4407920*d^2 + 191510*d^3 + 4048*d^4 + 33*d^5)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3465*(2615210640 + 705683022*d + 66941929*d^2 + 3191700*d^3 + 76678*d^4 + 774*d^5 + d^6)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3465*(7062887664 + 1865228826*d + 187729543*d^2 + 9639360*d^3 + 256732*d^4 + 3120*d^5 + 10*d^6)*x^5)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (231*(843194772000 + 225293418312*d + 23939249486*d^2 + 1314521929*d^3 + 38515100*d^4 + 553078*d^5 + 2834*d^6 + d^7)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (2079*(141936031440 + 39045290532*d + 4369187446*d^2 + 255762424*d^3 + 8194900*d^4 + 135838*d^5 + 934*d^6 + d^7)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (2079*(41740819920 + 11910743412*d + 1400786746*d^2 + 87172624*d^3 + 3033400*d^4 + 56818*d^5 + 484*d^6 + d^7)*x^8)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (693*(1841212584960 + 546220943504*d + 67382773212*d^2 + 4444526828*d^3 + 166829665*d^4 + 3474976*d^5 + 35168*d^6 + 112*d^7)*x^9)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (2079*(438121259520 + 135138977072*d + 17455190476*d^2 + 1216781484*d^3 + 48981185*d^4 + 1121168*d^5 + 13104*d^6 + 56*d^7)*x^10)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (189*(10508560097280 + 3368312302688*d + 454833765704*d^2 + 33419986756*d^3 + 1435446670*d^4 + 35744297*d^5 + 470976*d^6 + 2464*d^7)*x^11)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (63*(6356988879360 + 2116073643968*d + 298304239824*d^2 + 23042836196*d^3 + 1050713020*d^4 + 28180027*d^5 + 409376*d^6 + 2464*d^7)*x^12)/(524288*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (189*(4779809341440 + 1651158013184*d + 242612856160*d^2 + 19641985944*d^3 + 945470780*d^4 + 27028346*d^5 + 424275*d^6 + 2816*d^7)*x^13)/(8388608*(15 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)*(323 + 36*d + d^2)) - (189*(843498163200 + 302063797120*d + 46162332928*d^2 + 3902102216*d^3 + 197012660*d^4 + 5940310*d^5 + 99027*d^6 + 704*d^7)*x^14)/(16777216*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)*(6783 + 1079*d + 57*d^2 + d^3)) + (9*(5904470046720 + 2188240025344*d + 346795576960*d^2 + 30466063824*d^3 + 1602294960*d^4 + 50448496*d^5 + 880460*d^6 + 6571*d^7)*x^15)/(134217728*(2145 + 503*d + 39*d^2 + d^3)*(156009 + 31600*d + 2390*d^2 + 80*d^3 + d^4))
-7567560/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (18918900*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (1576575*(127 + d)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (1576575*(55 + d)*x^3)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (17325*(-21954 - 457*d + 5*d^2)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3465*(-70688 - 485*d + 75*d^2)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (3465*(189520 - 8486*d - 597*d^2 + 3*d^3)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (3465*(10680 - 3226*d - 97*d^2 + 3*d^3)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) - (3465*(-4720 - 2548*d + 84*d^2 + 9*d^3)*x^8)/(8192*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (3465*(320 + 344*d + 78*d^2 + 3*d^3)*x^9)/(16384*(19 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (33*(9600 + 26224*d + 11220*d^2 + 1600*d^3 + 75*d^4 + d^5)*x^10)/(524288*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-1 + (11*(2412735 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (55*(2412735 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (165*(3783975 + 469823*d + 65700*d^2 + 4460*d^3 + 150*d^4 + 2*d^5)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (165*(1371240 + 230134*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)*x^4)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (231*(4032870 + 913141*d + 131460*d^2 + 8920*d^3 + 300*d^4 + 4*d^5)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (231*(3211680 + 917461*d + 131580*d^2 + 8920*d^3 + 300*d^4 + 4*d^5)*x^6)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (165*(22752000 + 7444466*d + 1054791*d^2 + 71381*d^3 + 2400*d^4 + 32*d^5)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) - (165*(5504880 + 1898990*d + 264711*d^2 + 17861*d^3 + 600*d^4 + 8*d^5)*x^8)/(2048*(15 + d)*(17 + d)*(19 + d)*(143 + 24*d + d^2)) + (55*(44418720 + 15424712*d + 2118556*d^2 + 142650*d^3 + 4793*d^4 + 64*d^5)*x^9)/(32768*(17 + d)*(19 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (11*(44334720 + 15307056*d + 2088680*d^2 + 141110*d^3 + 4765*d^4 + 64*d^5)*x^10)/(65536*(19 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + ((354541440 + 122743568*d + 16874300*d^2 + 1155160*d^3 + 39505*d^4 + 537*d^5)*x^11)/(1048576*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-192972780/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (7*(-316260945 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (77*(-67121145 + 5775444*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (385*(-11986065 + 5775444*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1155*(10515960 + 11580918*d + 1860443*d^2 + 159360*d^3 + 7610*d^4 + 192*d^5 + 2*d^6)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1155*(11475009 + 5805474*d + 930904*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)*x^5)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1617*(55014120 + 23191086*d + 3722416*d^2 + 318675*d^3 + 15220*d^4 + 384*d^5 + 4*d^6)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1617*(57825900 + 23069406*d + 3717286*d^2 + 318585*d^3 + 15220*d^4 + 384*d^5 + 4*d^6)*x^7)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1155*(932339520 + 367053144*d + 59411200*d^2 + 5097252*d^3 + 243541*d^4 + 6144*d^5 + 64*d^6)*x^8)/(16384*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) - (1155*(232742160 + 91557192*d + 14860528*d^2 + 1275132*d^3 + 60901*d^4 + 1536*d^5 + 16*d^6)*x^9)/(16384*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (77*(4655750400 + 1832748912*d + 297614040*d^2 + 25517200*d^3 + 1217950*d^4 + 30713*d^5 + 320*d^6)*x^10)/(131072*(19 + d)*(21 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (77*(931250880 + 366497568*d + 59480696*d^2 + 5096440*d^3 + 243240*d^4 + 6137*d^5 + 64*d^6)*x^11)/(262144*(21 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (7*(22 + d)*(338567040 + 117855792*d + 16272924*d^2 + 1114918*d^3 + 37956*d^4 + 515*d^5)*x^12)/(4194304*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6))
-28/(11 + d) + (21*(17473365 + 3202632*d + 384880*d^2 + 22960*d^3 + 680*d^4 + 8*d^5)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (7*(613168920 + 111813489*d + 13678689*d^2 + 840230*d^3 + 26330*d^4 + 361*d^5 + d^6)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (77*(177780330 + 37870398*d + 4826449*d^2 + 312150*d^3 + 10690*d^4 + 177*d^5 + d^6)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (385*(78230880 + 20255922*d + 2709609*d^2 + 185870*d^3 + 6950*d^4 + 133*d^5 + d^6)*x^4)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (231*(1793184120 + 545078742*d + 76080375*d^2 + 5506160*d^3 + 220880*d^4 + 4648*d^5 + 40*d^6)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (231*(626764320 + 210418206*d + 30355555*d^2 + 2293880*d^3 + 96840*d^4 + 2164*d^5 + 20*d^6)*x^6)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (231*(2799437760 + 990441468*d + 146596788*d^2 + 11449235*d^3 + 500960*d^4 + 11632*d^5 + 112*d^6)*x^7)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (231*(2411750880 + 877969536*d + 132681258*d^2 + 10621625*d^3 + 476480*d^4 + 11344*d^5 + 112*d^6)*x^8)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (385*(14899207680 + 5526018000*d + 849497524*d^2 + 69261796*d^3 + 3161663*d^4 + 76544*d^5 + 768*d^6)*x^9)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (231*(5756446080 + 2165445648*d + 337447660*d^2 + 27882500*d^3 + 1288425*d^4 + 31552*d^5 + 320*d^6)*x^10)/(65536*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(195 + 28*d + d^2)) + (7*(239727317760 + 91179975456*d + 14356576360*d^2 + 1197658620*d^3 + 55821910*d^4 + 1377999*d^5 + 14080*d^6)*x^11)/(524288*(11 + d)*(19 + d)*(21 + d)*(3315 + 671*d + 45*d^2 + d^3)) - (7*(46051891200 + 17663269248*d + 2802454704*d^2 + 235404580*d^3 + 11040580*d^4 + 274127*d^5 + 2816*d^6)*x^12)/(1048576*(11 + d)*(21 + d)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)) + (21*(10835112960 + 4182221952*d + 667348992*d^2 + 56347000*d^3 + 2655220*d^4 + 66218*d^5 + 683*d^6)*x^13)/(16777216*(11 + d)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5))
-5237832600/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (63*(-260568945 + 10530252*d + 1506859*d^2 + 114120*d^3 + 4825*d^4 + 108*d^5 + d^6)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (189*(-170069445 + 43142028*d + 6027436*d^2 + 456480*d^3 + 19300*d^4 + 432*d^5 + 4*d^6)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (21*(6895087290 + 8738345187*d + 1225058606*d^2 + 93487579*d^3 + 4003070*d^4 + 91873*d^5 + 914*d^6 + d^7)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (231*(6104670390 + 2755375983*d + 393161873*d^2 + 30493339*d^3 + 1339670*d^4 + 32257*d^5 + 362*d^6 + d^7)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1155*(3513321630 + 1328625999*d + 194256485*d^2 + 15429499*d^3 + 702770*d^4 + 18001*d^5 + 230*d^6 + d^7)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (693*(43121070720 + 15756221634*d + 2366940643*d^2 + 193559750*d^3 + 9191800*d^4 + 251156*d^5 + 3592*d^6 + 20*d^7)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (693*(14467539060 + 5323461612*d + 822186569*d^2 + 69392440*d^3 + 3437900*d^4 + 99658*d^5 + 1556*d^6 + 10*d^7)*x^7)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (693*(235613649600 + 88375007808*d + 14024717764*d^2 + 1221349736*d^3 + 62927575*d^4 + 1917152*d^5 + 31936*d^6 + 224*d^7)*x^8)/(8192*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (693*(183017197440 + 70161285552*d + 11423459332*d^2 + 1024133576*d^3 + 54589765*d^4 + 1730528*d^5 + 30208*d^6 + 224*d^7)*x^9)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3465*(85666533120 + 33547091952*d + 5591294300*d^2 + 514252892*d^3 + 28194245*d^4 + 921728*d^5 + 16640*d^6 + 128*d^7)*x^10)/(131072*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(195 + 28*d + d^2)) - (693*(91509727680 + 36542967696*d + 6217519652*d^2 + 584366620*d^3 + 32772275*d^4 + 1096864*d^5 + 20288*d^6 + 160*d^7)*x^11)/(131072*(11 + d)*(19 + d)*(21 + d)*(23 + d)*(3315 + 671*d + 45*d^2 + d^3)) + (21*(7118135055360 + 2892205680192*d + 500837361264*d^2 + 47917992160*d^3 + 2735764200*d^4 + 93207028*d^5 + 1754631*d^6 + 14080*d^7)*x^12)/(2097152*(11 + d)*(21 + d)*(23 + d)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)) - (21*(1292813867520 + 533169363456*d + 93690995264*d^2 + 9093286064*d^3 + 526428500*d^4 + 18177524*d^5 + 346631*d^6 + 2816*d^7)*x^13)/(4194304*(11 + d)*(23 + d)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5)) + (3*(3052857830400 + 1274773534848*d + 226690032128*d^2 + 22252093304*d^3 + 1302088340*d^4 + 45416882*d^5 + 874307*d^6 + 7166*d^7)*x^14)/(33554432*(11 + d)*(30421755 + 10530252*d + 1506859*d^2 + 114120*d^3 + 4825*d^4 + 108*d^5 + d^6))
-630/(143 + 24*d + d^2) + (4095*(2659905 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (315*(456021090 + 109441665*d + 12096509*d^2 + 677750*d^3 + 19740*d^4 + 265*d^5 + d^6)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (315*(1903231260 + 493522515*d + 57473108*d^2 + 3466000*d^3 + 113380*d^4 + 1880*d^5 + 12*d^6)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (105*(139275153360 + 39400818210*d + 4844938661*d^2 + 313119109*d^3 + 11250110*d^4 + 213640*d^5 + 1709*d^6 + d^7)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1155*(29928507840 + 9082057590*d + 1170890435*d^2 + 80119909*d^3 + 3091550*d^4 + 64600*d^5 + 605*d^6 + d^7)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1155*(55782840960 + 17797489902*d + 2387433895*d^2 + 171297065*d^3 + 7007110*d^4 + 158528*d^5 + 1705*d^6 + 5*d^7)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3465*(54694906560 + 18102950700*d + 2514273248*d^2 + 188098525*d^3 + 8106380*d^4 + 197200*d^5 + 2402*d^6 + 10*d^7)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3465*(15818339160 + 5395582230*d + 773945329*d^2 + 60197780*d^3 + 2724190*d^4 + 70880*d^5 + 961*d^6 + 5*d^7)*x^8)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3465*(229145696640 + 80338771920*d + 11887133772*d^2 + 959505588*d^3 + 45462025*d^4 + 1256960*d^5 + 18608*d^6 + 112*d^7)*x^9)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3465*(160852648320 + 57906823344*d + 8829487380*d^2 + 738198228*d^3 + 36486235*d^4 + 1063616*d^5 + 16880*d^6 + 112*d^7)*x^10)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (315*(3783733954560 + 1397564729472*d + 219307287280*d^2 + 18943901100*d^3 + 972333260*d^4 + 29636033*d^5 + 496320*d^6 + 3520*d^7)*x^11)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (315*(745850810880 + 282347286528*d + 45511900152*d^2 + 4049135940*d^3 + 214738510*d^4 + 6788417*d^5 + 118448*d^6 + 880*d^7)*x^12)/(524288*(11 + d)*(13 + d)*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) + (105*(4912396231680 + 1903007311488*d + 314345206784*d^2 + 28702932680*d^3 + 1564799780*d^4 + 50938502*d^5 + 916871*d^6 + 7040*d^7)*x^13)/(8388608*(11 + d)*(13 + d)*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (105*(838706641920 + 331833220992*d + 56016529536*d^2 + 5230096312*d^3 + 291695940*d^4 + 9718138*d^5 + 179079*d^6 + 1408*d^7)*x^14)/(16777216*(23 + d)*(143 + 24*d + d^2)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (15*(1878692659200 + 757388187648*d + 130273987200*d^2 + 12391990912*d^3 + 703972920*d^4 + 23881732*d^5 + 447930*d^6 + 3583*d^7)*x^15)/(134217728*(143 + 24*d + d^2)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-1 + (13*(66503745 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)*x)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (39*(66503745 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (143*(106057980 + 11406303*d + 1859078*d^2 + 159360*d^3 + 7610*d^4 + 192*d^5 + 2*d^6)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (715*(39554235 + 5679999*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)*x^4)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1287*(234504900 + 45141582*d + 7431167*d^2 + 637440*d^3 + 30440*d^4 + 768*d^5 + 8*d^6)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (429*(178444980 + 44729982*d + 7420877*d^2 + 637440*d^3 + 30440*d^4 + 768*d^5 + 8*d^6)*x^6)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (429*(573841800 + 177865728*d + 29667128*d^2 + 2550285*d^3 + 121760*d^4 + 3072*d^5 + 32*d^6)*x^7)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1287*(124757640 + 44612172*d + 7430222*d^2 + 637965*d^3 + 30440*d^4 + 768*d^5 + 8*d^6)*x^8)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (715*(1877581440 + 722092608*d + 119288180*d^2 + 10213404*d^3 + 486977*d^4 + 12288*d^5 + 128*d^6)*x^9)/(65536*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(143 + 24*d + d^2)) - (143*(1856836800 + 731011392*d + 119519012*d^2 + 10207860*d^3 + 486725*d^4 + 12288*d^5 + 128*d^6)*x^10)/(65536*(17 + d)*(19 + d)*(21 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (39*(7458111360 + 2939302656*d + 477057688*d^2 + 40740020*d^3 + 1945290*d^4 + 49159*d^5 + 512*d^6)*x^11)/(524288*(19 + d)*(21 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (13*(3722987520 + 1463623488*d + 237177424*d^2 + 20312820*d^3 + 972400*d^4 + 24597*d^5 + 256*d^6)*x^12)/(1048576*(21 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + ((29799544320 + 11737124928*d + 1908955984*d^2 + 164241960*d^3 + 7881520*d^4 + 199362*d^5 + 2071*d^6)*x^13)/(16777216*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6))
-5237832600/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (7*(-10141025895 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (91*(-2479370355 + 137772207*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (273*(-733426155 + 137772207*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1001*(-246596490 + 282654594*d + 54276607*d^2 + 5524358*d^3 + 334390*d^4 + 12026*d^5 + 238*d^6 + 2*d^7)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (5005*(137640825 + 144882387*d + 27170906*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (9009*(1026851280 + 587744678*d + 108700319*d^2 + 11047946*d^3 + 668780*d^4 + 24052*d^5 + 476*d^6 + 4*d^7)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3003*(1234975680 + 589954578*d + 108603299*d^2 + 11046406*d^3 + 668780*d^4 + 24052*d^5 + 476*d^6 + 4*d^7)*x^7)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3003*(21023926560 + 9419749968*d + 1735505324*d^2 + 176723176*d^3 + 10700585*d^4 + 384832*d^5 + 7616*d^6 + 64*d^7)*x^8)/(8192*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (9009*(5345828880 + 2346636752*d + 433496756*d^2 + 44181704*d^3 + 2675225*d^4 + 96208*d^5 + 1904*d^6 + 16*d^7)*x^9)/(16384*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(143 + 24*d + d^2)) + (5005*(21426834240 + 9363595968*d + 1733649764*d^2 + 176758036*d^3 + 10701425*d^4 + 384832*d^5 + 7616*d^6 + 64*d^7)*x^10)/(131072*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (1001*(21413710080 + 9357558048*d + 1734373004*d^2 + 176808436*d^3 + 10702055*d^4 + 384832*d^5 + 7616*d^6 + 64*d^7)*x^11)/(131072*(19 + d)*(21 + d)*(23 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (91*(514029600000 + 224680531968*d + 41645835728*d^2 + 4243931664*d^3 + 256829720*d^4 + 9235212*d^5 + 182777*d^6 + 1536*d^7)*x^12)/(2097152*(21 + d)*(23 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (91*(85667339520 + 37438812288*d + 6937731808*d^2 + 706845664*d^3 + 42778540*d^4 + 1538572*d^5 + 30457*d^6 + 256*d^7)*x^13)/(4194304*(23 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) + ((2398642122240 + 1048355338176*d + 194311967472*d^2 + 19805660840*d^3 + 1199373840*d^4 + 43164674*d^5 + 854973*d^6 + 7190*d^7)*x^14)/(33554432*(334639305 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7))
-28/(11 + d) + (14*(893568195 + 147423528*d + 21096026*d^2 + 1597680*d^3 + 67550*d^4 + 1512*d^5 + 14*d^6)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (7*(24533161380 + 3989796507*d + 577109236*d^2 + 44415979*d^3 + 1928320*d^4 + 45433*d^5 + 484*d^6 + d^7)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (91*(6863042970 + 1328220828*d + 197380768*d^2 + 15657739*d^3 + 712420*d^4 + 18217*d^5 + 232*d^6 + d^7)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (91*(8505078750 + 2068156620*d + 317893966*d^2 + 26203377*d^3 + 1259110*d^4 + 34995*d^5 + 514*d^6 + 3*d^7)*x^4)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1001*(11939049360 + 3567878010*d + 566494541*d^2 + 48573272*d^3 + 2456960*d^4 + 73160*d^5 + 1184*d^6 + 8*d^7)*x^5)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1001*(19106788680 + 6607020402*d + 1078844049*d^2 + 95870300*d^3 + 5061600*d^4 + 158708*d^5 + 2736*d^6 + 20*d^7)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3003*(34045688880 + 12835782996*d + 2145772748*d^2 + 196491687*d^3 + 10727360*d^4 + 349104*d^5 + 6272*d^6 + 48*d^7)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3003*(9305426160 + 3676631568*d + 626850778*d^2 + 58802119*d^3 + 3292720*d^4 + 110032*d^5 + 2032*d^6 + 16*d^7)*x^8)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1001*(389572646400 + 157994202960*d + 27385825676*d^2 + 2617969692*d^3 + 149403845*d^4 + 5088000*d^5 + 95744*d^6 + 768*d^7)*x^9)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1001*(264759989760 + 109170054288*d + 19185574948*d^2 + 1861166844*d^3 + 107728975*d^4 + 3719232*d^5 + 70912*d^6 + 576*d^7)*x^10)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (91*(6012505820160 + 2509611904224*d + 446084411848*d^2 + 43767068860*d^3 + 2560361950*d^4 + 89280571*d^5 + 1718272*d^6 + 14080*d^7)*x^11)/(524288*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(195 + 28*d + d^2)) - (91*(1137034805760 + 479232994752*d + 85969358336*d^2 + 8508360404*d^3 + 501713720*d^4 + 17624123*d^5 + 341504*d^6 + 2816*d^7)*x^12)/(524288*(11 + d)*(19 + d)*(21 + d)*(23 + d)*(3315 + 671*d + 45*d^2 + d^3)) + (7*(30902645329920 + 13126680873216*d + 2371821883936*d^2 + 236292771048*d^3 + 14017080340*d^4 + 495095334*d^5 + 9641809*d^6 + 79872*d^7)*x^13)/(8388608*(11 + d)*(21 + d)*(23 + d)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)) - (7*(4984321305600 + 2130253188480*d + 387058100544*d^2 + 38755167928*d^3 + 2309491980*d^4 + 81914410*d^5 + 1601361*d^6 + 13312*d^7)*x^14)/(16777216*(11 + d)*(23 + d)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5)) + (3*(3488985077760 + 1498430700288*d + 273458179456*d^2 + 27490114960*d^3 + 1644166720*d^4 + 58511992*d^5 + 1147384*d^6 + 9565*d^7)*x^15)/(134217728*(11 + d)*(30421755 + 10530252*d + 1506859*d^2 + 114120*d^3 + 4825*d^4 + 108*d^5 + d^6))
-151242416325/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (27498621150*(3 + d)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (13749310575*(10 + 7*d)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (32081724675*(170 + 45*d + d^2)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (96245174025*(1360 + 258*d + 7*d^2)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (19249034805*(26160 + 4318*d + 149*d^2 + d^3)*x^5)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) + (6416344935*(430480 + 67388*d + 2744*d^2 + 31*d^3)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) - (4583103525*(2471760 + 385908*d + 18056*d^2 + 291*d^3 + d^4)*x^7)/(2048*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (4583103525*(31182720 + 5005328*d + 264956*d^2 + 5524*d^3 + 37*d^4)*x^8)/(32768*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (509233725*(172295040 + 28955440*d + 1716516*d^2 + 43936*d^3 + 447*d^4 + d^5)*x^9)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (305540235*(38 + d)*(14501760 + 2199920*d + 112508*d^2 + 2236*d^3 + 13*d^4)*x^10)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (27776385*(9038964480 + 1716926048*d + 125633992*d^2 + 4470212*d^3 + 78730*d^4 + 593*d^5 + d^6)*x^11)/(524288*(21 + d)*(23 + d)*(25 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (9258795*(61878835200 + 12605601280*d + 1020007648*d^2 + 41804440*d^3 + 905620*d^4 + 9610*d^5 + 37*d^6)*x^12)/(4194304*(21 + d)*(23 + d)*(25 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (712215*(340829798400 + 74738273280*d + 6675844320*d^2 + 312152344*d^3 + 8106180*d^4 + 112630*d^5 + 705*d^6 + d^7)*x^13)/(8388608*(23 + d)*(25 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) + (101745*(1422863769600 + 337040851200*d + 33236242816*d^2 + 1764975184*d^3 + 54239920*d^4 + 955360*d^5 + 8764*d^6 + 31*d^7)*x^14)/(33554432*(23 + d)*(25 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) - (6783*(8049588019200 + 2067467193600*d + 225360211712*d^2 + 13555621296*d^3 + 487885104*d^4 + 10581480*d^5 + 130368*d^6 + 759*d^7 + d^8)*x^15)/(134217728*(25 + d)*(334639305 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7)) + (20349*(3900756787200 + 1094543861760*d + 132939174144*d^2 + 9139878272*d^3 + 389442928*d^4 + 10539200*d^5 + 177016*d^6 + 1688*d^7 + 7*d^8)*x^16)/(4294967296*(25 + d)*(334639305 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7))
-151242416325/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (453727248975*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (151242416325*(2 + d)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (50414138775*(130 + 31*d)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (352898971425*(480 + 82*d + d^2)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (70579794285*(19840 + 2866*d + 57*d^2)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) - (70579794285*(58640 + 7924*d + 216*d^2 + d^3)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) + (10082827755*(1831440 + 245236*d + 8332*d^2 + 75*d^3)*x^7)/(2048*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (50414138775*(5069440 + 696272*d + 28124*d^2 + 380*d^3 + d^4)*x^8)/(32768*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (5601570975*(124344960 + 17896592*d + 837452*d^2 + 15148*d^3 + 85*d^4)*x^9)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (1120314195*(335727360 + 51294432*d + 2735336*d^2 + 62180*d^3 + 550*d^4 + d^5)*x^10)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (101846745*(6316235520 + 1032768992*d + 62121416*d^2 + 1710796*d^3 + 21070*d^4 + 87*d^5)*x^11)/(524288*(21 + d)*(23 + d)*(25 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (101846745*(16961925120 + 2982973184*d + 200924256*d^2 + 6539080*d^3 + 104420*d^4 + 702*d^5 + d^6)*x^12)/(4194304*(21 + d)*(23 + d)*(25 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (7834365*(228359577600 + 43339280640*d + 3253433824*d^2 + 123147400*d^3 + 2449220*d^4 + 23630*d^5 + 81*d^6)*x^13)/(16777216*(23 + d)*(25 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) - (1119195*(618614169600 + 127007176960*d + 10591031808*d^2 + 460951344*d^3 + 11100880*d^4 + 142240*d^5 + 812*d^6 + d^7)*x^14)/(33554432*(23 + d)*(25 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) + (74613*(5077958860800 + 1130566990080*d + 104587377664*d^2 + 5200358128*d^3 + 149292640*d^4 + 2448040*d^5 + 20776*d^6 + 67*d^7)*x^15)/(134217728*(25 + d)*(334639305 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7)) - (74613*(14102736076800 + 3414784112640*d + 350538637056*d^2 + 19839804544*d^3 + 671315344*d^4 + 13672960*d^5 + 157864*d^6 + 856*d^7 + d^8)*x^16)/(4294967296*(25 + d)*(334639305 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7)) + (4389*(40107781324800 + 10625059706880*d + 1217533137664*d^2 + 78942011008*d^3 + 3171261520*d^4 + 80899840*d^5 + 1280776*d^6 + 11512*d^7 + 45*d^8)*x^17)/(17179869184*(8365982625 + 3991002480*d + 823897052*d^2 + 96160176*d^3 + 6942054*d^4 + 317520*d^5 + 8988*d^6 + 144*d^7 + d^8))
-151242416325/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (916620705*(-85 + 48*d + d^2)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1178512335*(475 + 271*d + 7*d^2)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (916620705*(14400 + 4013*d + 144*d^2 + d^3)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (916620705*(328400 + 68614*d + 2899*d^2 + 32*d^3)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (916620705*(2376720 + 437126*d + 20819*d^2 + 322*d^3 + d^4)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (916620705*(6099360 + 1071006*d + 56717*d^2 + 1131*d^3 + 7*d^4)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (43648605*(245456400 + 43030030*d + 2510907*d^2 + 61006*d^3 + 567*d^4 + d^5)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) + (130945815*(1923532800 + 345611984*d + 22114260*d^2 + 634148*d^3 + 7959*d^4 + 32*d^5)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) - (14549535*(19760400000 + 3698067888*d + 258740308*d^2 + 8576772*d^3 + 136375*d^4 + 876*d^5 + d^6)*x^9)/(65536*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (14549535*(17577598080 + 3461067664*d + 264260876*d^2 + 9980584*d^3 + 193289*d^4 + 1741*d^5 + 5*d^6)*x^10)/(131072*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (264537*(1332806630400 + 277924986240*d + 23124375232*d^2 + 985133884*d^3 + 22647520*d^4 + 266245*d^5 + 1288*d^6 + d^7)*x^11)/(524288*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (264537*(2803207680000 + 621791051520*d + 56319648032*d^2 + 2686641304*d^3 + 71995340*d^4 + 1056010*d^5 + 7403*d^6 + 16*d^7)*x^12)/(4194304*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (6783*(85108697856000 + 20146660193280*d + 1985410453472*d^2 + 105513932376*d^3 + 3254865564*d^4 + 57892050*d^5 + 544263*d^6 + 2094*d^7 + d^8)*x^13)/(16777216*(21 + d)*(23 + d)*(25 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (20349*(7742052864000 + 1961326659840*d + 210325303008*d^2 + 12412935208*d^3 + 436994764*d^4 + 9239890*d^5 + 110827*d^6 + 637*d^7 + d^8)*x^14)/(33554432*(21 + d)*(23 + d)*(25 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (20349*(1330276147200 + 361749884160*d + 42262287264*d^2 + 2766539800*d^3 + 110597524*d^4 + 2746390*d^5 + 40861*d^6 + 325*d^7 + d^8)*x^15)/(67108864*(23 + d)*(25 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) + (969*(73475658547200 + 21551571916800*d + 2754478734592*d^2 + 200651622528*d^3 + 9121547568*d^4 + 265177920*d^5 + 4816728*d^6 + 49992*d^7 + 227*d^8)*x^16)/(4294967296*(575 + 48*d + d^2)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6))
-5237832600/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (654729075*(73 + 160*d)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (654729075*(846 + 523*d + 7*d^2)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (654729075*(24970 + 6505*d + 126*d^2)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (4583103525*(43280 + 8152*d + 219*d^2 + d^3)*x^4)/(32*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (916620705*(3368400 + 548262*d + 18499*d^2 + 160*d^3)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (305540235*(28108560 + 4317676*d + 172132*d^2 + 2195*d^3 + 5*d^4)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (43648605*(823733520 + 125587772*d + 5741120*d^2 + 97447*d^3 + 490*d^4)*x^7)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) - (218243025*(36 + d)*(14831520 + 1901072*d + 66362*d^2 + 685*d^3 + d^4)*x^8)/(8192*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) + (72747675*(16319867520 + 2651756464*d + 152343604*d^2 + 3887636*d^3 + 42707*d^4 + 144*d^5)*x^9)/(131072*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (14549535*(41094163200 + 7036631776*d + 447702536*d^2 + 13399940*d^3 + 190170*d^4 + 1065*d^5 + d^6)*x^10)/(131072*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (14549535*(65397346560 + 11885348256*d + 833448024*d^2 + 28749740*d^3 + 504290*d^4 + 4051*d^5 + 10*d^6)*x^11)/(524288*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (440895*(2689882030080 + 521231301888*d + 40144396096*d^2 + 1576300240*d^3 + 33194980*d^4 + 353728*d^5 + 1519*d^6 + d^7)*x^12)/(2097152*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (33915*(67060085299200 + 13897143582720*d + 1172585115040*d^2 + 51940210312*d^3 + 1286674420*d^4 + 17320510*d^5 + 109945*d^6 + 208*d^7)*x^13)/(16777216*(21 + d)*(23 + d)*(25 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (4845*(167740863897600 + 37259330837760*d + 3438233159808*d^2 + 170704905616*d^3 + 4903912384*d^4 + 80819200*d^5 + 697732*d^6 + 2419*d^7 + d^8)*x^14)/(33554432*(21 + d)*(23 + d)*(25 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (969*(422493023232000 + 100793066807040*d + 10164403850368*d^2 + 563272860976*d^3 + 18581592400*d^4 + 366982000*d^5 + 4088812*d^6 + 21589*d^7 + 30*d^8)*x^15)/(134217728*(23 + d)*(25 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) - (969*(67269191270400 + 17276804689920*d + 1904815266688*d^2 + 117581308096*d^3 + 4427638600*d^4 + 103377820*d^5 + 1441342*d^6 + 10669*d^7 + 30*d^8)*x^16)/(268435456*(25 + d)*(334639305 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7)) + (57*(2792799726796800 + 775292684912640*d + 93760646343936*d^2 + 6462284402560*d^3 + 277949577136*d^4 + 7645025920*d^5 + 131374264*d^6 + 1289800*d^7 + 5539*d^8)*x^17)/(17179869184*(25 + d)*(334639305 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7))
-151242416325/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (32162130*(-6735 + 1583*d + 69*d^2 + d^3)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (11486475*(53670 + 40847*d + 1932*d^2 + 28*d^3)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (26801775*(653190 + 197003*d + 10553*d^2 + 199*d^3 + d^4)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (241215975*(1549440 + 358414*d + 21201*d^2 + 492*d^3 + 4*d^4)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (5360355*(118547280 + 24671124*d + 1580720*d^2 + 43085*d^3 + 475*d^4 + d^5)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (5360355*(1146058560 + 230702796*d + 15930004*d^2 + 499231*d^3 + 7040*d^4 + 32*d^5)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (765765*(14512528800 + 2938864020*d + 218582694*d^2 + 7759340*d^3 + 133715*d^4 + 925*d^5 + d^6)*x^7)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (5360355*(46178937600 + 9621733520*d + 770744164*d^2 + 30631940*d^3 + 625195*d^4 + 5840*d^5 + 16*d^6)*x^8)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (85085*(1580117270400 + 343277292240*d + 29607761884*d^2 + 1306243744*d^3 + 30923845*d^4 + 366535*d^5 + 1681*d^6 + d^7)*x^9)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) + (255255*(896445768960 + 204687890784*d + 18999785704*d^2 + 924528916*d^3 + 25000630*d^4 + 361021*d^5 + 2356*d^6 + 4*d^7)*x^10)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) - (1547*(196239358022400 + 47319589908000*d + 4723595380152*d^2 + 252201687916*d^3 + 7698848254*d^4 + 131767135*d^5 + 1129393*d^6 + 3499*d^7 + d^8)*x^11)/(524288*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (7735*(79944654182400 + 20415469294080*d + 2189714677216*d^2 + 127750502744*d^3 + 4362988196*d^4 + 86804330*d^5 + 930209*d^6 + 4316*d^7 + 4*d^8)*x^12)/(4194304*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (7735*(15165684172800 + 4108530170880*d + 473096248416*d^2 + 30060190024*d^3 + 1140526756*d^4 + 25994350*d^5 + 336649*d^6 + 2116*d^7 + 4*d^8)*x^13)/(4194304*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (595*(211020190617600 + 60714773130240*d + 7500892251712*d^2 + 517749665456*d^3 + 21704714672*d^4 + 560453840*d^5 + 8568368*d^6 + 68849*d^7 + 208*d^8)*x^14)/(33554432*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (595*(35719860234240 + 10926720605952*d + 1448106422336*d^2 + 108415166272*d^3 + 5002231576*d^4 + 145131868*d^5 + 2572534*d^6 + 25273*d^7 + 104*d^8)*x^15)/(67108864*(25 + d)*(483 + 44*d + d^2)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (17*(3243839555174400 + 1056633478133760*d + 150317286210816*d^2 + 12197556603008*d^3 + 617416125872*d^4 + 19960888640*d^5 + 402500504*d^6 + 4628552*d^7 + 23243*d^8)*x^16)/(4294967296*(12075 + 1583*d + 69*d^2 + d^3)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-192972780/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (530675145*(895 + 384*d + 8*d^2)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (48243195*(19690 + 10173*d + 320*d^2 + 3*d^3)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (34459425*(633070 + 177157*d + 6804*d^2 + 84*d^3)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (241215975*(2082160 + 437982*d + 19487*d^2 + 310*d^3 + d^4)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (48243195*(76506000 + 14220406*d + 715987*d^2 + 14220*d^3 + 90*d^4)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (16081065*(301605480 + 53712178*d + 3006513*d^2 + 71635*d^3 + 660*d^4 + d^5)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (16081065*(2391851760 + 426502436*d + 26252640*d^2 + 730613*d^3 + 8880*d^4 + 32*d^5)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (2297295*(103095283200 + 18882419440*d + 1270414932*d^2 + 40552480*d^3 + 615345*d^4 + 3580*d^5 + 3*d^6)*x^8)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (5360355*(214623484800 + 40994596400*d + 3003288884*d^2 + 108469540*d^3 + 1981195*d^4 + 16080*d^5 + 36*d^6)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) - (153153*(3623258400000 + 728324428640*d + 57935819112*d^2 + 2343123884*d^3 + 50252870*d^4 + 528475*d^5 + 2068*d^6 + d^7)*x^10)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) + (153153*(5550321772800 + 1180480562400*d + 101724192424*d^2 + 4570339708*d^3 + 113062790*d^4 + 1471355*d^5 + 8436*d^6 + 12*d^7)*x^11)/(524288*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (4641*(441913144780800 + 99757534156800*d + 9293371470944*d^2 + 460928451480*d^3 + 12976878924*d^4 + 202588050*d^5 + 1555731*d^6 + 4170*d^7 + d^8)*x^12)/(4194304*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (1785*(1072403255347200 + 257388775365120*d + 25876505637664*d^2 + 1409678424744*d^3 + 44706197124*d^4 + 819209190*d^5 + 7982661*d^6 + 32916*d^7 + 26*d^8)*x^13)/(16777216*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (1785*(187559282534400 + 47908711520640*d + 5190141768064*d^2 + 309341438424*d^3 + 10963957164*d^4 + 232054050*d^5 + 2766021*d^6 + 15756*d^7 + 26*d^8)*x^14)/(16777216*(21 + d)*(23 + d)*(25 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (357*(929580212736000 + 252864462577920*d + 29487278672768*d^2 + 1917104704656*d^3 + 75478962960*d^4 + 1823041200*d^5 + 25911972*d^6 + 191559*d^7 + 520*d^8)*x^15)/(134217728*(21 + d)*(23 + d)*(25 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) - (357*(146190230323200 + 42380047726080*d + 5317343239168*d^2 + 376393495296*d^3 + 16391721720*d^4 + 447827940*d^5 + 7449522*d^6 + 68319*d^7 + 260*d^8)*x^16)/(268435456*(23 + d)*(25 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) + (3*(42015339130060800 + 12998038933739520*d + 1755647000982272*d^2 + 135219937749120*d^3 + 6494516709072*d^4 + 199166795520*d^5 + 3808496328*d^6 + 41522520*d^7 + 197653*d^8)*x^17)/(17179869184*(575 + 48*d + d^2)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6))
-151242416325/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (4729725*(-282207 + 42152*d + 2894*d^2 + 88*d^3 + d^4)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (4729725*(314355 + 452044*d + 31834*d^2 + 968*d^3 + 11*d^4)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1576575*(22908585 + 7783357*d + 577542*d^2 + 19174*d^3 + 273*d^4 + d^5)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1576575*(237419070 + 61746782*d + 4868913*d^2 + 180200*d^3 + 3150*d^4 + 20*d^5)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (945945*(5078093160 + 1213074130*d + 101621689*d^2 + 4156420*d^3 + 85030*d^4 + 730*d^5 + d^6)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (945945*(11643355080 + 2736134994*d + 243331713*d^2 + 10894238*d^3 + 254550*d^4 + 2770*d^5 + 9*d^6)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(846340034400 + 202133062200*d + 19087843474*d^2 + 929764549*d^3 + 24477460*d^4 + 324310*d^5 + 1666*d^6 + d^7)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(4547309054400 + 1122534817680*d + 112574653100*d^2 + 5938544108*d^3 + 174264125*d^4 + 2723840*d^5 + 19040*d^6 + 32*d^7)*x^8)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (5005*(172994082710400 + 44522886102480*d + 4739322061340*d^2 + 269651332188*d^3 + 8740080489*d^4 + 157560480*d^5 + 1397130*d^6 + 4212*d^7 + d^8)*x^9)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (35035*(20607442369920 + 5552164990800*d + 626651940284*d^2 + 38317628268*d^3 + 1361825409*d^4 + 27862740*d^5 + 300426*d^6 + 1332*d^7 + d^8)*x^10)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (105105*(4489795739520 + 1268454069072*d + 151609941020*d^2 + 9932615724*d^3 + 384792009*d^4 + 8824980*d^5 + 112266*d^6 + 660*d^7 + d^8)*x^11)/(1048576*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) + (3185*(149213033222400 + 44225906680800*d + 5591080799656*d^2 + 391447050336*d^3 + 16447809210*d^4 + 418597290*d^5 + 6144159*d^6 + 45144*d^7 + 110*d^8)*x^12)/(4194304*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) - (3185*(28030815388800 + 8716450005360*d + 1164329157860*d^2 + 86924837484*d^3 + 3944632755*d^4 + 110483550*d^5 + 1839705*d^6 + 16236*d^7 + 55*d^8)*x^13)/(4194304*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (105*(900772178342400 + 293864646312000*d + 41444424425712*d^2 + 3293362098656*d^3 + 160819832516*d^4 + 4921853720*d^5 + 91648928*d^6 + 940379*d^7 + 4004*d^8)*x^14)/(33554432*(17 + d)*(23 + d)*(25 + d)*(399 + 40*d + d^2)*(2145 + 503*d + 39*d^2 + d^3)) - (35*(451770583380480 + 154650769139520*d + 23015968260208*d^2 + 1943582638704*d^3 + 101760761676*d^4 + 3378627420*d^5 + 69357582*d^6 + 803121*d^7 + 4004*d^8)*x^15)/(67108864*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (21*(1921643355340800 + 690469904025600*d + 108376955222272*d^2 + 9705945716096*d^3 + 542464287344*d^4 + 19374965120*d^5 + 431861528*d^6 + 5492264*d^7 + 30511*d^8)*x^16)/(4294967296*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-7567560/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)) + (2837835*(293145 + 101312*d + 4416*d^2 + 64*d^3)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (945945*(1517370 + 636587*d + 33031*d^2 + 709*d^3 + 5*d^4)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (4729725*(5173830 + 1516479*d + 89474*d^2 + 2310*d^3 + 22*d^4)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1576575*(81953760 + 19336381*d + 1250655*d^2 + 36667*d^3 + 441*d^4 + d^5)*x^4)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (315315*(11386200000 + 2448160114*d + 171437385*d^2 + 5644864*d^3 + 84000*d^4 + 400*d^5)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (315315*(14238849240 + 2987907138*d + 225427357*d^2 + 8269029*d^3 + 147085*d^4 + 1035*d^5 + d^6)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (945945*(36060304560 + 7662076316*d + 620798244*d^2 + 25151153*d^3 + 520140*d^4 + 4820*d^5 + 12*d^6)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(2250375724800 + 493795531200*d + 42854405048*d^2 + 1903669474*d^3 + 44927435*d^4 + 518455*d^5 + 2177*d^6 + d^7)*x^8)/(8192*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(21258678537600 + 4867442122640*d + 451500386764*d^2 + 21862920716*d^3 + 580960485*d^4 + 8048320*d^5 + 47936*d^6 + 64*d^7)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1001*(451718114400000 + 108480502640160*d + 10734042024152*d^2 + 563836778316*d^3 + 16692252654*d^4 + 270450495*d^5 + 2097123*d^6 + 5229*d^7 + d^8)*x^10)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (7007*(97319574777600 + 24569469246240*d + 2588501065624*d^2 + 146884985532*d^3 + 4803739458*d^4 + 89324415*d^5 + 857766*d^6 + 3258*d^7 + 2*d^8)*x^11)/(524288*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) - (21021*(19343821593600 + 5137778421120*d + 575341017424*d^2 + 35146323252*d^3 + 1261141308*d^4 + 26534415*d^5 + 305046*d^6 + 1578*d^7 + 2*d^8)*x^12)/(1048576*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (245*(6141167353036800 + 1716103491344640*d + 203964877761568*d^2 + 13374538704504*d^3 + 523624321212*d^4 + 12326759730*d^5 + 165510687*d^6 + 1091376*d^7 + 2288*d^8)*x^13)/(16777216*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) - (245*(1065458583705600 + 313198848639360*d + 39462819222464*d^2 + 2771047779048*d^3 + 117821027316*d^4 + 3075314670*d^5 + 47336631*d^6 + 380952*d^7 + 1144*d^8)*x^14)/(16777216*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (7*(36648197429760000 + 11331677984567040*d + 1512372310457344*d^2 + 113504424794320*d^3 + 5220813224704*d^4 + 149951966920*d^5 + 2606368576*d^6 + 24752005*d^7 + 96096*d^8)*x^15)/(134217728*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (7*(5704242827673600 + 1855569722618880*d + 262199732570496*d^2 + 20999472342016*d^3 + 1041270842248*d^4 + 32678760940*d^5 + 632430694*d^6 + 6878149*d^7 + 32032*d^8)*x^16)/(268435456*(25 + d)*(483 + 44*d + d^2)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (7*(13593099843993600 + 4654206370068480*d + 696099194471168*d^2 + 59398953853568*d^3 + 3162909992144*d^4 + 107619921920*d^5 + 2284995272*d^6 + 27677432*d^7 + 146421*d^8)*x^17)/(17179869184*(12075 + 1583*d + 69*d^2 + d^3)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5))
-151242416325/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(-9530115 + 946009*d + 91350*d^2 + 4390*d^3 + 105*d^4 + d^5)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (135135*(-823650 + 3798571*d + 365400*d^2 + 17560*d^3 + 420*d^4 + 4*d^5)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(660325050 + 271895703*d + 26706709*d^2 + 1329330*d^3 + 34000*d^4 + 387*d^5 + d^6)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(7090055700 + 2134210400*d + 217781005*d^2 + 11474540*d^3 + 322960*d^4 + 4466*d^5 + 22*d^6)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (9009*(219341228400 + 61183112250*d + 6540626887*d^2 + 367248709*d^3 + 11361970*d^4 + 183640*d^5 + 1243*d^6 + d^7)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(96611046840 + 26846504652*d + 3013082878*d^2 + 180067115*d^3 + 6067300*d^4 + 111332*d^5 + 946*d^6 + 2*d^7)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (429*(68103394002000 + 19366380611700*d + 2280356938124*d^2 + 144582467085*d^3 + 5264882049*d^4 + 107925930*d^5 + 1106826*d^6 + 3945*d^7 + d^8)*x^7)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3861*(39816501480000 + 11703716520480*d + 1443718954716*d^2 + 96839394400*d^3 + 3790715761*d^4 + 85903720*d^5 + 1033144*d^6 + 5140*d^7 + 4*d^8)*x^8)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3861*(10370849328000 + 3161748165840*d + 408024402516*d^2 + 28888919920*d^3 + 1210546561*d^4 + 30060520*d^5 + 414064*d^6 + 2620*d^7 + 4*d^8)*x^9)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (9009*(14667542131200 + 4641721439840*d + 625916052968*d^2 + 46685518988*d^3 + 2086262694*d^4 + 56321975*d^5 + 872352*d^6 + 6672*d^7 + 16*d^8)*x^10)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (27027*(3165100915200 + 1039651914080*d + 146335431152*d^2 + 11477267340*d^3 + 545046532*d^4 + 15887655*d^5 + 272848*d^6 + 2440*d^7 + 8*d^8)*x^11)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (819*(416476827648000 + 141951569278080*d + 20836528927808*d^2 + 1715476297320*d^3 + 86293885388*d^4 + 2699726430*d^5 + 50813417*d^6 + 517440*d^7 + 2112*d^8)*x^12)/(4194304*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (819*(77320572672000 + 27337514051200*d + 4181160013536*d^2 + 360737055640*d^3 + 19161134516*d^4 + 639718810*d^5 + 13052969*d^6 + 147840*d^7 + 704*d^8)*x^13)/(4194304*(15 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)*(323 + 36*d + d^2)) + (9*(7350282471168000 + 2694903586713600*d + 429077429400640*d^2 + 38722003409488*d^3 + 2164436596336*d^4 + 76649594560*d^5 + 1676950240*d^6 + 20683387*d^7 + 109824*d^8)*x^14)/(33554432*(15 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)*(6783 + 1079*d + 57*d^2 + d^3)) - (9*(1207914622387200 + 459035314394880*d + 75992461599360*d^2 + 7156757870752*d^3 + 419291195064*d^4 + 15644899900*d^5 + 362978490*d^6 + 4786363*d^7 + 27456*d^8)*x^15)/(67108864*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)*(156009 + 31600*d + 2390*d^2 + 80*d^3 + d^4)) + (9*(3015499916083200 + 1186787072337920*d + 203923946944768*d^2 + 19981484285056*d^3 + 1221146824240*d^4 + 47663694400*d^5 + 1160346712*d^6 + 16108424*d^7 + 97635*d^8)*x^16)/(4294967296*(2145 + 503*d + 39*d^2 + d^3)*(3900225 + 946009*d + 91350*d^2 + 4390*d^3 + 105*d^4 + d^5))
-315315/((11 + d)*(13 + d)*(15 + d)*(17 + d)) + (315315*(3566775 + 1095952*d + 75244*d^2 + 2288*d^3 + 26*d^4)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (315315*(12431700 + 4276017*d + 319976*d^2 + 11342*d^3 + 184*d^4 + d^5)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (315315*(81014100 + 23986079*d + 1958612*d^2 + 78904*d^3 + 1558*d^4 + 12*d^5)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (315315*(3005587200 + 790821118*d + 69187553*d^2 + 3051548*d^3 + 68286*d^4 + 654*d^5 + d^6)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (315315*(9770317200 + 2448540468*d + 227255592*d^2 + 10809172*d^3 + 269434*d^4 + 3146*d^5 + 11*d^6)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (21021*(702299808000 + 175458194400*d + 17213163442*d^2 + 878421649*d^3 + 24220300*d^4 + 336070*d^5 + 1798*d^6 + d^7)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (105105*(258760202400 + 66061382064*d + 6838327502*d^2 + 373284071*d^3 + 11302004*d^4 + 181496*d^5 + 1286*d^6 + 2*d^7)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3003*(210741970320000 + 55638859669200*d + 6067009028268*d^2 + 353181974068*d^3 + 11655961849*d^4 + 212324560*d^5 + 1867642*d^6 + 5212*d^7 + d^8)*x^8)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (9009*(81745967856000 + 22429207973440*d + 2571871272464*d^2 + 159196447704*d^3 + 5690864592*d^4 + 115932880*d^5 + 1219246*d^6 + 4996*d^7 + 3*d^8)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (9009*(19101975312000 + 5455395808480*d + 656762108384*d^2 + 43115263464*d^3 + 1660890672*d^4 + 37434880*d^5 + 458206*d^6 + 2476*d^7 + 3*d^8)*x^10)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (63063*(8163320256000 + 2427152015520*d + 306371505400*d^2 + 21283550228*d^3 + 879694626*d^4 + 21743025*d^5 + 303400*d^6 + 2032*d^7 + 4*d^8)*x^11)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (63063*(4829883744000 + 1494660114400*d + 197601616328*d^2 + 14497736268*d^3 + 640462854*d^4 + 17228275*d^5 + 269692*d^6 + 2152*d^7 + 6*d^8)*x^12)/(1048576*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) + (441*(2534084168448000 + 815958008561920*d + 112878501064032*d^2 + 8730657939672*d^3 + 410803742476*d^4 + 11947902250*d^5 + 207123743*d^6 + 1912768*d^7 + 6864*d^8)*x^13)/(16777216*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) - (441*(435393270144000 + 145832352773760*d + 21092829747264*d^2 + 1716935152744*d^3 + 85768608052*d^4 + 2681087550*d^5 + 50889951*d^6 + 530816*d^7 + 2288*d^8)*x^14)/(16777216*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (63*(2961077280000000 + 1031456583392000*d + 155855545094912*d^2 + 13328373456496*d^3 + 704577324304*d^4 + 23533036800*d^5 + 483770028*d^6 + 5576589*d^7 + 27456*d^8)*x^15)/(134217728*(17 + d)*(23 + d)*(25 + d)*(399 + 40*d + d^2)*(2145 + 503*d + 39*d^2 + d^3)) - (63*(454542611712000 + 164625344725760*d + 25963345500480*d^2 + 2328101882848*d^3 + 129766696136*d^4 + 4601876580*d^5 + 101336410*d^6 + 1265997*d^7 + 6864*d^8)*x^16)/(268435456*(25 + d)*(9177 + 1319*d + 63*d^2 + d^3)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) + (63*(1064294461440000 + 400606375495680*d + 65860940653312*d^2 + 6177018666112*d^3 + 361486749456*d^4 + 13516764800*d^5 + 315374248*d^6 + 4198008*d^7 + 24409*d^8)*x^17)/(17179869184*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-151242416325/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3465*(-290685465 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)*x)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(-34229925 + 18410130*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1155*(14348079900 + 8988832035*d + 1139159716*d^2 + 78401059*d^3 + 3044260*d^4 + 64045*d^5 + 604*d^6 + d^7)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3465*(63573060600 + 23820496110*d + 3090238563*d^2 + 218488472*d^3 + 8845080*d^4 + 200360*d^5 + 2232*d^6 + 8*d^7)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (231*(12073632757200 + 4062252760830*d + 544132357767*d^2 + 39872688526*d^3 + 1699942579*d^4 + 41802970*d^5 + 540973*d^6 + 2794*d^7 + d^8)*x^5)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (2541*(2393019291600 + 796096440630*d + 110441171927*d^2 + 8421582816*d^3 + 378988179*d^4 + 10072170*d^5 + 147213*d^6 + 954*d^7 + d^8)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (12705*(791524288800 + 268148076390*d + 38524490739*d^2 + 3058678456*d^3 + 144995299*d^4 + 4131730*d^5 + 66781*d^6 + 514*d^7 + d^8)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (38115*(2740933843200 + 953342201760*d + 141665490252*d^2 + 11697641732*d^3 + 582194627*d^4 + 17664080*d^5 + 311528*d^6 + 2768*d^7 + 8*d^8)*x^8)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (38115*(705781720800 + 252402105480*d + 38741351536*d^2 + 3321643076*d^3 + 173030231*d^4 + 5560040*d^5 + 106004*d^6 + 1064*d^7 + 4*d^8)*x^9)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (7623*(11509690953600 + 4231122108480*d + 670073167304*d^2 + 59562759412*d^3 + 3238828098*d^4 + 109740745*d^5 + 2243376*d^6 + 24928*d^7 + 112*d^8)*x^10)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (7623*(7353657964800 + 2777488641120*d + 453418293344*d^2 + 41723647492*d^3 + 2362360548*d^4 + 84036955*d^5 + 1826736*d^6 + 22048*d^7 + 112*d^8)*x^11)/(262144*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1155*(190625195980800 + 73936708669440*d + 12430075438880*d^2 + 1182183779144*d^3 + 69503716916*d^4 + 2583597230*d^5 + 59205185*d^6 + 763136*d^7 + 4224*d^8)*x^12)/(4194304*(11 + d)*(13 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (3465*(11592107251200 + 4614165731520*d + 797938919712*d^2 + 78282495080*d^3 + 4763984308*d^4 + 184095470*d^5 + 4409803*d^6 + 59840*d^7 + 352*d^8)*x^13)/(4194304*(11 + d)*(13 + d)*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (1155*(35584993382400 + 14523105116160*d + 2579558517760*d^2 + 260433827984*d^3 + 16346575232*d^4 + 653177960*d^5 + 16226120*d^6 + 229121*d^7 + 1408*d^8)*x^14)/(33554432*(11 + d)*(13 + d)*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (231*(28515974860800 + 11917908645120*d + 2170025153536*d^2 + 224838950528*d^3 + 14499280232*d^4 + 595935980*d^5 + 15245534*d^6 + 221957*d^7 + 1408*d^8)*x^15)/(67108864*(25 + d)*(143 + 24*d + d^2)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (33*(483093260697600 + 206413272299520*d + 38439189229824*d^2 + 4074737566592*d^3 + 268909713968*d^4 + 11312766080*d^5 + 296251256*d^6 + 4415048*d^7 + 28667*d^8)*x^16)/(4294967296*(143 + 24*d + d^2)*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6))
-13860/((11 + d)*(13 + d)*(15 + d)) + (24255*(56168085 + 15136144*d + 1461600*d^2 + 70240*d^3 + 1680*d^4 + 16*d^5)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3465*(1432298280 + 401456383*d + 40474227*d^2 + 2082730*d^3 + 56430*d^4 + 727*d^5 + 3*d^6)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(577669350 + 163222000*d + 17454027*d^2 + 976450*d^3 + 29970*d^4 + 475*d^5 + 3*d^6)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3465*(117343186800 + 33432577910*d + 3778956955*d^2 + 226874709*d^3 + 7634050*d^4 + 137520*d^5 + 1075*d^6 + d^7)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3465*(694317447600 + 201333686390*d + 23874268755*d^2 + 1517984216*d^3 + 54891600*d^4 + 1092560*d^5 + 10200*d^6 + 24*d^7)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (231*(47613058869600 + 14156489320080*d + 1751301279122*d^2 + 117063339951*d^3 + 4510837629*d^4 + 98271570*d^5 + 1076268*d^6 + 4119*d^7 + d^8)*x^6)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (2541*(7787733886800 + 2383547002980*d + 306648435122*d^2 + 21475468536*d^3 + 878539629*d^4 + 20825970*d^5 + 262068*d^6 + 1359*d^7 + d^8)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (12705*(2235108254400 + 705288198120*d + 94199605628*d^2 + 6899586996*d^3 + 298852389*d^4 + 7660290*d^5 + 108552*d^6 + 699*d^7 + d^8)*x^8)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (38115*(13738944307200 + 4471185270320*d + 619310233652*d^2 + 47374897028*d^3 + 2166610299*d^4 + 59662880*d^5 + 936768*d^6 + 7152*d^7 + 16*d^8)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (38115*(3182081376000 + 1067858964688*d + 153261793156*d^2 + 12226947844*d^3 + 588689427*d^4 + 17313232*d^5 + 297504*d^6 + 2616*d^7 + 8*d^8)*x^10)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (693*(518638496409600 + 179416381251680*d + 26660375940008*d^2 + 2214865911164*d^3 + 111951974406*d^4 + 3498291395*d^5 + 65146752*d^6 + 645216*d^7 + 2464*d^8)*x^11)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (693*(303631151308800 + 108237549253760*d + 16638446847728*d^2 + 1437269660204*d^3 + 76064392956*d^4 + 2513675465*d^5 + 50288832*d^6 + 550176*d^7 + 2464*d^8)*x^12)/(1048576*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3465*(220139821977600 + 80833026538240*d + 12843511935456*d^2 + 1151815725336*d^3 + 63654374204*d^4 + 2214401850*d^5 + 47191019*d^6 + 560384*d^7 + 2816*d^8)*x^13)/(16777216*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3465*(37302390451200 + 14101983848320*d + 2313764318464*d^2 + 215057867368*d^3 + 12375328596*d^4 + 451004590*d^5 + 10152171*d^6 + 128832*d^7 + 704*d^8)*x^14)/(16777216*(15 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)*(323 + 36*d + d^2)) + (1155*(106970717952000 + 41609789670144*d + 7041585857408*d^2 + 676986253456*d^3 + 40433035264*d^4 + 1535751016*d^5 + 36215752*d^6 + 484609*d^7 + 2816*d^8)*x^15)/(134217728*(15 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)*(6783 + 1079*d + 57*d^2 + d^3)) - (231*(80515646668800 + 32197710627840*d + 5611572193152*d^2 + 556712068736*d^3 + 34385189864*d^4 + 1353940460*d^5 + 33190238*d^6 + 463109*d^7 + 2816*d^8)*x^16)/(268435456*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)*(156009 + 31600*d + 2390*d^2 + 80*d^3 + d^4)) + (33*(1288249469337600 + 528965268510720*d + 94762222805248*d^2 + 9673778660224*d^3 + 615481911856*d^4 + 24990743680*d^5 + 632373112*d^6 + 9117256*d^7 + 57339*d^8)*x^17)/(17179869184*(2145 + 503*d + 39*d^2 + d^3)*(3900225 + 946009*d + 91350*d^2 + 4390*d^3 + 105*d^4 + d^5))
-151242416325/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (63*(-8842149225 + 293678055*d + 48201727*d^2 + 4359859*d^3 + 234745*d^4 + 7525*d^5 + 133*d^6 + d^7)*x)/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (63*(-24583045500 + 4142670345*d + 674824178*d^2 + 61038026*d^3 + 3286430*d^4 + 105350*d^5 + 1862*d^6 + 14*d^7)*x^2)/(2*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (21*(-101648342250 + 328187389005*d + 53604788117*d^2 + 4870205781*d^3 + 263987829*d^4 + 8557395*d^5 + 154623*d^6 + 1239*d^7 + d^8)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (273*(314773861500 + 208549383840*d + 34331569165*d^2 + 3148304754*d^3 + 173041218*d^4 + 5736990*d^5 + 108150*d^6 + 966*d^7 + 2*d^8)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (819*(217768143600 + 100777599720*d + 16786140537*d^2 + 1561316078*d^3 + 87594038*d^4 + 2997890*d^5 + 59738*d^6 + 602*d^7 + 2*d^8)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3003*(566934807600 + 237353940180*d + 40145917468*d^2 + 3803704527*d^3 + 218918952*d^4 + 7777560*d^5 + 164472*d^6 + 1848*d^7 + 8*d^8)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3003*(966236355000 + 394537271940*d + 67959039226*d^2 + 6579339207*d^3 + 389548740*d^4 + 14387100*d^5 + 321804*d^6 + 3948*d^7 + 20*d^8)*x^7)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (27027*(2233230048000 + 914435394960*d + 160683626788*d^2 + 15919736084*d^3 + 970122251*d^4 + 37177280*d^5 + 873152*d^6 + 11456*d^7 + 64*d^8)*x^8)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (9009*(1703348712000 + 706778591760*d + 126749141420*d^2 + 12850746468*d^3 + 804865761*d^4 + 31879680*d^5 + 779520*d^6 + 10752*d^7 + 64*d^8)*x^9)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (9009*(5451778483200 + 2299830345120*d + 420658133416*d^2 + 43591625084*d^3 + 2798806934*d^4 + 114033815*d^5 + 2879744*d^6 + 41216*d^7 + 256*d^8)*x^10)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (9009*(3407207529600 + 1461677515200*d + 272328134320*d^2 + 28787576524*d^3 + 1888759348*d^4 + 78782725*d^5 + 2040640*d^6 + 30016*d^7 + 192*d^8)*x^11)/(262144*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(195 + 28*d + d^2)) + (273*(430675281792000 + 187719741740160*d + 35565637376704*d^2 + 3826249198968*d^3 + 255701026980*d^4 + 10871549850*d^5 + 287218491*d^6 + 4311552*d^7 + 28160*d^8)*x^12)/(4194304*(11 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(3315 + 671*d + 45*d^2 + d^3)) - (273*(76322147328000 + 33754519572480*d + 6491100695264*d^2 + 708986192712*d^3 + 48111479388*d^4 + 2077235790*d^5 + 55727931*d^6 + 849408*d^7 + 5632*d^8)*x^13)/(4194304*(11 + d)*(21 + d)*(23 + d)*(25 + d)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)) + (63*(327094290432000 + 146553642961920*d + 28549511279552*d^2 + 3158427195952*d^3 + 217038324496*d^4 + 9486326080*d^5 + 257547808*d^6 + 3971053*d^7 + 26624*d^8)*x^14)/(33554432*(11 + d)*(23 + d)*(25 + d)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5)) - (21*(151086855628800 + 68465422379520*d + 13485033757568*d^2 + 1507773761760*d^3 + 104671370328*d^4 + 4619739180*d^5 + 126590562*d^6 + 1969095*d^7 + 13312*d^8)*x^15)/(67108864*(11 + d)*(25 + d)*(30421755 + 10530252*d + 1506859*d^2 + 114120*d^3 + 4825*d^4 + 108*d^5 + d^6)) + (3*(2442301798809600 + 1117524163368960*d + 222149950466816*d^2 + 25056807140736*d^3 + 1753865532048*d^4 + 78009865920*d^5 + 2153211144*d^6 + 33720984*d^7 + 229417*d^8)*x^16)/(4294967296*(11 + d)*(760543875 + 293678055*d + 48201727*d^2 + 4359859*d^3 + 234745*d^4 + 7525*d^5 + 133*d^6 + d^7))
-630/(143 + 24*d + d^2) + (4725*(330040431 + 72361440*d + 9265036*d^2 + 628800*d^3 + 23860*d^4 + 480*d^5 + 4*d^6)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (315*(18866371860 + 4110744015*d + 536932376*d^2 + 37529059*d^3 + 1493360*d^4 + 32845*d^5 + 344*d^6 + d^7)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (315*(84803876100 + 20766708765*d + 2815047494*d^2 + 206290826*d^3 + 8798090*d^4 + 216230*d^5 + 2786*d^6 + 14*d^7)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (105*(6591822501600 + 1861863471090*d + 263212627295*d^2 + 20287791786*d^3 + 924905859*d^4 + 24922110*d^5 + 367965*d^6 + 2334*d^7 + d^8)*x^4)/(128*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1365*(1302682147200 + 413582067360*d + 60755240450*d^2 + 4901288178*d^3 + 236265459*d^4 + 6831030*d^5 + 110925*d^6 + 822*d^7 + d^8)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (4095*(457253639640 + 156918507480*d + 23818091474*d^2 + 1998221102*d^3 + 100879299*d^4 + 3087290*d^5 + 54141*d^6 + 458*d^7 + d^8)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (15015*(861537806640 + 310227047460*d + 48446434556*d^2 + 4205711523*d^3 + 220999596*d^4 + 7107960*d^5 + 133524*d^6 + 1272*d^7 + 4*d^8)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (15015*(1210845837600 + 450123743700*d + 72144173528*d^2 + 6460109547*d^3 + 352088670*d^4 + 11854860*d^5 + 237282*d^6 + 2508*d^7 + 10*d^8)*x^8)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(7339140748800 + 2796678079440*d + 459470805340*d^2 + 42356730156*d^3 + 2389185049*d^4 + 83972160*d^5 + 1780960*d^6 + 20544*d^7 + 96*d^8)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(1677386419200 + 653474554800*d + 109968362428*d^2 + 10422550836*d^3 + 607339353*d^4 + 22214400*d^5 + 496032*d^6 + 6144*d^7 + 32*d^8)*x^10)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (4095*(53886891502080 + 21440551939296*d + 3693184932712*d^2 + 359417035876*d^3 + 21593276582*d^4 + 818993689*d^5 + 19119488*d^6 + 250624*d^7 + 1408*d^8)*x^11)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (4095*(31032058659840 + 12602290245888*d + 2220090660128*d^2 + 221524397588*d^3 + 13688883464*d^4 + 536207627*d^5 + 12996512*d^6 + 178112*d^7 + 1056*d^8)*x^12)/(1048576*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (105*(4305906584985600 + 1783560773756160*d + 320983224449504*d^2 + 32780569888344*d^3 + 2077781196300*d^4 + 83701038090*d^5 + 2092749111*d^6 + 29692416*d^7 + 183040*d^8)*x^13)/(16777216*(11 + d)*(13 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (105*(714097228723200 + 301418017257600*d + 55338894100288*d^2 + 5772365873448*d^3 + 374191062132*d^4 + 15438014430*d^5 + 395908407*d^6 + 5770752*d^7 + 36608*d^8)*x^14)/(16777216*(11 + d)*(13 + d)*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (105*(665691305932800 + 286000516627200*d + 53478149616256*d^2 + 5684716985488*d^3 + 375757743664*d^4 + 15816131200*d^5 + 414011404*d^6 + 6162427*d^7 + 39936*d^8)*x^15)/(134217728*(11 + d)*(13 + d)*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (105*(97289764024320 + 42484720476672*d + 8075871780992*d^2 + 872803933792*d^3 + 58658177704*d^4 + 2510272828*d^5 + 66802078*d^6 + 1010683*d^7 + 6656*d^8)*x^16)/(268435456*(25 + d)*(143 + 24*d + d^2)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (15*(1502957192970240 + 666031518664704*d + 128456686781184*d^2 + 14082587017856*d^3 + 959750899856*d^4 + 41634795776*d^5 + 1122668456*d^6 + 17203064*d^7 + 114689*d^8)*x^17)/(17179869184*(143 + 24*d + d^2)*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6))
-151242416325/((11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (7*(-337330968975 + 3991002480*d + 823897052*d^2 + 96160176*d^3 + 6942054*d^4 + 317520*d^5 + 8988*d^6 + 144*d^7 + d^8)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (105*(-91152836775 + 3467219220*d + 823897052*d^2 + 96160176*d^3 + 6942054*d^4 + 317520*d^5 + 8988*d^6 + 144*d^7 + d^8)*x^2)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (735*(-33536678175 + 3467219220*d + 823897052*d^2 + 96160176*d^3 + 6942054*d^4 + 317520*d^5 + 8988*d^6 + 144*d^7 + d^8)*x^3)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3185*(-23601466350 + 7272670950*d + 1649384539*d^2 + 192320352*d^3 + 13884108*d^4 + 635040*d^5 + 17976*d^6 + 288*d^7 + 2*d^8)*x^4)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (9555*(-1588019895 + 3805451730*d + 825487487*d^2 + 96160176*d^3 + 6942054*d^4 + 317520*d^5 + 8988*d^6 + 144*d^7 + d^8)*x^5)/(64*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (21021*(14416737300 + 15684502860*d + 3303257828*d^2 + 384636609*d^3 + 27768216*d^4 + 1270080*d^5 + 35952*d^6 + 576*d^7 + 4*d^8)*x^6)/(512*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (35035*(24980573700 + 15933429720*d + 3302692718*d^2 + 384628419*d^3 + 27768216*d^4 + 1270080*d^5 + 35952*d^6 + 576*d^7 + 4*d^8)*x^7)/(1024*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(481751222400 + 256508331600*d + 52813664588*d^2 + 6153805644*d^3 + 444290301*d^4 + 20321280*d^5 + 575232*d^6 + 9216*d^7 + 64*d^8)*x^8)/(32768*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(129513963600 + 64170836400*d + 13193364812*d^2 + 1538346516*d^3 + 111071709*d^4 + 5080320*d^5 + 143808*d^6 + 2304*d^7 + 16*d^8)*x^9)/(16384*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (35035*(531608172480 + 256239583200*d + 52734635288*d^2 + 6153018084*d^3 + 444285786*d^4 + 20321325*d^5 + 575232*d^6 + 9216*d^7 + 64*d^8)*x^10)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(143 + 24*d + d^2)) - (21021*(535197902400 + 255725444160*d + 52711937648*d^2 + 6153198444*d^3 + 444297756*d^4 + 20321505*d^5 + 575232*d^6 + 9216*d^7 + 64*d^8)*x^11)/(262144*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(2145 + 503*d + 39*d^2 + d^3)) + (9555*(4284070156800 + 2043497255040*d + 421702546144*d^2 + 49232828232*d^3 + 3554571348*d^4 + 162573390*d^5 + 4601841*d^6 + 73728*d^7 + 512*d^8)*x^12)/(4194304*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(36465 + 10696*d + 1166*d^2 + 56*d^3 + d^4)) - (3185*(2141543980800 + 1021591491840*d + 210910263872*d^2 + 24619977576*d^3 + 1777302804*d^4 + 81284670*d^5 + 2300883*d^6 + 36864*d^7 + 256*d^8)*x^13)/(4194304*(21 + d)*(23 + d)*(25 + d)*(692835 + 239689*d + 32850*d^2 + 2230*d^3 + 75*d^4 + d^5)) + (105*(59969271398400 + 28609619696640*d + 5906322260608*d^2 + 689326986992*d^3 + 49758978752*d^4 + 2275799960*d^5 + 64423352*d^6 + 1032203*d^7 + 7168*d^8)*x^14)/(33554432*(23 + d)*(25 + d)*(14549535 + 5726304*d + 929539*d^2 + 79680*d^3 + 3805*d^4 + 96*d^5 + d^6)) - (105*(8566648796160 + 4086592058880*d + 843581896960*d^2 + 98451445568*d^3 + 7107337496*d^4 + 325104500*d^5 + 9203810*d^6 + 147467*d^7 + 1024*d^8)*x^15)/(67108864*(25 + d)*(334639305 + 146254527*d + 27105701*d^2 + 2762179*d^3 + 167195*d^4 + 6013*d^5 + 119*d^6 + d^7)) + (21*(91378951372800 + 43593512263680*d + 8999925324544*d^2 + 1050536826752*d^3 + 75854375408*d^4 + 3470176640*d^5 + 98243096*d^6 + 1573928*d^7 + 10927*d^8)*x^16)/(4294967296*(8365982625 + 3991002480*d + 823897052*d^2 + 96160176*d^3 + 6942054*d^4 + 317520*d^5 + 8988*d^6 + 144*d^7 + d^8))
-28/(11 + d) + (7*(248592032325 + 37590791040*d + 6169821056*d^2 + 558061952*d^3 + 30047360*d^4 + 963200*d^5 + 17024*d^6 + 128*d^7)*x)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (7*(979157251800 + 145250146935*d + 24008927739*d^2 + 2193252355*d^3 + 119854399*d^4 + 3937045*d^5 + 72961*d^6 + 625*d^7 + d^8)*x^2)/(4*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (35*(812009548350 + 144028972800*d + 24210670033*d^2 + 2254776937*d^3 + 126696157*d^4 + 4346335*d^5 + 86947*d^6 + 883*d^7 + 3*d^8)*x^3)/(8*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (245*(326994185700 + 73546239600*d + 12642255553*d^2 + 1208410777*d^3 + 70357357*d^4 + 2540335*d^5 + 55027*d^6 + 643*d^7 + 3*d^8)*x^4)/(16*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (637*(2188515672000 + 618319316790*d + 108917032527*d^2 + 10717544824*d^3 + 647640280*d^4 + 24560200*d^5 + 569128*d^6 + 7336*d^7 + 40*d^8)*x^5)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (637*(1965724752600 + 665964091170*d + 120179644441*d^2 + 12169883572*d^3 + 761128900*d^4 + 30097900*d^5 + 734524*d^6 + 10108*d^7 + 60*d^8)*x^6)/(256*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1001*(7622652164400 + 2925355303980*d + 539745285884*d^2 + 56097607685*d^3 + 3613298864*d^4 + 147743120*d^5 + 3745616*d^6 + 53840*d^7 + 336*d^8)*x^7)/(2048*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (5005*(1966412851200 + 814478107320*d + 153197504922*d^2 + 16281199333*d^3 + 1074227728*d^4 + 45073840*d^5 + 1174768*d^6 + 17392*d^7 + 112*d^8)*x^8)/(4096*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (5005*(33845321260800 + 14643160667280*d + 2799358611244*d^2 + 303041945836*d^3 + 20381378941*d^4 + 872193280*d^5 + 23193856*d^6 + 350464*d^7 + 2304*d^8)*x^9)/(131072*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1001*(37264907232000 + 16529500099440*d + 3203304669212*d^2 + 352012174724*d^3 + 24034345265*d^4 + 1044008000*d^5 + 28175168*d^6 + 431936*d^7 + 2880*d^8)*x^10)/(65536*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (637*(165900670387200 + 74737715453280*d + 14650980441864*d^2 + 1629624347068*d^3 + 112586234110*d^4 + 4946504875*d^5 + 134960896*d^6 + 2090752*d^7 + 14080*d^8)*x^11)/(524288*(11 + d)*(13 + d)*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (637*(92673587865600 + 42211282227840*d + 8355368436752*d^2 + 938458847660*d^3 + 65436413252*d^4 + 2900099585*d^5 + 79778048*d^6 + 1245440*d^7 + 8448*d^8)*x^12)/(1048576*(11 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(195 + 28*d + d^2)) + (245*(828650982297600 + 380726206179840*d + 75974239864352*d^2 + 8599922533688*d^3 + 603992669468*d^4 + 26948477090*d^5 + 745944863*d^6 + 11712512*d^7 + 79872*d^8)*x^13)/(16777216*(11 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(3315 + 671*d + 45*d^2 + d^3)) - (35*(925205771750400 + 428128092097920*d + 86002691632704*d^2 + 9795393561016*d^3 + 691849049836*d^4 + 31028992330*d^5 + 863004121*d^6 + 13609984*d^7 + 93184*d^8)*x^14)/(16777216*(11 + d)*(21 + d)*(23 + d)*(25 + d)*(62985 + 16064*d + 1526*d^2 + 64*d^3 + d^4)) + (21*(1374838924032000 + 639918278941440*d + 129237930592512*d^2 + 14791833465584*d^3 + 1049395612160*d^4 + 47255948600*d^5 + 1319196368*d^6 + 20874551*d^7 + 143360*d^8)*x^15)/(134217728*(11 + d)*(23 + d)*(25 + d)*(1322685 + 400329*d + 48110*d^2 + 2870*d^3 + 85*d^4 + d^5)) - (21*(191064816230400 + 89353830051840*d + 18123632301952*d^2 + 2082411631104*d^3 + 148257052440*d^4 + 6697700100*d^5 + 187517778*d^6 + 2975031*d^7 + 20480*d^8)*x^16)/(268435456*(11 + d)*(25 + d)*(30421755 + 10530252*d + 1506859*d^2 + 114120*d^3 + 4825*d^4 + 108*d^5 + d^6)) + (21*(398743459430400 + 187200571299840*d + 38102801233152*d^2 + 4391877096320*d^3 + 313574853872*d^4 + 14202863360*d^5 + 398570648*d^6 + 6336680*d^7 + 43703*d^8)*x^17)/(17179869184*(11 + d)*(760543875 + 293678055*d + 48201727*d^2 + 4359859*d^3 + 234745*d^4 + 7525*d^5 + 133*d^6 + d^7))

==> anc/F8.txt <==
0
0
0
0
0
0
0
-1
-1 - (5*x)/4
0
0
0
0
-1
(-3*x)/4
0
-1
x/4
-45/(15 + d) - (9*(5 + d)*x)/(4*(15 + d)) - (9*(20 + d)*x^2)/(16*(15 + d))
-45/(15 + d) - (225*x)/(4*(15 + d)) - (45*(2 + d)*x^2)/(16*(15 + d)) + (15*(-6 + d)*x^3)/(64*(15 + d))
-45/(15 + d) + (45*x)/(2*(15 + d)) - (3*(30 + d)*x^2)/(16*(15 + d))
-1 + (3*(-45 + 2*d)*x)/(4*(15 + d)) + ((135 - 6*d)*x^2)/(120 + 8*d) + ((-30 + 13*d)*x^3)/(64*(15 + d))
-45/(15 + d) + (45*x)/(2*(15 + d)) + (5*(6 + d)*x^2)/(16*(15 + d))
(-45*x)/(4*(15 + d)) + (45*x^2)/(8*(15 + d)) + (5*(6 + d)*x^3)/(64*(15 + d))
-45/(15 + d) + (45*x)/(2*(15 + d)) - (3*(30 + d)*x^2)/(16*(15 + d))
(135*x)/(4*(15 + d)) - (135*x^2)/(8*(15 + d)) - ((30 + 11*d)*x^3)/(64*(15 + d))
-1485/(255 + 32*d + d^2) - (495*(5 + d)*x)/(4*(15 + d)*(17 + d)) - (4455*x^2)/(8*(15 + d)*(17 + d)) - (165*(66 + 23*d + d^2)*x^3)/(64*(15 + d)*(17 + d)) + (165*(144 + 26*d + d^2)*x^4)/(256*(15 + d)*(17 + d))
-1485/(255 + 32*d + d^2) - (7425*x)/(4*(15 + d)*(17 + d)) - (1485*(2 + d)*x^2)/(8*(15 + d)*(17 + d)) + (2475*(2 + d)*x^3)/(32*(15 + d)*(17 + d)) - (495*(184 + 34*d + d^2)*x^4)/(256*(15 + d)*(17 + d)) + (99*(1480 + 214*d + 7*d^2)*x^5)/(1024*(255 + 32*d + d^2))
-1485/(255 + 32*d + d^2) - (9*(-405 + 32*d + d^2)*x)/(4*(15 + d)*(17 + d)) + (27*(-80 + 22*d + d^2)*x^2)/(8*(15 + d)*(17 + d)) - (27*(30 + 22*d + d^2)*x^3)/(16*(15 + d)*(17 + d)) + (9*(1620 + 292*d + 11*d^2)*x^4)/(256*(255 + 32*d + d^2))
-45/(15 + d) + (45*(-95 + 8*d)*x)/(4*(15 + d)*(17 + d)) - (45*(-244 + 57*d + d^2)*x^2)/(16*(15 + d)*(17 + d)) + (135*(92 + 36*d + d^2)*x^3)/(32*(15 + d)*(17 + d)) - (135*(178 + 32*d + d^2)*x^4)/(64*(15 + d)*(17 + d)) + (9*(10320 + 1474*d + 47*d^2)*x^5)/(1024*(15 + d)*(17 + d))
-1485/(255 + 32*d + d^2) + (1485*x)/(255 + 32*d + d^2) + (45*(-65 + 2*d)*x^2)/(8*(15 + d)*(17 + d)) - (45*(1 + 2*d)*x^3)/(16*(15 + d)*(17 + d)) - (5*(-60 - 4*d + d^2)*x^4)/(256*(255 + 32*d + d^2))
-1 + (5*(-381 + 64*d + 2*d^2)*x)/(4*(15 + d)*(17 + d)) - (5*(-381 + 64*d + 2*d^2)*x^2)/(4*(15 + d)*(17 + d)) + (5*(438 + 319*d + 8*d^2)*x^3)/(32*(15 + d)*(17 + d)) - (5*(1200 + 191*d + 4*d^2)*x^4)/(64*(15 + d)*(17 + d)) + ((8040 + 854*d + 7*d^2)*x^5)/(1024*(255 + 32*d + d^2))
-1485/(255 + 32*d + d^2) + (1485*x)/(255 + 32*d + d^2) + (45*(-65 + 2*d)*x^2)/(8*(15 + d)*(17 + d)) - (45*(1 + 2*d)*x^3)/(16*(15 + d)*(17 + d)) - (5*(-60 - 4*d + d^2)*x^4)/(256*(255 + 32*d + d^2))
(1485*x)/(4*(15 + d)*(17 + d)) - (1485*x^2)/(4*(15 + d)*(17 + d)) - (135*(-16 + d)*x^3)/(32*(15 + d)*(17 + d)) + (135*(6 + d)*x^4)/(64*(15 + d)*(17 + d)) + (15*(48 + 14*d + d^2)*x^5)/(1024*(255 + 32*d + d^2))
(7425*x)/(4*(15 + d)*(17 + d)) - (7425*x^2)/(4*(15 + d)*(17 + d)) - (225*(-82 + d)*x^3)/(32*(15 + d)*(17 + d)) + (225*(-16 + d)*x^4)/(64*(15 + d)*(17 + d)) - (9*(280 + 82*d + d^2)*x^5)/(1024*(255 + 32*d + d^2))
-45045/((15 + d)*(17 + d)*(19 + d)) - (19305*(5 + d)*x)/(4*(15 + d)*(17 + d)*(19 + d)) + (19305*(-16 + d)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)) - (6435*(82 + 27*d + d^2)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)) + (6435*(712 + 138*d + 5*d^2)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)) - (1287*(7960 + 1418*d + 71*d^2 + d^3)*x^5)/(1024*(19 + d)*(255 + 32*d + d^2)) + (2145*(5280 + 944*d + 54*d^2 + d^3)*x^6)/(4096*(19 + d)*(255 + 32*d + d^2))
-45045/((15 + d)*(17 + d)*(19 + d)) - (225225*x)/(4*(15 + d)*(17 + d)*(19 + d)) - (135135*(2 + d)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)) + (45045*(26 + 9*d)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)) - (45045*(232 + 42*d + d^2)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)) + (135135*(232 + 34*d + d^2)*x^5)/(1024*(19 + d)*(255 + 32*d + d^2)) - (3003*(15840 + 2348*d + 96*d^2 + d^3)*x^6)/(4096*(19 + d)*(255 + 32*d + d^2)) + (429*(89760 + 14684*d + 768*d^2 + 13*d^3)*x^7)/(16384*(4845 + 863*d + 51*d^2 + d^3))
-45045/((15 + d)*(17 + d)*(19 + d)) - (495*(-223 + 36*d + d^2)*x)/(4*(15 + d)*(17 + d)*(19 + d)) + (495*(-206 + 213*d + 8*d^2)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)) - (165*(6510 + 2663*d + 126*d^2 + d^3)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)) + (495*(12372 + 2680*d + 141*d^2 + 2*d^3)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)) - (495*(11412 + 2116*d + 117*d^2 + 2*d^3)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)) + (33*(229200 + 40844*d + 2328*d^2 + 43*d^3)*x^6)/(4096*(15 + d)*(323 + 36*d + d^2))
-1485/(255 + 32*d + d^2) + (1485*(-83 + 10*d)*x)/(4*(15 + d)*(17 + d)*(19 + d)) - (1485*(-97 + 57*d + d^2)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)) + (1485*(1814 + 615*d + 16*d^2)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)) - (495*(31272 + 5966*d + 201*d^2 + d^3)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)) + (1485*(26552 + 4330*d + 181*d^2 + 2*d^3)*x^5)/(1024*(15 + d)*(17 + d)*(19 + d)) - (1485*(17136 + 2750*d + 133*d^2 + 2*d^3)*x^6)/(2048*(19 + d)*(255 + 32*d + d^2)) + (99*(272640 + 44908*d + 2376*d^2 + 41*d^3)*x^7)/(16384*(19 + d)*(255 + 32*d + d^2))
-45045/((15 + d)*(17 + d)*(19 + d)) - (9*(-25185 + 863*d + 51*d^2 + d^3)*x)/(4*(15 + d)*(17 + d)*(19 + d)) + (45*(-5952 + 1693*d + 102*d^2 + 2*d^3)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)) - (45*(4058 + 1693*d + 102*d^2 + 2*d^3)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)) + (45*(64880 + 14294*d + 835*d^2 + 16*d^3)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)) - (45*(40640 + 7522*d + 427*d^2 + 8*d^3)*x^5)/(512*(19 + d)*(255 + 32*d + d^2)) + (9*(153360 + 26556*d + 1472*d^2 + 27*d^3)*x^6)/(4096*(4845 + 863*d + 51*d^2 + d^3))
-45/(15 + d) + (45*(-1129 + 432*d + 12*d^2)*x)/(4*(15 + d)*(17 + d)*(19 + d)) - (45*(-5482 + 3059*d + 112*d^2 + d^3)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)) + (225*(7538 + 3049*d + 136*d^2 + 2*d^3)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)) - (225*(11088 + 2329*d + 116*d^2 + 2*d^3)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)) + (45*(456488 + 81766*d + 4351*d^2 + 80*d^3)*x^5)/(1024*(15 + d)*(17 + d)*(19 + d)) - (45*(220528 + 38066*d + 2111*d^2 + 40*d^3)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)) + (45*(164608 + 28364*d + 1612*d^2 + 31*d^3)*x^7)/(16384*(15 + d)*(323 + 36*d + d^2))
-45045/((15 + d)*(17 + d)*(19 + d)) + (135135*x)/(2*(15 + d)*(17 + d)*(19 + d)) + (10395*(-46 + d)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)) - (3465*(-8 + 3*d)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)) - (945*(-216 - 30*d + d^2)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)) + (945*(48 + 14*d + d^2)*x^5)/(512*(19 + d)*(255 + 32*d + d^2)) + (35*(480 + 188*d + 24*d^2 + d^3)*x^6)/(4096*(4845 + 863*d + 51*d^2 + d^3))
-1 + (7*(3255 + 1726*d + 102*d^2 + 2*d^3)*x)/(4*(15 + d)*(17 + d)*(19 + d)) - (21*(3255 + 1726*d + 102*d^2 + 2*d^3)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)) + (35*(25098 + 7201*d + 408*d^2 + 8*d^3)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)) - (35*(18588 + 3749*d + 204*d^2 + 4*d^3)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)) + (21*(164760 + 28966*d + 1587*d^2 + 32*d^3)*x^5)/(1024*(15 + d)*(17 + d)*(19 + d)) - (7*(148560 + 25726*d + 1497*d^2 + 32*d^3)*x^6)/(2048*(19 + d)*(255 + 32*d + d^2)) + ((636960 + 117044*d + 7368*d^2 + 163*d^3)*x^7)/(16384*(4845 + 863*d + 51*d^2 + d^3))
-45045/((15 + d)*(17 + d)*(19 + d)) + (135135*x)/(2*(15 + d)*(17 + d)*(19 + d)) - (1485*(474 + d)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)) + (495*(512 + 3*d)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)) + (45*(-12640 + 486*d + 19*d^2)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)) - (45*(1880 + 618*d + 19*d^2)*x^5)/(512*(19 + d)*(255 + 32*d + d^2)) - (45*(336 + 212*d + 32*d^2 + d^3)*x^6)/(4096*(4845 + 863*d + 51*d^2 + d^3))
(135135*x)/(4*(15 + d)*(17 + d)*(19 + d)) - (405405*x^2)/(8*(15 + d)*(17 + d)*(19 + d)) - (1485*(-1042 + 17*d)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)) + (1485*(-132 + 17*d)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)) + (135*(-2104 - 654*d + 13*d^2)*x^5)/(1024*(15 + d)*(17 + d)*(19 + d)) - (135*(96 + 94*d + 13*d^2)*x^6)/(2048*(19 + d)*(255 + 32*d + d^2)) - (45*(-96 + 20*d + 12*d^2 + d^3)*x^7)/(16384*(4845 + 863*d + 51*d^2 + d^3))
-1351350/((15 + d)*(17 + d)*(19 + d)*(21 + d)) - (675675*(5 + d)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (675675*(-7 + d)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (675675*(98 + 31*d + d^2)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (675675*(154 + 30*d + d^2)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (135135*(11368 + 1954*d + 87*d^2 + d^3)*x^5)/(1024*(19 + d)*(21 + d)*(255 + 32*d + d^2)) + (225225*(7392 + 1238*d + 63*d^2 + d^3)*x^6)/(2048*(19 + d)*(21 + d)*(255 + 32*d + d^2)) - (6435*(613536 + 107836*d + 6428*d^2 + 149*d^3 + d^4)*x^7)/(16384*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (6435*(192192 + 37864*d + 2732*d^2 + 86*d^3 + d^4)*x^8)/(32768*(21 + d)*(4845 + 863*d + 51*d^2 + d^3))
-1351350/((15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3378375*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (675675*(2 + d)*x^2)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (225225*(42 + 13*d)*x^3)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (675675*(280 + 50*d + d^2)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (135135*(5992 + 870*d + 23*d^2)*x^5)/(256*(19 + d)*(21 + d)*(255 + 32*d + d^2)) - (45045*(23520 + 3324*d + 120*d^2 + d^3)*x^6)/(512*(19 + d)*(21 + d)*(255 + 32*d + d^2)) + (6435*(277536 + 40940*d + 1824*d^2 + 25*d^3)*x^7)/(2048*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (6435*(1083264 + 172912*d + 9260*d^2 + 188*d^3 + d^4)*x^8)/(32768*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (715*(4927104 + 902736*d + 60452*d^2 + 1764*d^3 + 19*d^4)*x^9)/(131072*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-41351310/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (11486475*(5 + d)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (34459425*(-4 + d)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3828825*(114 + 35*d + d^2)*x^3)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3828825*(1848 + 358*d + 11*d^2)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (2297295*(15288 + 2554*d + 103*d^2 + d^3)*x^5)/(256*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) + (3828825*(28896 + 4616*d + 214*d^2 + 3*d^3)*x^6)/(1024*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) - (109395*(1046304 + 171180*d + 9180*d^2 + 185*d^3 + d^4)*x^7)/(2048*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (1640925*(384384 + 66992*d + 4140*d^2 + 108*d^3 + d^4)*x^8)/(32768*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (12155*(42876288 + 8094384*d + 571180*d^2 + 18440*d^3 + 257*d^4 + d^5)*x^9)/(131072*(23 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (2431*(90155520 + 19214784*d + 1610720*d^2 + 66580*d^3 + 1360*d^4 + 11*d^5)*x^10)/(524288*(23 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-41351310/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (103378275*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (103378275*(2 + d)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (34459425*(58 + 17*d)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (34459425*(328 + 58*d + d^2)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (6891885*(9016 + 1294*d + 31*d^2)*x^5)/(256*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) - (6891885*(32480 + 4428*d + 144*d^2 + d^3)*x^6)/(1024*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) + (984555*(566944 + 78588*d + 3136*d^2 + 37*d^3)*x^7)/(4096*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (984555*(1945216 + 285104*d + 13548*d^2 + 236*d^3 + d^4)*x^8)/(32768*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (109395*(20372352 + 3248144*d + 182308*d^2 + 4276*d^3 + 35*d^4)*x^9)/(131072*(23 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (21879*(72683520 + 12749984*d + 832040*d^2 + 24660*d^3 + 310*d^4 + d^5)*x^10)/(524288*(23 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (9945*(57308160 + 11446432*d + 897832*d^2 + 34692*d^3 + 662*d^4 + 5*d^5)*x^11)/(2097152*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-1309458150/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (392837445*(5 + d)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (392837445*(-5 + 2*d)*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (654729075*(130 + 39*d + d^2)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (654729075*(1280 + 246*d + 7*d^2)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (130945815*(19720 + 3218*d + 119*d^2 + d^3)*x^5)/(256*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) + (43648605*(120960 + 18602*d + 795*d^2 + 10*d^3)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (18706545*(1620640 + 250780*d + 12316*d^2 + 221*d^3 + d^4)*x^7)/(4096*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (18706545*(6697600 + 1081072*d + 60324*d^2 + 1388*d^3 + 11*d^4)*x^8)/(32768*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (2078505*(88233600 + 15151216*d + 953964*d^2 + 26968*d^3 + 321*d^4 + d^5)*x^9)/(131072*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (2078505*(44378880 + 8243696*d + 587700*d^2 + 20084*d^3 + 327*d^4 + 2*d^5)*x^10)/(262144*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (37791*(3054105600 + 618772640*d + 49762504*d^2 + 2008940*d^3 + 41770*d^4 + 395*d^5 + d^6)*x^11)/(2097152*(25 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (12597*(2851430400 + 645861120*d + 60156448*d^2 + 2955000*d^3 + 80860*d^4 + 1170*d^5 + 7*d^6)*x^12)/(8388608*(25 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-1309458150/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3273645375*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1964187225*(2 + d)*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (654729075*(74 + 21*d)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3273645375*(376 + 66*d + d^2)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1964187225*(4184 + 594*d + 13*d^2)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (218243025*(42720 + 5660*d + 168*d^2 + d^3)*x^6)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) + (218243025*(139488 + 18452*d + 672*d^2 + 7*d^3)*x^7)/(2048*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (93532725*(3115392 + 428272*d + 18476*d^2 + 284*d^3 + d^4)*x^8)/(32768*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (31177575*(16490880 + 2415344*d + 121228*d^2 + 2476*d^3 + 17*d^4)*x^9)/(131072*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (2078505*(157624320 + 24931744*d + 1436520*d^2 + 36820*d^3 + 390*d^4 + d^5)*x^10)/(262144*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (8502975*(34083840 + 5891488*d + 389032*d^2 + 12244*d^3 + 182*d^4 + d^5)*x^11)/(1048576*(25 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) - (62985*(5110640640 + 971803008*d + 73169344*d^2 + 2757480*d^3 + 53260*d^4 + 462*d^5 + d^6)*x^12)/(8388608*(25 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (4845*(18227220480 + 3890487936*d + 341097664*d^2 + 15760440*d^3 + 405460*d^4 + 5514*d^5 + 31*d^6)*x^13)/(33554432*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6))
-1351350/((15 + d)*(17 + d)*(19 + d)*(21 + d)) - (19305*(-161 + 40*d + d^2)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (19305*(-14 + 151*d + 5*d^2)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (6435*(7518 + 2717*d + 120*d^2 + d^3)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (6435*(54474 + 11827*d + 591*d^2 + 8*d^3)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1287*(1749720 + 326318*d + 17759*d^2 + 322*d^3 + d^4)*x^5)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (3861*(526400 + 96028*d + 5804*d^2 + 137*d^3 + d^4)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3861*(265160 + 50208*d + 3384*d^2 + 97*d^3 + d^4)*x^7)/(4096*(19 + d)*(21 + d)*(255 + 32*d + d^2)) + (1287*(702240 + 140292*d + 10316*d^2 + 333*d^3 + 4*d^4)*x^8)/(32768*(255 + 32*d + d^2)*(399 + 40*d + d^2))
-45045/((15 + d)*(17 + d)*(19 + d)) + (135135*(-13 + 2*d)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (135135*(-40 + 61*d + d^2)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (45045*(1974 + 629*d + 15*d^2)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (45045*(29568 + 5690*d + 183*d^2 + d^3)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (45045*(28518 + 4657*d + 186*d^2 + 2*d^3)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3003*(3971520 + 625848*d + 29114*d^2 + 447*d^3 + d^4)*x^6)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1287*(6610800 + 1072116*d + 57368*d^2 + 1179*d^3 + 7*d^4)*x^7)/(8192*(19 + d)*(21 + d)*(255 + 32*d + d^2)) - (1287*(2745120 + 475716*d + 29228*d^2 + 759*d^3 + 7*d^4)*x^8)/(16384*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (143*(18648000 + 3494664*d + 241252*d^2 + 7326*d^3 + 83*d^4)*x^9)/(131072*(21 + d)*(4845 + 863*d + 51*d^2 + d^3))
-41351310/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (675675*(-129 + 44*d + d^2)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (2027025*(24 + 67*d + 2*d^2)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (675675*(9078 + 3083*d + 126*d^2 + d^3)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (675675*(39942 + 8571*d + 400*d^2 + 5*d^3)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (135135*(1781472 + 326770*d + 16835*d^2 + 290*d^3 + d^4)*x^5)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (135135*(1246980 + 220354*d + 12598*d^2 + 281*d^3 + 2*d^4)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (6435*(192652992 + 34681908*d + 2194288*d^2 + 59471*d^3 + 620*d^4 + d^5)*x^7)/(16384*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) + (19305*(38066784 + 7189340*d + 503672*d^2 + 16179*d^3 + 229*d^4 + d^5)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) - (19305*(13468896 + 2722836*d + 212444*d^2 + 8003*d^3 + 145*d^4 + d^5)*x^9)/(65536*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (429*(398361600 + 87034176*d + 7525640*d^2 + 323140*d^3 + 6910*d^4 + 59*d^5)*x^10)/(524288*(483 + 44*d + d^2)*(4845 + 863*d + 51*d^2 + d^3))
-1351350/((15 + d)*(17 + d)*(19 + d)*(21 + d)) + (135135*(-379 + 70*d)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (675675*(-11 + 132*d + 2*d^2)*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (2027025*(2382 + 731*d + 16*d^2)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (675675*(32712 + 6278*d + 189*d^2 + d^3)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (135135*(830088 + 133974*d + 5011*d^2 + 50*d^3)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (45045*(4080720 + 625546*d + 27329*d^2 + 395*d^3 + d^4)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (6435*(127420608 + 19772740*d + 990920*d^2 + 19115*d^3 + 112*d^4)*x^7)/(4096*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) - (6435*(389907840 + 63433744*d + 3610500*d^2 + 87280*d^3 + 795*d^4 + d^5)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) + (6435*(395837568 + 68823344*d + 4419580*d^2 + 129220*d^3 + 1637*d^4 + 6*d^5)*x^9)/(131072*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (6435*(122024448 + 22989968*d + 1666396*d^2 + 58060*d^3 + 965*d^4 + 6*d^5)*x^10)/(262144*(23 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (39*(11684574720 + 2407332768*d + 196307080*d^2 + 7954580*d^3 + 160670*d^4 + 1297*d^5)*x^11)/(2097152*(23 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-1309458150/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (11486475*(-109 + 48*d + d^2)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (2297295*(820 + 1284*d + 35*d^2)*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3828825*(10920 + 3563*d + 135*d^2 + d^3)*x^3)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (11486475*(150660 + 31880*d + 1389*d^2 + 16*d^3)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (2297295*(2128440 + 382502*d + 18539*d^2 + 298*d^3 + d^4)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (2297295*(3978240 + 679488*d + 36484*d^2 + 756*d^3 + 5*d^4)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (109395*(218683920 + 37513708*d + 2218608*d^2 + 55819*d^3 + 546*d^4 + d^5)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) + (109395*(1628390400 + 289276544*d + 18831372*d^2 + 560144*d^3 + 7413*d^4 + 32*d^5)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (12155*(19226793600 + 3603376656*d + 258428836*d^2 + 8930724*d^3 + 149983*d^4 + 1020*d^5 + d^6)*x^9)/(131072*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (36465*(2844092160 + 568682112*d + 44931664*d^2 + 1780560*d^3 + 36520*d^4 + 348*d^5 + d^6)*x^10)/(262144*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (36465*(776280960 + 167069568*d + 14579272*d^2 + 659520*d^3 + 16234*d^4 + 204*d^5 + d^6)*x^11)/(524288*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (221*(132759244800 + 31004982720*d + 2995859152*d^2 + 153682800*d^3 + 4422760*d^4 + 67800*d^5 + 433*d^6)*x^12)/(8388608*(575 + 48*d + d^2)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-41351310/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (20675655*(-75 + 16*d)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (20675655*(100 + 357*d + 5*d^2)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (20675655*(5800 + 1734*d + 35*d^2)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (34459425*(37500 + 7154*d + 201*d^2 + d^3)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (20675655*(780800 + 124262*d + 4345*d^2 + 40*d^3)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (6891885*(4915200 + 733280*d + 30014*d^2 + 403*d^3 + d^4)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (6891885*(7359600 + 1095776*d + 51304*d^2 + 916*d^3 + 5*d^4)*x^7)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (984555*(450844800 + 69384400*d + 3666684*d^2 + 81712*d^3 + 693*d^4 + d^5)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) + (328185*(2163638400 + 351228176*d + 20793980*d^2 + 558340*d^3 + 6565*d^4 + 24*d^5)*x^9)/(131072*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (21879*(37279872000 + 6464902080*d + 427242784*d^2 + 13529100*d^3 + 206140*d^4 + 1245*d^5 + d^6)*x^10)/(524288*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (5967*(53854752000 + 10057639360*d + 739998944*d^2 + 27204040*d^3 + 514220*d^4 + 4450*d^5 + 11*d^6)*x^11)/(1048576*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (5967*(13176576000 + 2667383520*d + 218517544*d^2 + 9256880*d^3 + 212490*d^4 + 2470*d^5 + 11*d^6)*x^12)/(2097152*(25 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (153*(480162816000 + 106148916480*d + 9707644576*d^2 + 471424920*d^3 + 12847540*d^4 + 186570*d^5 + 1129*d^6)*x^13)/(33554432*(25 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-1351350/((15 + d)*(17 + d)*(19 + d)*(21 + d)) - (495*(-15057 + 1079*d + 57*d^2 + d^3)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (495*(-7077 + 6019*d + 342*d^2 + 6*d^3)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (165*(540414 + 204045*d + 12365*d^2 + 255*d^3 + d^4)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (825*(322308 + 75702*d + 4886*d^2 + 123*d^3 + d^4)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (825*(222012 + 46062*d + 3176*d^2 + 93*d^3 + d^4)*x^5)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (165*(6770232 + 1382766*d + 101453*d^2 + 3279*d^3 + 40*d^4)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (165*(2783592 + 580086*d + 44773*d^2 + 1539*d^3 + 20*d^4)*x^7)/(4096*(15 + d)*(21 + d)*(323 + 36*d + d^2)) + (165*(1949472 + 417204*d + 33392*d^2 + 1191*d^3 + 16*d^4)*x^8)/(32768*(15 + d)*(6783 + 1079*d + 57*d^2 + d^3))
-1485/(255 + 32*d + d^2) + (10395*(-56 + 40*d + d^2)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1485*(-1540 + 2799*d + 100*d^2 + d^3)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1485*(13216 + 4757*d + 209*d^2 + 3*d^3)*x^3)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (495*(2329320 + 499602*d + 24839*d^2 + 438*d^3 + d^4)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (495*(3949176 + 730290*d + 40369*d^2 + 870*d^3 + 5*d^4)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (495*(1994496 + 360990*d + 22129*d^2 + 570*d^3 + 5*d^4)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (495*(2484720 + 464078*d + 31265*d^2 + 922*d^3 + 10*d^4)*x^7)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (495*(892584 + 175028*d + 12736*d^2 + 412*d^3 + 5*d^4)*x^8)/(4096*(19 + d)*(21 + d)*(255 + 32*d + d^2)) + (55*(20664000 + 4247568*d + 327140*d^2 + 11232*d^3 + 145*d^4)*x^9)/(131072*(255 + 32*d + d^2)*(399 + 40*d + d^2))
-41351310/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (19305*(-12243 + 1319*d + 63*d^2 + d^3)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (135135*(-353 + 1204*d + 63*d^2 + d^3)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (6435*(509922 + 182431*d + 10517*d^2 + 209*d^3 + d^4)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (19305*(654710 + 153714*d + 9603*d^2 + 236*d^3 + 2*d^4)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1287*(158132520 + 32581594*d + 2181495*d^2 + 62605*d^3 + 705*d^4 + d^5)*x^5)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (6435*(39668328 + 7961930*d + 571967*d^2 + 18699*d^3 + 265*d^4 + d^5)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (6435*(16280208 + 3341110*d + 259047*d^2 + 9559*d^3 + 165*d^4 + d^5)*x^7)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (6435*(69300672 + 14893408*d + 1248652*d^2 + 51324*d^3 + 1031*d^4 + 8*d^5)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (6435*(22044960 + 5003288*d + 450704*d^2 + 20208*d^3 + 451*d^4 + 4*d^5)*x^9)/(65536*(23 + d)*(255 + 32*d + d^2)*(399 + 40*d + d^2)) + (715*(116234496 + 27789120*d + 2655368*d^2 + 126916*d^3 + 3034*d^4 + 29*d^5)*x^10)/(524288*(255 + 32*d + d^2)*(9177 + 1319*d + 63*d^2 + d^3))
-45045/((15 + d)*(17 + d)*(19 + d)) + (45045*(-267 + 352*d + 8*d^2)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (45045*(456 + 9017*d + 304*d^2 + 3*d^3)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (45045*(111702 + 37894*d + 1568*d^2 + 21*d^3)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (45045*(1981080 + 423042*d + 20019*d^2 + 338*d^3 + d^4)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (45045*(2285052 + 418934*d + 22252*d^2 + 468*d^3 + 3*d^4)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3003*(407816640 + 72200784*d + 4258090*d^2 + 107435*d^3 + 1010*d^4 + d^5)*x^6)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (2145*(579439728 + 104561064*d + 6792562*d^2 + 199439*d^3 + 2450*d^4 + 7*d^5)*x^7)/(8192*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (2145*(202115088 + 38191404*d + 2722552*d^2 + 91499*d^3 + 1400*d^4 + 7*d^5)*x^8)/(8192*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) + (2145*(753278400 + 151154880*d + 11793332*d^2 + 447604*d^3 + 8173*d^4 + 56*d^5)*x^9)/(131072*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) - (2145*(214300800 + 45910080*d + 3895708*d^2 + 163928*d^3 + 3413*d^4 + 28*d^5)*x^10)/(262144*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (65*(3769323264 + 860066496*d + 78444200*d^2 + 3577972*d^3 + 81574*d^4 + 743*d^5)*x^11)/(2097152*(483 + 44*d + d^2)*(4845 + 863*d + 51*d^2 + d^3))
-1309458150/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (675675*(-11181 + 1583*d + 69*d^2 + d^3)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (675675*(1023 + 5720*d + 276*d^2 + 4*d^3)*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (675675*(579690 + 199717*d + 10829*d^2 + 203*d^3 + d^4)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (675675*(2710570 + 628059*d + 37168*d^2 + 861*d^3 + 7*d^4)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (135135*(141404120 + 28504894*d + 1810545*d^2 + 49105*d^3 + 535*d^4 + d^5)*x^5)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(364357980 + 70686176*d + 4819605*d^2 + 149935*d^3 + 2085*d^4 + 9*d^5)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (6435*(24547427520 + 4815832764*d + 353955064*d^2 + 12473595*d^3 + 211975*d^4 + 1401*d^5 + d^6)*x^7)/(16384*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (32175*(4218705120 + 858941940*d + 68187208*d^2 + 2690223*d^3 + 53956*d^4 + 477*d^5 + d^6)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (32175*(1283521680 + 274951960*d + 23580478*d^2 + 1032413*d^3 + 23926*d^4 + 267*d^5 + d^6)*x^9)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) + (6435*(10638243840 + 2415564432*d + 223710140*d^2 + 10798440*d^3 + 284555*d^4 + 3828*d^5 + 20*d^6)*x^10)/(262144*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (6435*(2729173440 + 659113272*d + 65768740*d^2 + 3470730*d^3 + 101995*d^4 + 1578*d^5 + 10*d^6)*x^11)/(524288*(25 + d)*(483 + 44*d + d^2)*(4845 + 863*d + 51*d^2 + d^3)) + (65*(262537067520 + 67383827136*d + 7200135536*d^2 + 410107440*d^3 + 13130000*d^4 + 223944*d^5 + 1589*d^6)*x^12)/(8388608*(4845 + 863*d + 51*d^2 + d^3)*(12075 + 1583*d + 69*d^2 + d^3))
-1351350/((15 + d)*(17 + d)*(19 + d)*(21 + d)) + (2027025*(-103 + 288*d + 6*d^2)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (675675*(1373 + 3359*d + 106*d^2 + d^3)*x^2)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (675675*(204178 + 66637*d + 2576*d^2 + 32*d^3)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (675675*(2123560 + 448692*d + 19999*d^2 + 318*d^3 + d^4)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (675675*(24570520 + 4427194*d + 222433*d^2 + 4424*d^3 + 28*d^4)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(358113120 + 61498564*d + 3427560*d^2 + 81775*d^3 + 750*d^4 + d^5)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(994988640 + 171952508*d + 10536900*d^2 + 293395*d^3 + 3540*d^4 + 12*d^5)*x^7)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (6435*(56699583360 + 10153622032*d + 681574804*d^2 + 21783700*d^3 + 328315*d^4 + 1828*d^5 + d^6)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (32175*(16957960320 + 3198391600*d + 234638972*d^2 + 8495308*d^3 + 153941*d^4 + 1192*d^5 + 2*d^6)*x^9)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (32175*(4578900480 + 917586640*d + 73385852*d^2 + 2977908*d^3 + 63221*d^4 + 632*d^5 + 2*d^6)*x^10)/(131072*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (585*(375633968640 + 80350516832*d + 6989592920*d^2 + 315343340*d^3 + 7702730*d^4 + 94703*d^5 + 440*d^6)*x^11)/(1048576*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (585*(87529290240 + 20030739072*d + 1890322480*d^2 + 94076580*d^3 + 2596420*d^4 + 37503*d^5 + 220*d^6)*x^12)/(2097152*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (5*(9101838735360 + 2227868696448*d + 226978567360*d^2 + 12323132520*d^3 + 375912220*d^4 + 6106062*d^5 + 41245*d^6)*x^13)/(33554432*(575 + 48*d + d^2)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-1351350/((15 + d)*(17 + d)*(19 + d)*(21 + d)) - (9*(-1099455 + 22968*d + 1934*d^2 + 72*d^3 + d^4)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (63*(-153510 + 25113*d + 1934*d^2 + 72*d^3 + d^4)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (189*(46690 + 25113*d + 1934*d^2 + 72*d^3 + d^4)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(378798 + 96987*d + 7703*d^2 + 288*d^3 + 4*d^4)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315*(205338 + 46761*d + 3835*d^2 + 144*d^3 + 2*d^4)*x^5)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (63*(4898040 + 1100434*d + 92127*d^2 + 3461*d^3 + 48*d^4)*x^6)/(2048*(19 + d)*(21 + d)*(255 + 32*d + d^2)) - (63*(1622400 + 366118*d + 30899*d^2 + 1157*d^3 + 16*d^4)*x^7)/(4096*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (9*(6528480 + 1476532*d + 124616*d^2 + 4643*d^3 + 64*d^4)*x^8)/(32768*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-45/(15 + d) + (45*(9219 + 8632*d + 456*d^2 + 8*d^3)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (45*(147504 + 144895*d + 8375*d^2 + 185*d^3 + d^4)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(175434 + 60005*d + 3815*d^2 + 105*d^3 + d^4)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315*(506814 + 119591*d + 8253*d^2 + 259*d^3 + 3*d^4)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(1493058 + 317611*d + 23492*d^2 + 794*d^3 + 10*d^4)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (315*(654864 + 138434*d + 10801*d^2 + 381*d^3 + 5*d^4)*x^6)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (45*(19951512 + 4302974*d + 347505*d^2 + 12541*d^3 + 168*d^4)*x^7)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (45*(6293616 + 1381874*d + 113593*d^2 + 4141*d^3 + 56*d^4)*x^8)/(8192*(15 + d)*(21 + d)*(323 + 36*d + d^2)) + (5*(62532288 + 13855608*d + 1146508*d^2 + 41922*d^3 + 569*d^4)*x^9)/(131072*(15 + d)*(6783 + 1079*d + 57*d^2 + d^3))
-41351310/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (495*(-679371 + 31600*d + 2390*d^2 + 80*d^3 + d^4)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (495*(-600138 + 254165*d + 19120*d^2 + 640*d^3 + 8*d^4)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (165*(26660466 + 11407929*d + 877660*d^2 + 30710*d^3 + 434*d^4 + d^5)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1155*(14590926 + 3791949*d + 304450*d^2 + 11510*d^3 + 194*d^4 + d^5)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (3465*(8610630 + 2011429*d + 170610*d^2 + 7030*d^3 + 138*d^4 + d^5)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1155*(57791664 + 13428852*d + 1206304*d^2 + 53633*d^3 + 1172*d^4 + 10*d^5)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1155*(21578058 + 5152227*d + 487094*d^2 + 22963*d^3 + 538*d^4 + 5*d^5)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (495*(394137408 + 97220664*d + 9563872*d^2 + 469724*d^3 + 11495*d^4 + 112*d^5)*x^8)/(32768*(15 + d)*(21 + d)*(23 + d)*(323 + 36*d + d^2)) - (165*(344512224 + 87288984*d + 8827072*d^2 + 445244*d^3 + 11189*d^4 + 112*d^5)*x^9)/(65536*(15 + d)*(23 + d)*(6783 + 1079*d + 57*d^2 + d^3)) + (11*(2695875840 + 695745072*d + 71599640*d^2 + 3671200*d^3 + 93730*d^4 + 953*d^5)*x^10)/(524288*(15 + d)*(156009 + 31600*d + 2390*d^2 + 80*d^3 + d^4))
-1485/(255 + 32*d + d^2) + (13365*(1442 + 1319*d + 63*d^2 + d^3)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (1485*(129780 + 127887*d + 6989*d^2 + 153*d^3 + d^4)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (1485*(2855398 + 981263*d + 60416*d^2 + 1632*d^3 + 16*d^4)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (495*(132246408 + 31468446*d + 2111419*d^2 + 64553*d^3 + 773*d^4 + d^5)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3465*(39709488 + 8409834*d + 607153*d^2 + 20489*d^3 + 293*d^4 + d^5)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (10395*(17960992 + 3745538*d + 290081*d^2 + 10745*d^3 + 181*d^4 + d^5)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (495*(706411608 + 151320492*d + 12536314*d^2 + 506273*d^3 + 9758*d^4 + 70*d^5)*x^7)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (495*(230790504 + 51547182*d + 4539479*d^2 + 197398*d^3 + 4207*d^4 + 35*d^5)*x^8)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (495*(1624039872 + 378621568*d + 35105228*d^2 + 1618436*d^3 + 37015*d^4 + 336*d^5)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (495*(433491072 + 104910976*d + 10130124*d^2 + 487756*d^3 + 11703*d^4 + 112*d^5)*x^10)/(262144*(23 + d)*(255 + 32*d + d^2)*(399 + 40*d + d^2)) + (15*(6977295360 + 1739180544*d + 173078216*d^2 + 8594140*d^3 + 212878*d^4 + 2105*d^5)*x^11)/(2097152*(255 + 32*d + d^2)*(9177 + 1319*d + 63*d^2 + d^3))
-1309458150/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (19305*(-584535 + 42152*d + 2894*d^2 + 88*d^3 + d^4)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (173745*(-43085 + 41200*d + 2894*d^2 + 88*d^3 + d^4)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (6435*(25334400 + 9920257*d + 725136*d^2 + 23662*d^3 + 324*d^4 + d^5)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (6435*(229561500 + 58839736*d + 4524909*d^2 + 163168*d^3 + 2736*d^4 + 16*d^5)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1287*(10934208600 + 2500996010*d + 203403169*d^2 + 8076020*d^3 + 158230*d^4 + 1250*d^5 + d^6)*x^5)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (9009*(2474845800 + 555871250*d + 47900029*d^2 + 2071420*d^3 + 45910*d^4 + 450*d^5 + d^6)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (9009*(2779750200 + 637484230*d + 58220847*d^2 + 2720980*d^3 + 67170*d^4 + 790*d^5 + 3*d^6)*x^7)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (6435*(12634440000 + 3007531976*d + 290839768*d^2 + 14608592*d^3 + 397309*d^4 + 5432*d^5 + 28*d^6)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (6435*(3668204400 + 911548940*d + 93088802*d^2 + 4993672*d^3 + 147689*d^4 + 2268*d^5 + 14*d^6)*x^9)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1287*(29142019200 + 7559302960*d + 811355652*d^2 + 46094380*d^3 + 1459755*d^4 + 24400*d^5 + 168*d^6)*x^10)/(262144*(15 + d)*(17 + d)*(23 + d)*(25 + d)*(399 + 40*d + d^2)) - (1287*(7121755200 + 1921690480*d + 215365244*d^2 + 12829420*d^3 + 428345*d^4 + 7600*d^5 + 56*d^6)*x^11)/(524288*(25 + d)*(255 + 32*d + d^2)*(9177 + 1319*d + 63*d^2 + d^3)) + (13*(639587289600 + 178554044160*d + 20735214896*d^2 + 1282042560*d^3 + 44510720*d^4 + 822840*d^5 + 6329*d^6)*x^12)/(8388608*(255 + 32*d + d^2)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-45045/((15 + d)*(17 + d)*(19 + d)) + (225225*(3801 + 3166*d + 138*d^2 + 2*d^3)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (135135*(152040 + 138715*d + 7103*d^2 + 149*d^3 + d^4)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (135135*(1920660 + 649037*d + 37707*d^2 + 961*d^3 + 9*d^4)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(108658200 + 25544590*d + 1620777*d^2 + 46729*d^3 + 543*d^4 + d^5)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (45045*(292152000 + 60441506*d + 4137435*d^2 + 133112*d^3 + 1896*d^4 + 8*d^5)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (3003*(31716820800 + 6379577880*d + 469796014*d^2 + 16769985*d^3 + 284785*d^4 + 1815*d^5 + d^6)*x^6)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3003*(41387824800 + 8473182120*d + 669758218*d^2 + 26310435*d^3 + 516775*d^4 + 4305*d^5 + 7*d^6)*x^7)/(8192*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (9009*(13334882400 + 2836764200*d + 239925178*d^2 + 10284635*d^3 + 228655*d^4 + 2345*d^5 + 7*d^6)*x^8)/(16384*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (15015*(22954478400 + 5116718064*d + 461434636*d^2 + 21432168*d^3 + 531511*d^4 + 6468*d^5 + 28*d^6)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (15015*(5986713600 + 1401611136*d + 134298968*d^2 + 6716130*d^3 + 183401*d^4 + 2562*d^5 + 14*d^6)*x^10)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) + (819*(158444899200 + 38935414880*d + 3947769664*d^2 + 211052540*d^3 + 6257320*d^4 + 97235*d^5 + 616*d^6)*x^11)/(1048576*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (273*(106603257600 + 27425206080*d + 2927222824*d^2 + 165852540*d^3 + 5258350*d^4 + 88425*d^5 + 616*d^6)*x^12)/(2097152*(25 + d)*(483 + 44*d + d^2)*(4845 + 863*d + 51*d^2 + d^3)) + (35*(700184540160 + 187797435264*d + 20962055008*d^2 + 1246378920*d^3 + 41636572*d^4 + 741054*d^5 + 5491*d^6)*x^13)/(33554432*(4845 + 863*d + 51*d^2 + d^3)*(12075 + 1583*d + 69*d^2 + d^3))
-1351350/((15 + d)*(17 + d)*(19 + d)*(21 + d)) + (2702700*x)/((15 + d)*(17 + d)*(19 + d)*(21 + d)) + (135135*(-119 + d)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (135135*(-77 + 3*d)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (10395*(854 - 155*d + d^2)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (10395*(-56 - 25*d + d^2)*x^5)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (315*(2856 - 406*d - 141*d^2 + d^3)*x^6)/(2048*(19 + d)*(21 + d)*(255 + 32*d + d^2)) - (315*(-1104 - 274*d - 9*d^2 + d^3)*x^7)/(4096*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (315*(480 + 188*d + 24*d^2 + d^3)*x^8)/(32768*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-1 + (9*(176820 + 22968*d + 1934*d^2 + 72*d^3 + d^4)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (9*(176820 + 22968*d + 1934*d^2 + 72*d^3 + d^4)*x^2)/((15 + d)*(17 + d)*(19 + d)*(21 + d)) + (21*(587160 + 89727*d + 7736*d^2 + 288*d^3 + 4*d^4)*x^3)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (63*(233520 + 43791*d + 3868*d^2 + 144*d^3 + 2*d^4)*x^4)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (63*(1618680 + 352638*d + 31109*d^2 + 1152*d^3 + 16*d^4)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (21*(1600200 + 365838*d + 31439*d^2 + 1152*d^3 + 16*d^4)*x^6)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (9*(6605760 + 1495712*d + 125246*d^2 + 4573*d^3 + 64*d^4)*x^7)/(2048*(19 + d)*(21 + d)*(255 + 32*d + d^2)) - (9*(1611120 + 360908*d + 30104*d^2 + 1117*d^3 + 16*d^4)*x^8)/(4096*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (3*(8749440 + 1991856*d + 170588*d^2 + 6564*d^3 + 97*d^4)*x^9)/(131072*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-41351310/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (9*(-43605765 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (81*(-7419615 + 705084*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (81*(238035 + 705084*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)*x^3)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (189*(16558920 + 5396142*d + 537455*d^2 + 28720*d^3 + 760*d^4 + 8*d^5)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (567*(9480660 + 2575806*d + 267655*d^2 + 14360*d^3 + 380*d^4 + 4*d^5)*x^5)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (567*(37571520 + 10056164*d + 1071940*d^2 + 57495*d^3 + 1520*d^4 + 16*d^5)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (189*(37315440 + 10051104*d + 1078870*d^2 + 57605*d^3 + 1520*d^4 + 16*d^5)*x^7)/(1024*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) + (81*(600351360 + 161765584*d + 17324460*d^2 + 920860*d^3 + 24285*d^4 + 256*d^5)*x^8)/(32768*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (81*(149567040 + 40224816*d + 4300140*d^2 + 228500*d^3 + 6045*d^4 + 64*d^5)*x^9)/(65536*(23 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (9*(599639040 + 161590752*d + 17333000*d^2 + 925900*d^3 + 24670*d^4 + 263*d^5)*x^10)/(524288*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-45/(15 + d) + (45*(1100631 + 316000*d + 23900*d^2 + 800*d^3 + 10*d^4)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (45*(21388584 + 6349609*d + 500040*d^2 + 18070*d^3 + 276*d^4 + d^5)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (135*(26594022 + 7085872*d + 591920*d^2 + 23810*d^3 + 448*d^4 + 3*d^5)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (135*(17147802 + 4241872*d + 376820*d^2 + 16610*d^3 + 358*d^4 + 3*d^5)*x^4)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (945*(34513584 + 8397686*d + 787731*d^2 + 37040*d^3 + 864*d^4 + 8*d^5)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (945*(42506520 + 10500770*d + 1027993*d^2 + 50440*d^3 + 1232*d^4 + 12*d^5)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (135*(1038939216 + 262647908*d + 26494948*d^2 + 1335751*d^3 + 33536*d^4 + 336*d^5)*x^7)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (135*(316832880 + 81643552*d + 8395218*d^2 + 430471*d^3 + 10992*d^4 + 112*d^5)*x^8)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (45*(6152797056 + 1606113040*d + 167132828*d^2 + 8663756*d^3 + 223681*d^4 + 2304*d^5)*x^9)/(131072*(15 + d)*(21 + d)*(23 + d)*(323 + 36*d + d^2)) - (45*(1477354368 + 389004016*d + 40809692*d^2 + 2132132*d^3 + 55489*d^4 + 576*d^5)*x^10)/(262144*(15 + d)*(23 + d)*(6783 + 1079*d + 57*d^2 + d^3)) + (9*(3195628800 + 847167968*d + 89461000*d^2 + 4704460*d^3 + 123230*d^4 + 1287*d^5)*x^11)/(2097152*(15 + d)*(156009 + 31600*d + 2390*d^2 + 80*d^3 + d^4))
-1309458150/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (495*(-27844215 + 946009*d + 91350*d^2 + 4390*d^3 + 105*d^4 + d^5)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (495*(-19970580 + 4897121*d + 456750*d^2 + 21950*d^3 + 525*d^4 + 5*d^5)*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (165*(931609350 + 551822367*d + 51919309*d^2 + 2540970*d^3 + 62980*d^4 + 663*d^5 + d^6)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1485*(594240150 + 176712427*d + 17194024*d^2 + 872770*d^3 + 23080*d^4 + 283*d^5 + d^6)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1485*(334276320 + 88230097*d + 8972524*d^2 + 477670*d^3 + 13630*d^4 + 193*d^5 + d^6)*x^5)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3465*(841203720 + 220799418*d + 23484163*d^2 + 1313718*d^3 + 40240*d^4 + 636*d^5 + 4*d^6)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (10395*(296590260 + 79732156*d + 8827715*d^2 + 516418*d^3 + 16760*d^4 + 286*d^5 + 2*d^6)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1485*(25709376000 + 7108255936*d + 813917972*d^2 + 49410352*d^3 + 1675499*d^4 + 30112*d^5 + 224*d^6)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (495*(21340620000 + 6050100432*d + 711828404*d^2 + 44489856*d^3 + 1557857*d^4 + 28992*d^5 + 224*d^6)*x^9)/(32768*(15 + d)*(21 + d)*(23 + d)*(25 + d)*(323 + 36*d + d^2)) + (495*(31952699520 + 9248106800*d + 1111673940*d^2 + 71041028*d^3 + 2545731*d^4 + 48512*d^5 + 384*d^6)*x^10)/(262144*(15 + d)*(23 + d)*(25 + d)*(6783 + 1079*d + 57*d^2 + d^3)) - (495*(7238454720 + 2130041936*d + 260332476*d^2 + 16915172*d^3 + 616257*d^4 + 11936*d^5 + 96*d^6)*x^11)/(524288*(15 + d)*(25 + d)*(156009 + 31600*d + 2390*d^2 + 80*d^3 + d^4)) + (3*(988512537600 + 294693844800*d + 36476465168*d^2 + 2399355600*d^3 + 88453760*d^4 + 1732680*d^5 + 14087*d^6)*x^12)/(8388608*(15 + d)*(3900225 + 946009*d + 91350*d^2 + 4390*d^3 + 105*d^4 + d^5))
-1485/(255 + 32*d + d^2) + (1485*(1200990 + 463672*d + 31834*d^2 + 968*d^3 + 11*d^4)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1485*(13494180 + 5624881*d + 412584*d^2 + 14158*d^3 + 216*d^4 + d^5)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1485*(77883120 + 23972769*d + 1897460*d^2 + 73820*d^3 + 1390*d^4 + 10*d^5)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (495*(6973759800 + 1780514310*d + 150497521*d^2 + 6413964*d^3 + 136918*d^4 + 1206*d^5 + d^6)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (4455*(1878256800 + 448676168*d + 40146922*d^2 + 1833596*d^3 + 42982*d^4 + 446*d^5 + d^6)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (4455*(795037320 + 189290312*d + 17834890*d^2 + 864932*d^3 + 22054*d^4 + 266*d^5 + d^6)*x^6)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1485*(11847507840 + 2888861748*d + 285462568*d^2 + 14639619*d^3 + 403720*d^4 + 5544*d^5 + 28*d^6)*x^7)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (4455*(3671629920 + 925016516*d + 95497340*d^2 + 5159195*d^3 + 152612*d^4 + 2324*d^5 + 14*d^6)*x^8)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1485*(122156563200 + 31823922416*d + 3418831004*d^2 + 193573612*d^3 + 6075949*d^4 + 100032*d^5 + 672*d^6)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1485*(30717456000 + 8257579472*d + 919132828*d^2 + 54196084*d^3 + 1784493*d^4 + 31104*d^5 + 224*d^6)*x^10)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (135*(466459365120 + 128987342816*d + 14805526488*d^2 + 902919764*d^3 + 30857898*d^4 + 560405*d^5 + 4224*d^6)*x^11)/(1048576*(15 + d)*(17 + d)*(23 + d)*(25 + d)*(399 + 40*d + d^2)) - (135*(98846334720 + 28013193408*d + 3299299888*d^2 + 206711020*d^3 + 7266572*d^4 + 135893*d^5 + 1056*d^6)*x^12)/(2097152*(25 + d)*(255 + 32*d + d^2)*(9177 + 1319*d + 63*d^2 + d^3)) + (27*(387640243200 + 112139071360*d + 13484474944*d^2 + 862677240*d^3 + 30966660*d^4 + 591290*d^5 + 4691*d^6)*x^13)/(33554432*(255 + 32*d + d^2)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4))
-1351350/((15 + d)*(17 + d)*(19 + d)*(21 + d)) + (2702700*x)/((15 + d)*(17 + d)*(19 + d)*(21 + d)) - (225225*(105 + d)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (675675*(49 + d)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (37125*(-2786 - 51*d + d^2)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (2475*(-7392 + 145*d + 15*d^2)*x^5)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (1485*(7448 - 2646*d - 93*d^2 + d^3)*x^6)/(2048*(19 + d)*(21 + d)*(255 + 32*d + d^2)) + (1485*(-1792 - 466*d + 7*d^2 + d^3)*x^7)/(4096*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (495*(1344 + 692*d + 96*d^2 + 3*d^3)*x^8)/(32768*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
(3378375*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (3378375*x^2)/((15 + d)*(17 + d)*(19 + d)*(21 + d)) - (225225*(-189 + d)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (675675*(-49 + d)*x^4)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (1485*(33446 - 2115*d + 4*d^2)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)) - (495*(4788 - 1795*d + 12*d^2)*x^6)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)) + (495*(-12264 - 2866*d + 129*d^2 + d^3)*x^7)/(4096*(19 + d)*(21 + d)*(255 + 32*d + d^2)) - (495*(1344 + 674*d + 81*d^2 + d^3)*x^8)/(8192*(21 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (55*(4032 + 3096*d + 692*d^2 + 54*d^3 + d^4)*x^9)/(131072*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-41351310/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (103378275*x)/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (675675*(-1354 + d)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (675675*(-436 + d)*x^3)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (225225*(-8190 + 86*d + d^2)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (135135*(-5614 + 290*d + 5*d^2)*x^5)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (10395*(27076 - 12618*d - 136*d^2 + 3*d^3)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (3465*(-16272 - 3794*d + 242*d^2 + 9*d^3)*x^7)/(1024*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) + (3465*(-36192 - 19592*d - 2464*d^2 - 28*d^3 + d^4)*x^8)/(32768*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (3465*(2112 + 2056*d + 512*d^2 + 44*d^3 + d^4)*x^9)/(65536*(23 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (77*(-5760 + 10224*d + 5080*d^2 + 800*d^3 + 50*d^4 + d^5)*x^10)/(524288*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-1 + (11*(7978950 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (55*(7978950 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (165*(24110730 + 2425851*d + 269800*d^2 + 14360*d^3 + 380*d^4 + 4*d^5)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (165*(8152830 + 1165833*d + 134900*d^2 + 7180*d^3 + 190*d^4 + 2*d^5)*x^4)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (231*(45763200 + 9301314*d + 1082905*d^2 + 57440*d^3 + 1520*d^4 + 16*d^5)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (231*(38064600 + 9627354*d + 1090315*d^2 + 57440*d^3 + 1520*d^4 + 16*d^5)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (165*(148110480 + 40032036*d + 4374760*d^2 + 229445*d^3 + 6080*d^4 + 64*d^5)*x^7)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (165*(37553040 + 10146504*d + 1085290*d^2 + 57125*d^3 + 1520*d^4 + 16*d^5)*x^8)/(4096*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) + (55*(599098752 + 160944624*d + 17170180*d^2 + 912740*d^3 + 24383*d^4 + 256*d^5)*x^9)/(131072*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (11*(598469760 + 161196624*d + 17296180*d^2 + 925340*d^3 + 24635*d^4 + 256*d^5)*x^10)/(262144*(23 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (15*(159973632 + 43094496*d + 4613864*d^2 + 244900*d^3 + 6406*d^4 + 65*d^5)*x^11)/(2097152*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-1309458150/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (9*(-1687440825 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (99*(-336213675 + 19761120*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (495*(-45222975 + 19761120*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1485*(134013600 + 76784040*d + 9252751*d^2 + 628800*d^3 + 23860*d^4 + 480*d^5 + 4*d^6)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1485*(108063270 + 37261800*d + 4620233*d^2 + 314400*d^3 + 11930*d^4 + 240*d^5 + 2*d^6)*x^5)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (2079*(465952200 + 146157170*d + 18477617*d^2 + 1257730*d^3 + 47720*d^4 + 960*d^5 + 8*d^6)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (2079*(468892800 + 144897990*d + 18495557*d^2 + 1257990*d^3 + 47720*d^4 + 960*d^5 + 8*d^6)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1485*(7487524800 + 2314080288*d + 296313908*d^2 + 20130672*d^3 + 763499*d^4 + 15360*d^5 + 128*d^6)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (1485*(1871637600 + 578854448*d + 74138684*d^2 + 5032192*d^3 + 190859*d^4 + 3840*d^5 + 32*d^6)*x^9)/(32768*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (495*(7490488320 + 2316280752*d + 296548436*d^2 + 20121348*d^3 + 763331*d^4 + 15360*d^5 + 128*d^6)*x^10)/(262144*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (99*(7486617600 + 2314704240*d + 296331212*d^2 + 20110260*d^3 + 763205*d^4 + 15360*d^5 + 128*d^6)*x^11)/(524288*(25 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (3*(179761881600 + 55595741760*d + 7120462096*d^2 + 483464400*d^3 + 18355840*d^4 + 369480*d^5 + 3079*d^6)*x^12)/(8388608*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6))
-45/(15 + d) + (135*(20450745 + 3784036*d + 365400*d^2 + 17560*d^3 + 420*d^4 + 4*d^5)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45*(1441251840 + 268782745*d + 26524009*d^2 + 1320550*d^3 + 33790*d^4 + 385*d^5 + d^6)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (495*(451276560 + 94299399*d + 9715609*d^2 + 512790*d^3 + 14470*d^4 + 201*d^5 + d^6)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (2475*(221468520 + 52675003*d + 5696209*d^2 + 319630*d^3 + 9850*d^4 + 157*d^5 + d^6)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1485*(2819140800 + 738712286*d + 83251055*d^2 + 4917560*d^3 + 161720*d^4 + 2804*d^5 + 20*d^6)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1485*(1064071680 + 295211048*d + 34327765*d^2 + 2107580*d^3 + 72460*d^4 + 1322*d^5 + 10*d^6)*x^6)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1485*(4988313120 + 1428153880*d + 170016434*d^2 + 10734345*d^3 + 380240*d^4 + 7160*d^5 + 56*d^6)*x^7)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1485*(4430590080 + 1293411884*d + 156799244*d^2 + 10101275*d^3 + 365120*d^4 + 7016*d^5 + 56*d^6)*x^8)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (2475*(27960320640 + 8279139568*d + 1017976308*d^2 + 66535084*d^3 + 2438463*d^4 + 47488*d^5 + 384*d^6)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1485*(10981891200 + 3287600304*d + 408565660*d^2 + 26978380*d^3 + 998185*d^4 + 19616*d^5 + 160*d^6)*x^10)/(131072*(15 + d)*(21 + d)*(23 + d)*(25 + d)*(323 + 36*d + d^2)) + (45*(463319162880 + 139844501504*d + 17513528240*d^2 + 1164753500*d^3 + 43381700*d^4 + 857921*d^5 + 7040*d^6)*x^11)/(1048576*(15 + d)*(23 + d)*(25 + d)*(6783 + 1079*d + 57*d^2 + d^3)) - (45*(89856103680 + 27284788128*d + 3436092472*d^2 + 229704660*d^3 + 8597170*d^4 + 170817*d^5 + 1408*d^6)*x^12)/(2097152*(15 + d)*(21 + d)*(25 + d)*(7429 + 1151*d + 59*d^2 + d^3)) + (15*(191712890880 + 58485225216*d + 7397536096*d^2 + 496580040*d^3 + 18659500*d^4 + 372174*d^5 + 3079*d^6)*x^13)/(33554432*(15 + d)*(3900225 + 946009*d + 91350*d^2 + 4390*d^3 + 105*d^4 + d^5))
(144729585*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (723647925*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (4729725*(-1354 + d)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (4729725*(-436 + d)*x^4)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (945945*(-13972 + 114*d + d^2)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (945945*(-6580 + 202*d + 3*d^2)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (96525*(56168 - 6864*d - 84*d^2 + d^3)*x^7)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) - (96525*(112 - 1180*d + 14*d^2 + d^3)*x^8)/(4096*(19 + d)*(21 + d)*(23 + d)*(255 + 32*d + d^2)) - (6435*(95424 + 8800*d - 4540*d^2 - 100*d^3 + d^4)*x^9)/(131072*(21 + d)*(23 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (6435*(-13440 - 5792*d - 508*d^2 + 20*d^3 + d^4)*x^10)/(262144*(23 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (39*(-483840 - 310656*d - 63560*d^2 - 4660*d^3 - 70*d^4 + d^5)*x^11)/(2097152*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-1309458150/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (3928374450*x)/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (20675655*(1145 + 4*d)*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (34459425*(1345 + 12*d)*x^3)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (2027025*(-238460 - 2568*d + 23*d^2)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (2027025*(-49352 - 120*d + 23*d^2)*x^5)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (45045*(4276860 - 120154*d - 5727*d^2 + 22*d^3)*x^6)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (135135*(320580 - 42538*d - 897*d^2 + 22*d^3)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (135135*(-21600 + 247792*d - 3316*d^2 - 352*d^3 + d^4)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (45045*(153600 + 15296*d - 7188*d^2 - 176*d^3 + 3*d^4)*x^9)/(32768*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (135135*(-39360 - 17504*d - 1668*d^2 + 44*d^3 + 3*d^4)*x^10)/(262144*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (135135*(3840 + 2560*d + 548*d^2 + 44*d^3 + d^4)*x^11)/(524288*(25 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) - (91*(1843200 + 1676160*d + 511984*d^2 + 70080*d^3 + 4480*d^4 + 120*d^5 + d^6)*x^12)/(8388608*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6))
-1 + (13*(310322250 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (39*(310322250 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)*x^2)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (143*(935250750 + 70192665*d + 9265036*d^2 + 628800*d^3 + 23860*d^4 + 480*d^5 + 4*d^6)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (715*(314606250 + 34011945*d + 4632518*d^2 + 314400*d^3 + 11930*d^4 + 240*d^5 + 2*d^6)*x^4)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1287*(1671369000 + 269295210*d + 37092169*d^2 + 2515200*d^3 + 95440*d^4 + 1920*d^5 + 16*d^6)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (429*(1204560000 + 272369610*d + 37156219*d^2 + 2515200*d^3 + 95440*d^4 + 1920*d^5 + 16*d^6)*x^6)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (429*(3994704000 + 1113990900*d + 148905856*d^2 + 10060695*d^3 + 381760*d^4 + 7680*d^5 + 64*d^6)*x^7)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) - (1287*(935970000 + 284858520*d + 37277074*d^2 + 2515095*d^3 + 95440*d^4 + 1920*d^5 + 16*d^6)*x^8)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (715*(14920012800 + 4628691792*d + 596189668*d^2 + 40222788*d^3 + 1526851*d^4 + 30720*d^5 + 256*d^6)*x^9)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(255 + 32*d + d^2)) - (143*(15010128000 + 4644886320*d + 593827924*d^2 + 40153740*d^3 + 1526095*d^4 + 30720*d^5 + 256*d^6)*x^10)/(131072*(21 + d)*(23 + d)*(25 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (39*(59844960000 + 18483177120*d + 2363762536*d^2 + 160484340*d^3 + 6108790*d^4 + 122985*d^5 + 1024*d^6)*x^11)/(1048576*(23 + d)*(25 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (13*(29965824000 + 9274259520*d + 1189523168*d^2 + 80933700*d^3 + 3076760*d^4 + 61755*d^5 + 512*d^6)*x^12)/(2097152*(25 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (3*(79873920000 + 24685595520*d + 3155970368*d^2 + 213421080*d^3 + 8037860*d^4 + 159570*d^5 + 1307*d^6)*x^13)/(33554432*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6))
-43212118950/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (13749310575*(5 + d)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (13749310575*(-8 + 5*d)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (13749310575*(146 + 43*d + d^2)*x^3)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (13749310575*(3368 + 642*d + 17*d^2)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (13749310575*(24664 + 3946*d + 135*d^2 + d^3)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (4583103525*(370080 + 55136*d + 2190*d^2 + 25*d^3)*x^6)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) - (654729075*(2354976 + 348172*d + 15836*d^2 + 257*d^3 + d^4)*x^7)/(2048*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (654729075*(25651584 + 3899888*d + 200188*d^2 + 4156*d^3 + 29*d^4)*x^8)/(32768*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (218243025*(157868928 + 25200432*d + 1448492*d^2 + 36776*d^3 + 385*d^4 + d^5)*x^9)/(131072*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (43648605*(1214599680 + 206451456*d + 13251760*d^2 + 401020*d^3 + 5660*d^4 + 29*d^5)*x^10)/(524288*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (3968055*(7526937600 + 1373819040*d + 98160904*d^2 + 3470940*d^3 + 62170*d^4 + 495*d^5 + d^6)*x^11)/(1048576*(25 + d)*(27 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (1322685*(35599011840 + 7032102528*d + 560248960*d^2 + 23001000*d^3 + 510460*d^4 + 5742*d^5 + 25*d^6)*x^12)/(8388608*(25 + d)*(27 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) - (101745*(230505246720 + 49560768384*d + 4403321792*d^2 + 208064104*d^3 + 5565380*d^4 + 81706*d^5 + 563*d^6 + d^7)*x^13)/(33554432*(27 + d)*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)) + (14535*(395076648960 + 93870377472*d + 9455651968*d^2 + 524188448*d^3 + 17290840*d^4 + 339668*d^5 + 3682*d^6 + 17*d^7)*x^14)/(134217728*(27 + d)*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6))
-43212118950/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (108030297375*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (151242416325*(2 + d)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (252070693875*(18 + 5*d)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (151242416325*(424 + 74*d + d^2)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (30248483265*(16600 + 2334*d + 47*d^2)*x^5)/(512*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) - (50414138775*(54240 + 7020*d + 192*d^2 + d^3)*x^6)/(2048*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (7202019825*(1524384 + 194204*d + 6528*d^2 + 61*d^3)*x^7)/(8192*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (7202019825*(4636800 + 605488*d + 24044*d^2 + 332*d^3 + d^4)*x^8)/(32768*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (800224425*(97517952 + 13378704*d + 613796*d^2 + 11220*d^3 + 67*d^4)*x^9)/(131072*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (480134655*(291594240 + 42641568*d + 2228392*d^2 + 50900*d^3 + 470*d^4 + d^5)*x^10)/(524288*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (218243025*(874460160 + 137641632*d + 8134312*d^2 + 224996*d^3 + 2870*d^4 + 13*d^5)*x^11)/(2097152*(25 + d)*(27 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) - (14549535*(13226250240 + 2254259328*d + 149798144*d^2 + 4902600*d^3 + 80700*d^4 + 582*d^5 + d^6)*x^12)/(8388608*(25 + d)*(27 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (5595975*(24412631040 + 4530899328*d + 338202752*d^2 + 12967224*d^3 + 267572*d^4 + 2778*d^5 + 11*d^6)*x^13)/(33554432*(27 + d)*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)) - (159885*(385074708480 + 78190020096*d + 6550905536*d^2 + 291467344*d^3 + 7327040*d^4 + 100744*d^5 + 644*d^6 + d^7)*x^14)/(134217728*(27 + d)*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)) + (10659*(1275247411200 + 286815121920*d + 27326636736*d^2 + 1432094608*d^3 + 44640960*d^4 + 828520*d^5 + 8484*d^6 + 37*d^7)*x^15)/(536870912*(1579591125 + 546943095*d + 80629353*d^2 + 6560659*d^3 + 318255*d^4 + 9205*d^5 + 147*d^6 + d^7))
-43212118950/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (392837445*(-95 + 52*d + d^2)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (392837445*(530 + 637*d + 16*d^2)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (130945815*(64950 + 20587*d + 726*d^2 + 5*d^3)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (130945815*(772140 + 161156*d + 6573*d^2 + 70*d^3)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (130945815*(2628660 + 462926*d + 21116*d^2 + 316*d^3 + d^4)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (130945815*(24428880 + 4042516*d + 204120*d^2 + 3929*d^3 + 24*d^4)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (18706545*(288046080 + 47319652*d + 2623952*d^2 + 61291*d^3 + 556*d^4 + d^5)*x^7)/(4096*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (18706545*(1444665600 + 243091840*d + 14765476*d^2 + 406512*d^3 + 4967*d^4 + 20*d^5)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) - (2078505*(24472506240 + 4298013264*d + 285661468*d^2 + 9088596*d^3 + 140281*d^4 + 888*d^5 + d^6)*x^9)/(131072*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (2078505*(34331834880 + 6366354144*d + 462660728*d^2 + 16785276*d^3 + 315266*d^4 + 2787*d^5 + 8*d^6)*x^10)/(524288*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (37791*(1928666073600 + 380550885600*d + 30240510808*d^2 + 1240640044*d^3 + 27697090*d^4 + 319075*d^5 + 1522*d^6 + d^7)*x^11)/(2097152*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (113373*(455170867200 + 96093606720*d + 8351902256*d^2 + 385084448*d^3 + 10041440*d^4 + 144140*d^5 + 989*d^6 + 2*d^7)*x^12)/(8388608*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (113373*(100816128000 + 22884886080*d + 2178807856*d^2 + 112616208*d^3 + 3399200*d^4 + 59440*d^5 + 549*d^6 + 2*d^7)*x^13)/(16777216*(25 + d)*(27 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (2907*(1669402828800 + 410138369280*d + 42959320704*d^2 + 2491162192*d^3 + 86490480*d^4 + 1799680*d^5 + 20796*d^6 + 103*d^7)*x^14)/(134217728*(675 + 52*d + d^2)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-1309458150/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)) + (1964187225*(-25 + 6*d)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (1964187225*(41 + 77*d + d^2)*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (654729075*(17502 + 5131*d + 96*d^2)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (654729075*(216456 + 41014*d + 1077*d^2 + 5*d^3)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (130945815*(7999080 + 1255534*d + 41127*d^2 + 350*d^3)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (218243025*(12224880 + 1778958*d + 68353*d^2 + 852*d^3 + 2*d^4)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (654729075*(30460032 + 4371388*d + 191816*d^2 + 3173*d^3 + 16*d^4)*x^7)/(8192*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) - (93532725*(602195328 + 88306640*d + 4356788*d^2 + 89760*d^3 + 703*d^4 + d^5)*x^8)/(32768*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (10392525*(11707307136 + 1791580656*d + 98506924*d^2 + 2436708*d^3 + 26345*d^4 + 90*d^5)*x^9)/(131072*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (2078505*(48361259520 + 7824241200*d + 476917540*d^2 + 13833000*d^3 + 192655*d^4 + 1077*d^5 + d^6)*x^10)/(262144*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (2078505*(120812428800 + 20832687840*d + 1402649944*d^2 + 46929660*d^3 + 806890*d^4 + 6435*d^5 + 16*d^6)*x^11)/(2097152*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (62985*(3664530616320 + 677184441984*d + 50254411968*d^2 + 1918755064*d^3 + 39655740*d^4 + 418966*d^5 + 1797*d^6 + d^7)*x^12)/(8388608*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (14535*(10200148439040 + 2028224009088*d + 165706876224*d^2 + 7165397384*d^3 + 174632220*d^4 + 2329022*d^5 + 14661*d^6 + 26*d^7)*x^13)/(33554432*(25 + d)*(27 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) - (14535*(2061847388160 + 442839174912*d + 39845181408*d^2 + 1943643704*d^3 + 55250100*d^4 + 906458*d^5 + 7797*d^6 + 26*d^7)*x^14)/(67108864*(27 + d)*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)) + (969*(12018121113600 + 2804262912000*d + 278925942336*d^2 + 15359978128*d^3 + 506482560*d^4 + 10010440*d^5 + 109884*d^6 + 517*d^7)*x^15)/(536870912*(27 + d)*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6))
-43212118950/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (11486475*(-10809 + 1871*d + 75*d^2 + d^3)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (34459425*(4800 + 10067*d + 450*d^2 + 6*d^3)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3828825*(690876 + 231204*d + 11771*d^2 + 207*d^3 + d^4)*x^3)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (3828825*(30270240 + 6901806*d + 385199*d^2 + 8352*d^3 + 64*d^4)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (765765*(482022360 + 94835712*d + 5689520*d^2 + 144735*d^3 + 1495*d^4 + 3*d^5)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (765765*(4178245680 + 782491476*d + 50368660*d^2 + 1472895*d^3 + 19460*d^4 + 84*d^5)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (109395*(22994344800 + 4308296460*d + 298119704*d^2 + 9871875*d^3 + 159195*d^4 + 1035*d^5 + d^6)*x^7)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (328185*(71984626560 + 13864250832*d + 1032591604*d^2 + 38263300*d^3 + 729535*d^4 + 6368*d^5 + 16*d^6)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (12155*(3438289814400 + 691290522000*d + 55455759252*d^2 + 2280894184*d^3 + 50388315*d^4 + 556495*d^5 + 2343*d^6 + d^7)*x^9)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (12155*(4557016558080 + 965092302144*d + 83404562400*d^2 + 3784225060*d^3 + 95384040*d^4 + 1278511*d^5 + 7590*d^6 + 10*d^7)*x^10)/(524288*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) - (12155*(1105929780480 + 247989448224*d + 23076577800*d^2 + 1148900860*d^3 + 32635590*d^4 + 516031*d^5 + 3990*d^6 + 10*d^7)*x^11)/(524288*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (1105*(32947384780800 + 7845514237440*d + 785458961568*d^2 + 42725775400*d^3 + 1355023140*d^4 + 24776950*d^5 + 237117*d^6 + 880*d^7)*x^12)/(8388608*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (1105*(7017974369280 + 1777823841024*d + 191326127328*d^2 + 11327406200*d^3 + 397619220*d^4 + 8249186*d^5 + 93237*d^6 + 440*d^7)*x^13)/(16777216*(27 + d)*(575 + 48*d + d^2)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (85*(37236016742400 + 10042264385280*d + 1159470967680*d^2 + 74300312048*d^3 + 2853516720*d^4 + 65664080*d^5 + 838140*d^6 + 4577*d^7)*x^14)/(134217728*(15525 + 1871*d + 75*d^2 + d^3)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-41351310/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)) + (103378275*(-17 + 208*d + 4*d^2)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (103378275*(2462 + 3795*d + 112*d^2 + d^3)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (34459425*(408486 + 129595*d + 4680*d^2 + 54*d^3)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (34459425*(2437080 + 508788*d + 21323*d^2 + 318*d^3 + d^4)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (6891885*(168835080 + 29849862*d + 1414151*d^2 + 26400*d^3 + 160*d^4)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (6891885*(403198320 + 67170394*d + 3528285*d^2 + 78995*d^3 + 690*d^4 + d^5)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (6891885*(2829303360 + 469022652*d + 27036820*d^2 + 706775*d^3 + 8120*d^4 + 28*d^5)*x^7)/(8192*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (984555*(52622881920 + 8948871504*d + 563446724*d^2 + 16894100*d^3 + 241935*d^4 + 1336*d^5 + d^6)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (109395*(965835964800 + 171479194800*d + 11759400572*d^2 + 398951340*d^3 + 6865645*d^4 + 52560*d^5 + 108*d^6)*x^9)/(131072*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) - (21879*(7565907686400 + 1416811739040*d + 105589949928*d^2 + 4012235884*d^3 + 80982630*d^4 + 800575*d^5 + 2892*d^6 + d^7)*x^10)/(524288*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (109395*(1801410831360 + 357911277408*d + 28934693496*d^2 + 1221984908*d^3 + 28425090*d^4 + 346607*d^5 + 1824*d^6 + 2*d^7)*x^11)/(2097152*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (109395*(396801538560 + 83927261568*d + 7347079696*d^2 + 342709508*d^3 + 9062540*d^4 + 132047*d^5 + 924*d^6 + 2*d^7)*x^12)/(2097152*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (765*(140550520965120 + 31705822490496*d + 3000680479040*d^2 + 153822366632*d^3 + 4576185980*d^4 + 77939774*d^5 + 686525*d^6 + 2288*d^7)*x^13)/(33554432*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (765*(27523451289600 + 6630128482560*d + 677556123488*d^2 + 38019852376*d^3 + 1261543220*d^4 + 24648250*d^5 + 260957*d^6 + 1144*d^7)*x^14)/(67108864*(25 + d)*(27 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (153*(51807574425600 + 13338686269440*d + 1469873337024*d^2 + 89870771632*d^3 + 3292054640*d^4 + 72230560*d^5 + 878776*d^6 + 4573*d^7)*x^15)/(536870912*(675 + 52*d + d^2)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5))
-43212118950/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (675675*(-569331 + 54816*d + 3446*d^2 + 96*d^3 + d^4)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (675675*(-199080 + 527811*d + 34460*d^2 + 960*d^3 + 10*d^4)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (675675*(29391642 + 10910481*d + 750908*d^2 + 22838*d^3 + 298*d^4 + d^5)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (2027025*(51647610 + 12974505*d + 944315*d^2 + 32034*d^3 + 514*d^4 + 3*d^5)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (135135*(9181564560 + 2039812038*d + 156933309*d^2 + 5878580*d^3 + 110150*d^4 + 862*d^5 + d^6)*x^5)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (135135*(18640631520 + 4016708924*d + 326951592*d^2 + 13384505*d^3 + 285520*d^4 + 2816*d^5 + 8*d^6)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (6435*(2325576808800 + 506846518044*d + 43726014360*d^2 + 1944346369*d^3 + 46604880*d^4 + 557746*d^5 + 2520*d^6 + d^7)*x^7)/(16384*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (45045*(371739624480 + 83647745484*d + 7655395980*d^2 + 368032069*d^3 + 9803595*d^4 + 137746*d^5 + 840*d^6 + d^7)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (135135*(105436346400 + 24734102108*d + 2399999652*d^2 + 124160749*d^3 + 3638555*d^4 + 58562*d^5 + 448*d^6 + d^7)*x^9)/(65536*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (45045*(812706289920 + 199533664464*d + 20493753432*d^2 + 1135833920*d^3 + 36311250*d^4 + 657911*d^5 + 6048*d^6 + 20*d^7)*x^10)/(524288*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (45045*(192053272320 + 49394808696*d + 5358992928*d^2 + 316912750*d^3 + 10972260*d^4 + 220579*d^5 + 2352*d^6 + 10*d^7)*x^11)/(524288*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (4095*(5574463372800 + 1501166369472*d + 171642286720*d^2 + 10785454152*d^3 + 401372740*d^4 + 8821098*d^5 + 105595*d^6 + 528*d^7)*x^12)/(8388608*(19 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)*(483 + 44*d + d^2)) - (4095*(1151298731520 + 324178476864*d + 38948679520*d^2 + 2587273304*d^3 + 102576220*d^4 + 2426006*d^5 + 31675*d^6 + 176*d^7)*x^13)/(16777216*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)*(12075 + 1583*d + 69*d^2 + d^3)) + (15*(122883012403200 + 36092346605568*d + 4537794717120*d^2 + 316582160048*d^3 + 13236508320*d^4 + 331689512*d^5 + 4612860*d^6 + 27467*d^7)*x^14)/(134217728*(4845 + 863*d + 51*d^2 + d^3)*(326025 + 54816*d + 3446*d^2 + 96*d^3 + d^4))
-1351350/((15 + d)*(17 + d)*(19 + d)*(21 + d)) + (7432425*(4887 + 3742*d + 150*d^2 + 2*d^3)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (675675*(376299 + 319184*d + 15292*d^2 + 304*d^3 + 2*d^4)*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (675675*(21078414 + 6984331*d + 380680*d^2 + 9080*d^3 + 80*d^4)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (675675*(116466336 + 26926704*d + 1606751*d^2 + 43409*d^3 + 481*d^4 + d^5)*x^4)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (405405*(2529114840 + 509506126*d + 32867783*d^2 + 996380*d^3 + 13660*d^4 + 60*d^5)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (45045*(51198421680 + 9909268986*d + 687893903*d^2 + 23219730*d^3 + 380150*d^4 + 2454*d^5 + 2*d^6)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (45045*(340610559840 + 66408005652*d + 4946363896*d^2 + 184241835*d^3 + 3498880*d^4 + 29568*d^5 + 64*d^6)*x^7)/(8192*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (6435*(6055325216640 + 1217858854512*d + 97102506284*d^2 + 3960970384*d^3 + 85624805*d^4 + 897463*d^5 + 3311*d^6 + d^7)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (45045*(1700011877760 + 356884537584*d + 30397024988*d^2 + 1349770148*d^3 + 32767165*d^4 + 410606*d^5 + 2142*d^6 + 2*d^7)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (45045*(1292836930560 + 284825449968*d + 25859713652*d^2 + 1243471044*d^3 + 33522935*d^4 + 488586*d^5 + 3290*d^6 + 6*d^7)*x^10)/(262144*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (45045*(3005167495680 + 696141410784*d + 67218240632*d^2 + 3483506860*d^3 + 103318850*d^4 + 1716391*d^5 + 14168*d^6 + 40*d^7)*x^11)/(2097152*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) - (45045*(648174804480 + 157901113536*d + 16178219968*d^2 + 899787620*d^3 + 29130080*d^4 + 542939*d^5 + 5292*d^6 + 20*d^7)*x^12)/(2097152*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) + (315*(224759400929280 + 57546178732416*d + 6242705048192*d^2 + 371140958232*d^3 + 13018841540*d^4 + 268285314*d^5 + 2988023*d^6 + 13728*d^7)*x^13)/(33554432*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (315*(42912246251520 + 11535997262592*d + 1321863485984*d^2 + 83634147784*d^3 + 3152853980*d^4 + 70749118*d^5 + 873911*d^6 + 4576*d^7)*x^14)/(67108864*(27 + d)*(575 + 48*d + d^2)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + ((4915336404787200 + 1385191267960320*d + 167115269780928*d^2 + 11188689288784*d^3 + 448986461280*d^4 + 10799453560*d^5 + 144172812*d^6 + 824101*d^7)*x^15)/(536870912*(15525 + 1871*d + 75*d^2 + d^3)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4))
-43212118950/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (19305*(-25142985 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (19305*(-30960405 + 15144564*d + 1323190*d^2 + 57970*d^3 + 1265*d^4 + 11*d^5)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (6435*(1044801450 + 488492445*d + 43469029*d^2 + 1964790*d^3 + 45520*d^4 + 465*d^5 + d^6)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (6435*(11962705860 + 3401594322*d + 313695401*d^2 + 14948400*d^3 + 379100*d^4 + 4680*d^5 + 20*d^6)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (1287*(670928113800 + 170506822710*d + 16440980593*d^2 + 832364509*d^3 + 23126230*d^4 + 332740*d^5 + 1957*d^6 + d^7)*x^5)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (3861*(427773112200 + 107226169470*d + 10835401879*d^2 + 582077202*d^3 + 17539090*d^4 + 284580*d^5 + 2071*d^6 + 3*d^7)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3861*(151683008400 + 38784246390*d + 4102235929*d^2 + 232871802*d^3 + 7538290*d^4 + 135360*d^5 + 1171*d^6 + 3*d^7)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (3861*(2624559840000 + 692233111440*d + 76451484196*d^2 + 4568087428*d^3 + 157816555*d^4 + 3100480*d^5 + 31024*d^6 + 112*d^7)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3861*(2172700857600 + 592704444960*d + 68181282244*d^2 + 4274025372*d^3 + 156756625*d^4 + 3335520*d^5 + 37576*d^6 + 168*d^7)*x^9)/(65536*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (3861*(5439059942400 + 1534134856800*d + 183389413496*d^2 + 12021762748*d^3 + 465484410*d^4 + 10609175*d^5 + 131104*d^6 + 672*d^7)*x^10)/(524288*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3861*(1248819062400 + 363714314880*d + 45069751632*d^2 + 3077941716*d^3 + 125003020*d^4 + 3015895*d^5 + 39968*d^6 + 224*d^7)*x^11)/(524288*(15 + d)*(17 + d)*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) + (117*(105010538572800 + 31520567823360*d + 4036851017312*d^2 + 285900882696*d^3 + 12091174820*d^4 + 305303790*d^5 + 4260713*d^6 + 25344*d^7)*x^12)/(8388608*(15 + d)*(17 + d)*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (117*(20757909312000 + 6405511580160*d + 844777513088*d^2 + 61724258904*d^3 + 2698499660*d^4 + 70589970*d^5 + 1023017*d^6 + 6336*d^7)*x^13)/(16777216*(27 + d)*(255 + 32*d + d^2)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (9*(99777852518400 + 31551812102400*d + 4266969339392*d^2 + 319896711856*d^3 + 14358246800*d^4 + 385808560*d^5 + 5746028*d^6 + 36589*d^7)*x^14)/(134217728*(255 + 32*d + d^2)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5))
-45045/((15 + d)*(17 + d)*(19 + d)) + (135135*(504675 + 219264*d + 13784*d^2 + 384*d^3 + 4*d^4)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (135135*(12826800 + 6246153*d + 426984*d^2 + 13814*d^3 + 204*d^4 + d^5)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (45045*(297571050 + 95684190*d + 7115768*d^2 + 261558*d^3 + 4708*d^4 + 33*d^5)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (45045*(5612808600 + 1422911910*d + 113102617*d^2 + 4543668*d^3 + 92398*d^4 + 798*d^5 + d^6)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (45045*(16954169400 + 3920396214*d + 330068593*d^2 + 14259072*d^3 + 321532*d^4 + 3360*d^5 + 10*d^6)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3003*(2167384716000 + 492422729400*d + 43771413618*d^2 + 2022892489*d^3 + 50259060*d^4 + 621430*d^5 + 2862*d^6 + d^7)*x^6)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (27027*(383984604000 + 88761366540*d + 8314307918*d^2 + 409817014*d^3 + 11138060*d^4 + 158590*d^5 + 962*d^6 + d^7)*x^7)/(8192*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (27027*(118077156000 + 28184079060*d + 2775761918*d^2 + 145424014*d^3 + 4288160*d^4 + 68770*d^5 + 512*d^6 + d^7)*x^8)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (9009*(5435307360000 + 1346396900880*d + 139067802916*d^2 + 7715729428*d^3 + 245021555*d^4 + 4356640*d^5 + 38304*d^6 + 112*d^7)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (27027*(1349622288000 + 347237698800*d + 37523792148*d^2 + 2197188164*d^3 + 74676115*d^4 + 1454480*d^5 + 14672*d^6 + 56*d^7)*x^10)/(262144*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (27027*(3073039200000 + 820645428960*d + 92582728952*d^2 + 5703097956*d^3 + 206265410*d^4 + 4352305*d^5 + 49088*d^6 + 224*d^7)*x^11)/(2097152*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (9009*(1942599456000 + 537845464320*d + 63214981952*d^2 + 4082721956*d^3 + 156186760*d^4 + 3530195*d^5 + 43488*d^6 + 224*d^7)*x^12)/(2097152*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (63*(654998133888000 + 187752710259840*d + 22934341593472*d^2 + 1546784046456*d^3 + 62170433860*d^4 + 1488110250*d^5 + 19622143*d^6 + 109824*d^7)*x^13)/(33554432*(19 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)*(483 + 44*d + d^2)) - (63*(120783502080000 + 35775858581760*d + 4527840387808*d^2 + 317380604904*d^3 + 13305909580*d^4 + 333611190*d^5 + 4631167*d^6 + 27456*d^7)*x^14)/(67108864*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)*(12075 + 1583*d + 69*d^2 + d^3)) + (9*(294081532416000 + 89769957396480*d + 11726318839872*d^2 + 849687428016*d^3 + 36884198960*d^4 + 959169120*d^5 + 13835248*d^6 + 85389*d^7)*x^15)/(536870912*(4845 + 863*d + 51*d^2 + d^3)*(326025 + 54816*d + 3446*d^2 + 96*d^3 + d^4))
-43212118950/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (495*(-1116854865 + 29442468*d + 3412459*d^2 + 209880*d^3 + 7225*d^4 + 132*d^5 + d^6)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (1485*(-771837570 + 122619717*d + 13649836*d^2 + 839520*d^3 + 28900*d^4 + 528*d^5 + 4*d^6)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (165*(18253663470 + 25001271675*d + 2793534258*d^2 + 173415259*d^3 + 6062130*d^4 + 114145*d^5 + 942*d^6 + d^7)*x^3)/(64*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (1815*(21901061070 + 7930774629*d + 909230355*d^2 + 57561499*d^3 + 2073930*d^4 + 41281*d^5 + 390*d^6 + d^7)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (9075*(12819465162 + 3869774433*d + 458785767*d^2 + 29857339*d^3 + 1120230*d^4 + 23857*d^5 + 258*d^6 + d^7)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (5445*(158958608760 + 46827473616*d + 5740624968*d^2 + 385608215*d^3 + 15121800*d^4 + 344084*d^5 + 4152*d^6 + 20*d^7)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (5445*(54374494860 + 16251729678*d + 2053656474*d^2 + 142443145*d^3 + 5826900*d^4 + 140362*d^5 + 1836*d^6 + 10*d^7)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (5445*(909778443840 + 277910878320*d + 36073194852*d^2 + 2578196276*d^3 + 109435755*d^4 + 2758880*d^5 + 38208*d^6 + 224*d^7)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (5445*(727848858240 + 227098503216*d + 30184601100*d^2 + 2215261556*d^3 + 96948225*d^4 + 2530784*d^5 + 36480*d^6 + 224*d^7)*x^9)/(65536*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (5445*(1752361067520 + 557338104672*d + 75627155000*d^2 + 5676176620*d^3 + 254533970*d^4 + 6820543*d^5 + 101120*d^6 + 640*d^7)*x^10)/(524288*(15 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(323 + 36*d + d^2)) - (5445*(384145917120 + 124250402016*d + 17158738032*d^2 + 1311599140*d^3 + 59938020*d^4 + 1637599*d^5 + 24768*d^6 + 160*d^7)*x^11)/(524288*(15 + d)*(23 + d)*(25 + d)*(27 + d)*(6783 + 1079*d + 57*d^2 + d^3)) + (165*(30571364113920 + 10030292705664*d + 1405266366144*d^2 + 108982995880*d^3 + 5052860460*d^4 + 140052286*d^5 + 2148801*d^6 + 14080*d^7)*x^12)/(8388608*(15 + d)*(25 + d)*(27 + d)*(156009 + 31600*d + 2390*d^2 + 80*d^3 + d^4)) - (165*(5661173306880 + 1879319490048*d + 266351534496*d^2 + 20891053304*d^3 + 979325940*d^4 + 27437762*d^5 + 425409*d^6 + 2816*d^7)*x^13)/(16777216*(15 + d)*(27 + d)*(3900225 + 946009*d + 91350*d^2 + 4390*d^3 + 105*d^4 + d^5)) + (165*(1941024798720 + 650532423168*d + 93051817536*d^2 + 7363512080*d^3 + 348145440*d^4 + 9834392*d^5 + 153684*d^6 + 1025*d^7)*x^14)/(134217728*(15 + d)*(105306075 + 29442468*d + 3412459*d^2 + 209880*d^3 + 7225*d^4 + 132*d^5 + d^6))
-1485/(255 + 32*d + d^2) + (19305*(5075280 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (1485*(874145160 + 244144521*d + 22297989*d^2 + 1037270*d^3 + 25280*d^4 + 289*d^5 + d^6)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (1485*(8569430730 + 2308742949*d + 222397736*d^2 + 11192480*d^3 + 307720*d^4 + 4336*d^5 + 24*d^6)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (495*(369093178440 + 96813519858*d + 9825692193*d^2 + 529499749*d^3 + 15935310*d^4 + 254992*d^5 + 1737*d^6 + d^7)*x^4)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (5445*(88782477840 + 23272979184*d + 2472524292*d^2 + 140704069*d^3 + 4530990*d^4 + 79456*d^5 + 633*d^6 + d^7)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (5445*(177206377320 + 47244552012*d + 5222381100*d^2 + 311002505*d^3 + 10598070*d^4 + 201128*d^5 + 1845*d^6 + 5*d^7)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (16335*(363255066720 + 99261765924*d + 11367107796*d^2 + 705043085*d^3 + 25298520*d^4 + 516416*d^5 + 5364*d^6 + 20*d^7)*x^7)/(8192*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (16335*(108836723520 + 30543455652*d + 3613307628*d^2 + 232810555*d^3 + 8767260*d^4 + 191248*d^5 + 2202*d^6 + 10*d^7)*x^8)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (16335*(1630165582080 + 469685322672*d + 57285740652*d^2 + 3825870396*d^3 + 150635385*d^4 + 3482368*d^5 + 43488*d^6 + 224*d^7)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (16335*(1182987146880 + 349573966704*d + 43878296548*d^2 + 3029608956*d^3 + 124119275*d^4 + 3012736*d^5 + 40032*d^6 + 224*d^7)*x^10)/(262144*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (1485*(28753713757440 + 8702748468192*d + 1121852499960*d^2 + 79818359820*d^3 + 3384042370*d^4 + 85461223*d^5 + 1189760*d^6 + 7040*d^7)*x^11)/(2097152*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (1485*(5849924048640 + 1810403636160*d + 239065743504*d^2 + 17461035780*d^3 + 761815620*d^4 + 19854055*d^5 + 286176*d^6 + 1760*d^7)*x^12)/(2097152*(15 + d)*(17 + d)*(23 + d)*(25 + d)*(27 + d)*(399 + 40*d + d^2)) + (495*(39695581578240 + 12534492200832*d + 1690589491008*d^2 + 126256872760*d^3 + 5638933860*d^4 + 150619498*d^5 + 2227947*d^6 + 14080*d^7)*x^13)/(33554432*(15 + d)*(17 + d)*(25 + d)*(27 + d)*(9177 + 1319*d + 63*d^2 + d^3)) - (495*(6964743260160 + 2238484702464*d + 307426501344*d^2 + 23386824104*d^3 + 1064310780*d^4 + 28975766*d^5 + 436971*d^6 + 2816*d^7)*x^14)/(67108864*(27 + d)*(255 + 32*d + d^2)*(229425 + 42152*d + 2894*d^2 + 88*d^3 + d^4)) + (165*(6850617016320 + 2235511337472*d + 311704695360*d^2 + 24072066832*d^3 + 1111967520*d^4 + 30722968*d^5 + 470100*d^6 + 3073*d^7)*x^15)/(536870912*(255 + 32*d + d^2)*(6194475 + 1367529*d + 120290*d^2 + 5270*d^3 + 115*d^4 + d^5))
-43212118950/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (9*(-65639260575 + 546943095*d + 80629353*d^2 + 6560659*d^3 + 318255*d^4 + 9205*d^5 + 147*d^6 + d^7)*x)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (117*(-14771847825 + 563731020*d + 80629353*d^2 + 6560659*d^3 + 318255*d^4 + 9205*d^5 + 147*d^6 + d^7)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (351*(-3568705875 + 563731020*d + 80629353*d^2 + 6560659*d^3 + 318255*d^4 + 9205*d^5 + 147*d^6 + d^7)*x^3)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (1287*(-1263994200 + 4490473770*d + 645307929*d^2 + 52485272*d^3 + 2546040*d^4 + 73640*d^5 + 1176*d^6 + 8*d^7)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (6435*(4048315740 + 2235549690*d + 322790517*d^2 + 26242636*d^3 + 1273020*d^4 + 36820*d^5 + 588*d^6 + 4*d^7)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (11583*(22748594400 + 8892612020*d + 1290897048*d^2 + 104963369*d^3 + 5092080*d^4 + 147280*d^5 + 2352*d^6 + 16*d^7)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3861*(24820160400 + 8832187320*d + 1289820798*d^2 + 104949019*d^3 + 5092080*d^4 + 147280*d^5 + 2352*d^6 + 16*d^7)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (3861*(404460000000 + 140463302640*d + 20621903988*d^2 + 1679117524*d^3 + 81475275*d^4 + 2356480*d^5 + 37632*d^6 + 256*d^7)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (11583*(101152027200 + 35003804240*d + 5155909332*d^2 + 419872796*d^3 + 20370315*d^4 + 589120*d^5 + 9408*d^6 + 64*d^7)*x^9)/(65536*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (6435*(404264528640 + 139971574368*d + 20639075688*d^2 + 1680016324*d^3 + 81483990*d^4 + 2356417*d^5 + 37632*d^6 + 256*d^7)*x^10)/(524288*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (1287*(404414035200 + 140045535360*d + 20646733968*d^2 + 1679837404*d^3 + 81466980*d^4 + 2356165*d^5 + 37632*d^6 + 256*d^7)*x^11)/(524288*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (351*(3234941337600 + 1120045432320*d + 165096913184*d^2 + 13432025432*d^3 + 651571340*d^4 + 18849530*d^5 + 301091*d^6 + 2048*d^7)*x^12)/(8388608*(25 + d)*(27 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) - (117*(1617477120000 + 560076382080*d + 82571681472*d^2 + 6719750296*d^3 + 326052300*d^4 + 9432850*d^5 + 150633*d^6 + 1024*d^7)*x^13)/(16777216*(27 + d)*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)) + (27*(2156742604800 + 746787329280*d + 110087059712*d^2 + 8956611216*d^3 + 434354480*d^4 + 12554640*d^5 + 200228*d^6 + 1359*d^7)*x^14)/(134217728*(1579591125 + 546943095*d + 80629353*d^2 + 6560659*d^3 + 318255*d^4 + 9205*d^5 + 147*d^6 + d^7))
-45/(15 + d) + (315*(416384145 + 58884936*d + 6824918*d^2 + 419760*d^3 + 14450*d^4 + 264*d^5 + 2*d^6)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (45*(80347619520 + 11293443915*d + 1326176888*d^2 + 83166859*d^3 + 2955380*d^4 + 57385*d^5 + 512*d^6 + d^7)*x^2)/(16*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (585*(22685675670 + 3841485324*d + 466237220*d^2 + 30277099*d^3 + 1134680*d^4 + 24121*d^5 + 260*d^6 + d^7)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (585*(28725665850 + 6165926796*d + 777644122*d^2 + 52633137*d^3 + 2089090*d^4 + 48339*d^5 + 598*d^6 + 3*d^7)*x^4)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (6435*(42163684920 + 11032341906*d + 1437126937*d^2 + 101177432*d^3 + 4222240*d^4 + 104264*d^5 + 1408*d^6 + 8*d^7)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (6435*(71755800480 + 21200236458*d + 2829430589*d^2 + 205930460*d^3 + 8937200*d^4 + 231092*d^5 + 3296*d^6 + 20*d^7)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (19305*(135624948480 + 42546840540*d + 5786383484*d^2 + 432433407*d^3 + 19322240*d^4 + 515760*d^5 + 7616*d^6 + 48*d^7)*x^7)/(8192*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (19305*(38748371760 + 12506150184*d + 1728045650*d^2 + 131824159*d^3 + 6016880*d^4 + 164176*d^5 + 2480*d^6 + 16*d^7)*x^8)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (6435*(1671189408000 + 548210417136*d + 76795399532*d^2 + 5951229132*d^3 + 275864825*d^4 + 7643904*d^5 + 117248*d^6 + 768*d^7)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (6435*(1159270600320 + 384782800944*d + 54522810820*d^2 + 4275523404*d^3 + 200429035*d^4 + 5614656*d^5 + 87040*d^6 + 576*d^7)*x^10)/(262144*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (585*(26742392974080 + 8959407144864*d + 1281099982088*d^2 + 101346023020*d^3 + 4790128430*d^4 + 135248971*d^5 + 2112512*d^6 + 14080*d^7)*x^11)/(2097152*(15 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(323 + 36*d + d^2)) - (585*(5122071521280 + 1728634150848*d + 248897465728*d^2 + 19818726884*d^3 + 942464560*d^4 + 26765387*d^5 + 420352*d^6 + 2816*d^7)*x^12)/(2097152*(15 + d)*(23 + d)*(25 + d)*(27 + d)*(6783 + 1079*d + 57*d^2 + d^3)) + (45*(140615822914560 + 47725704772224*d + 6908260621376*d^2 + 552801787368*d^3 + 26410027100*d^4 + 753305166*d^5 + 11878589*d^6 + 79872*d^7)*x^13)/(33554432*(15 + d)*(25 + d)*(27 + d)*(156009 + 31600*d + 2390*d^2 + 80*d^3 + d^4)) - (45*(22860481996800 + 7793345163264*d + 1132726673504*d^2 + 90988390648*d^3 + 4362442580*d^4 + 124841746*d^5 + 1974461*d^6 + 13312*d^7)*x^14)/(67108864*(15 + d)*(27 + d)*(3900225 + 946009*d + 91350*d^2 + 4390*d^3 + 105*d^4 + d^5)) + (15*(20704225812480 + 7082746624512*d + 1032733360704*d^2 + 83199473872*d^3 + 3999661200*d^4 + 114734848*d^5 + 1818456*d^6 + 12283*d^7)*x^15)/(536870912*(15 + d)*(105306075 + 29442468*d + 3412459*d^2 + 209880*d^3 + 7225*d^4 + 132*d^5 + d^6))
-43212118950/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (151242416325*x)/((15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (13749310575*(170 + d)*x^2)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (13749310575*(224 + 3*d)*x^3)/(8*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (723647925*(-61720 - 1098*d + 3*d^2)*x^4)/(128*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (723647925*(-76192 - 1310*d + 15*d^2)*x^5)/(256*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (4729725*(38829888 + 389228*d - 19680*d^2 + 13*d^3)*x^6)/(2048*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (675675*(36992160 - 321328*d - 41370*d^2 + 91*d^3)*x^7)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (675675*(191395008 - 10913200*d - 445724*d^2 + 3604*d^3 + 11*d^4)*x^8)/(32768*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (675675*(26631360 - 6417136*d - 100020*d^2 + 5716*d^3 + 33*d^4)*x^9)/(65536*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (675675*(4975488 + 5417824*d - 251320*d^2 - 16940*d^3 - 50*d^4 + d^5)*x^10)/(524288*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (675675*(419328 - 137920*d - 68400*d^2 - 1284*d^3 + 60*d^4 + d^5)*x^11)/(524288*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) - (20475*(31449600 + 10678272*d - 106496*d^2 - 226776*d^3 - 10100*d^4 - 66*d^5 + d^6)*x^12)/(8388608*(25 + d)*(27 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) + (20475*(-3677184 - 2183808*d - 403232*d^2 - 21384*d^3 + 724*d^4 + 66*d^5 + d^6)*x^13)/(16777216*(27 + d)*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)) + (15*(-1016064000 - 793393920*d - 222798912*d^2 - 28598416*d^3 - 1676640*d^4 - 33880*d^5 + 252*d^6 + 11*d^7)*x^14)/(134217728*(1579591125 + 546943095*d + 80629353*d^2 + 6560659*d^3 + 318255*d^4 + 9205*d^5 + 147*d^6 + d^7))
-1 + (15*(11662418880 + 546943095*d + 80629353*d^2 + 6560659*d^3 + 318255*d^4 + 9205*d^5 + 147*d^6 + d^7)*x)/(2*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (105*(11662418880 + 546943095*d + 80629353*d^2 + 6560659*d^3 + 318255*d^4 + 9205*d^5 + 147*d^6 + d^7)*x^2)/(4*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (455*(35750954610 + 2157554115*d + 322517412*d^2 + 26242636*d^3 + 1273020*d^4 + 36820*d^5 + 588*d^6 + 4*d^7)*x^3)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (1365*(12426116850 + 1063667925*d + 161258706*d^2 + 13121318*d^3 + 636510*d^4 + 18410*d^5 + 294*d^6 + 2*d^7)*x^4)/(32*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (3003*(67235880600 + 8426351610*d + 1289635893*d^2 + 104970544*d^3 + 5092080*d^4 + 147280*d^5 + 2352*d^6 + 16*d^7)*x^5)/(512*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (5005*(46484655840 + 8381241090*d + 1288768383*d^2 + 104970544*d^3 + 5092080*d^4 + 147280*d^5 + 2352*d^6 + 16*d^7)*x^6)/(1024*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (6435*(137655171360 + 33555765900*d + 5154485112*d^2 + 419926381*d^3 + 20368320*d^4 + 589120*d^5 + 9408*d^6 + 64*d^7)*x^7)/(8192*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (6435*(28281823920 + 8464382400*d + 1290348738*d^2 + 105014749*d^3 + 5092080*d^4 + 147280*d^5 + 2352*d^6 + 16*d^7)*x^8)/(4096*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) + (5005*(413095334400 + 137395069200*d + 20692013508*d^2 + 1680735604*d^3 + 81469275*d^4 + 2356480*d^5 + 37632*d^6 + 256*d^7)*x^9)/(131072*(15 + d)*(17 + d)*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)) - (3003*(403593321600 + 139227136560*d + 20716377588*d^2 + 1680258604*d^3 + 81453255*d^4 + 2356480*d^5 + 37632*d^6 + 256*d^7)*x^10)/(262144*(19 + d)*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(255 + 32*d + d^2)) + (1365*(1616247924480 + 560559011040*d + 82758612312*d^2 + 6714164716*d^3 + 325729770*d^4 + 9426415*d^5 + 150528*d^6 + 1024*d^7)*x^11)/(2097152*(21 + d)*(23 + d)*(25 + d)*(27 + d)*(4845 + 863*d + 51*d^2 + d^3)) - (455*(809421258240 + 280239200640*d + 41272352496*d^2 + 3354489548*d^3 + 162897060*d^4 + 4714445*d^5 + 75264*d^6 + 512*d^7)*x^12)/(2097152*(23 + d)*(25 + d)*(27 + d)*(101745 + 22968*d + 1934*d^2 + 72*d^3 + d^4)) + (105*(6466257423360 + 2238156420480*d + 329909353728*d^2 + 26861145544*d^3 + 1304607180*d^4 + 37732390*d^5 + 602037*d^6 + 4096*d^7)*x^13)/(33554432*(25 + d)*(27 + d)*(2340135 + 630009*d + 67450*d^2 + 3590*d^3 + 95*d^4 + d^5)) - (15*(6472414771200 + 2242113315840*d + 330743178528*d^2 + 26928037864*d^3 + 1306130700*d^4 + 37724470*d^5 + 601587*d^6 + 4096*d^7)*x^14)/(67108864*(27 + d)*(58503375 + 18090360*d + 2316259*d^2 + 157200*d^3 + 5965*d^4 + 120*d^5 + d^6)) + (3*(8624757657600 + 2985147279360*d + 439684865088*d^2 + 35720318704*d^3 + 1728696480*d^4 + 49871080*d^5 + 795732*d^6 + 5431*d^7)*x^15)/(536870912*(1579591125 + 546943095*d + 80629353*d^2 + 6560659*d^3 + 318255*d^4 + 9205*d^5 + 147*d^6 + d^7))

==> anc/README.txt <==
README file for the ancillary files of the paper "Bootstrapping Euclidean Lattices," by Francesco Bertucci and James Bonifacio.

09 June 2026

Email: bonifacio@phy.olemiss.edu

%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%

## As.txt and Fs.txt for s=0, 2, 4, ... , 22

The files As.txt contain the vectors $\vec{A}_s$ for the first 100 spectral identities, as defined in the paper. Each line corresponds to a vector component. 

The files Fs.txt contain the vectors $\vec{F}_s$ for the first 100 spectral identities, as defined in the paper. Each line corresponds to a vector component, which is a polynomial in x with d-dependent coefficients.

The files can be read into Mathematica using ToExpression/@Import["file_name.txt", "Lines"]. 

%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%

## triples.txt

The file triples.txt gives the integer triples $(s_1, s_2, s_3)$ for the first 100 spectral identities, in the order given in the files As.txt and Fs.txt. Each line gives one triple. 

%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%

## alpha_<name>.txt for <name> = A3, D4, E8, Leech, E8_2, Leech_2

The files alpha_<name>.txt for <name> = A3, D4, E8, Leech, E8_2, Leech_2 contain the rational vectors $\vec{\alpha}$ used to verify the semidefinite programming bounds for $d>2$ discussed in the paper. Each line corresponds to a vector component.

%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%

## check_polynomials.nb

The file check_polynomials.nb is a Mathematica notebook that verifies the non-negativity of the various polynomials needed to prove the exact bounds in the paper using rational arithmetic.

==> anc/alpha_A3.txt <==
1/2
680374292014081148317008608476465640918455060383469801996197723315565722154477105117809579970701799637857621132/17890863040601745352278145669760907822260083214901829905085864275831854919207479894036431470830686897252225545
0
-892432531511305255812104402280679550193947524574597074568905492082991885255061482788976259700279310310842534087401/182486803014137802593237085831561259787052848791998665031875815613484920175916294919171601002473006351972700559
134697310132734663145436186301206984283010624225214657902337868220055654229689097771737076498296174157161025536396891/7299472120565512103729483433262450391482113951679946601275032624539396807036651796766864040098920254078908022360
0
-235188840560907852748527978742655589839473037728152923384553026262556665215396132854233567168772413414032348467756043/1824868030141378025932370858315612597870528487919986650318758156134849201759162949191716010024730063519727005590
305532439680899130643457578523735078570976056038524243681360907951682676698308857430667396271403854063658346090087906/912434015070689012966185429157806298935264243959993325159379078067424600879581474595858005012365031759863502795
-130828203608932503489203739590049744440205739470555246762039037434283471712014194859165415911663920740422393621387361/304144671690229670988728476385935432978421414653331108386459692689141533626527158198619335004121677253287834265
-2311020490827819173203158696911115063682203515462476054397733036015250138441841934429297073791667893451977951827/43449238812889952998389782340847918996917344950475872626637098955591647660932451171231333572017382464755404895
-736687173173467717315659555116507474750705751898614851850751699736793294064365739726964753514029169424732693937/5671695509374912279510088137733061687243289783745102254292954642221753540821019267107120466277327314746626280
7449525603548220763196573626245471944290064491951067638041417782801671029034632219199048264163100339431286581716718/912434015070689012966185429157806298935264243959993325159379078067424600879581474595858005012365031759863502795
-114359402764293215280502992663442982556095881512321066970111630478695446762064302550919355753328948299305323127737079/7299472120565512103729483433262450391482113951679946601275032624539396807036651796766864040098920254078908022360
-992515663447207183729584854666962129889714915033038117919568531727085918861131648969961876263605066081504380017471/28074892771405815783574936281778655351854284429538256158750125478997680027064045372180246308072770207995800086
276099693345917344881341852265693308164644064792811947207548120576114771015398241061845743339978869955229450063573343/1824868030141378025932370858315612597870528487919986650318758156134849201759162949191716010024730063519727005590
222291314890741695873349864486638637771229193693740553938943750045410818806097907414051299041486582223448537887961/2433157373521837367909827811087483463827371317226648867091677541513132269012217265588954680032973418026302674120
-393081372698711728536640362776830465048851869401316407921213830818212437625450376449861751779937607051636359848321/96045685796914632943808992542926978835290973048420350016776745059728905355745418378511368948670003343143526610
61147580053403805564414225734455701395276261466711294363149506193858152645674133202961633422740827113944822484819/55299031216405394725223359342897351450622075391514746979356307761662097023004937854294424546203941318779606230
292874314632918271467991758002364388013903821806251801557550713241969057866334345852326306263168470977542465213065752/912434015070689012966185429157806298935264243959993325159379078067424600879581474595858005012365031759863502795
-127722286327643546714694873014860562093946156077778723457443984352602936383701515164024243036676796599885735298276168/912434015070689012966185429157806298935264243959993325159379078067424600879581474595858005012365031759863502795
-12590937791227797916969459263246445237070162932921427340363656822719342072516239468011940382917179409688061333482538/60828934338045934197745695277187086595684282930666221677291938537828306725305431639723867000824335450657566853
9622415686069227452874087561113547784161565751224718936140613167180992738494071548312333888128635154083923711756418/70187231928514539458937340704446638379635711073845640396875313697494200067660113430450615770181925519989500215
678506523338635774833954250778478732129216975221841549121366582579015236500705041827137152609239195466399172180659/33793852410025518998747608487326159219824601628147900931828854743237948180725239799846592778235741917031981585
-28539571534483050820600501085914201442972028446195868389163455123034082649516413963625886406038635730481195004484568/912434015070689012966185429157806298935264243959993325159379078067424600879581474595858005012365031759863502795
785506296759416479442705155568874427420237015507269334682837537664880838885932233879209747762673371310328081183493/912434015070689012966185429157806298935264243959993325159379078067424600879581474595858005012365031759863502795
959520595927566706768304414699511878420662743385262146466633284302594227075863494116814492454894697704651835343382/912434015070689012966185429157806298935264243959993325159379078067424600879581474595858005012365031759863502795
283686800726154773259451981098949247110363145371691803677802353837361208916688067329727364767188676813772088726064/8689847762577990599677956468169583799383468990095174525327419791118329532186490234246266714403476492951080979
-186435343735250375594829830141244987681223965373061351842899649337637726056873227405429874831715243839615005540400/60828934338045934197745695277187086595684282930666221677291938537828306725305431639723867000824335450657566853
-2641625536230273232663162479862853486834310076038417894741735218254104568963796044410149554290711262896396077889088/60828934338045934197745695277187086595684282930666221677291938537828306725305431639723867000824335450657566853
921371227247932320257106806921010488237136583770268168877677636825143476141158593733025929810777023752216871477440/182486803014137802593237085831561259787052848791998665031875815613484920175916294919171601002473006351972700559
962339402596586904501899719180526420128061512254373571398764759045569455443855274920276350017600504034417756135908/60828934338045934197745695277187086595684282930666221677291938537828306725305431639723867000824335450657566853
-1646130781861748789961614425291806747187252793021919430984105860752380568782104071596966637247338644323935409680/699183153310872806870640175599851570065336585409956571003355615377336858911556685514067436791084315524799619
-494181595531467938518811838967377264959133697303444240982495342861545773004125409106125408499978333311980632876/250324832666855696287019322128341920146848900949243710606139664764725542079446220739604390949894384570607271
18131986812288114028485448518567723888470012054722538274985433812953106299449361160592858750637346298610217853120/26069543287733971799033869404508751398150406970285523575982259373354988596559470702738800143210429478853242937
0

==> anc/alpha_D4.txt <==
3647894129056789665497591306448006453321569124353626407468877673644104057917380449872/1095210812882998861722223256085053496451348064814047449895162541136972430528648042185
-94918774994511307346416537221661534548723932369040709431422733329834687792595605665994249092800351591895182953290527666423843269252/4678550262800743810854837361358959510694763354406107628905690560033919165166781913961596551055044089435990410120030626933342478885
1001164755005912344097656980258768834846003438394605034451468284745156867052918884829342027383281560398827704137283036090367024595490197/126320857095620082893080608756691906788758610568964905980453645120915817459503111676963106878486190414771741073240826927200246929895
-19713955376269755907143292838864201635296546294730047308623324223860124366550282467271580182749436801745583345340304943978231794089949157/378962571286860248679241826270075720366275831706894717941360935362747452378509335030889320635458571244315223219722480781600740789685
15129788317410935392131367285450544119437072015361534090286257859405392475202968370992484780186055090481233777684288331845392019099215478/54137510183837178382748832324296531480896547386699245420194419337535350339787047861555617233636938749187889031388925825942962969955
-59944418530451616309758209487193822804588578214351565282434573368962642819804581226320978632126071319239515448223600142700088922811592623/54137510183837178382748832324296531480896547386699245420194419337535350339787047861555617233636938749187889031388925825942962969955
72639462788135615339851904309513582832399248426844700017520556235994069873384556496411348904645081530868954619083383379676822590698501473/29150967022066172975326294328467363105098140900530362918566225797134419413731487310068409279650659326485786401517113906276980060745
-135910329299203067214973265132213960664030259039555891262921012839218903698701007367888589808968095285992523310661637523433216662532314844/54137510183837178382748832324296531480896547386699245420194419337535350339787047861555617233636938749187889031388925825942962969955
-131203979572357597752778694902759206133836713397022423414968126747329212650881545265273961322681120311059364915902969197017118984940423284/126320857095620082893080608756691906788758610568964905980453645120915817459503111676963106878486190414771741073240826927200246929895
-181319011908688457033723503143646043812831880925310819574309107212879588214732105415796117948045858459511818409000019404610557643824/14035650788402231432564512084076878532084290063218322886717071680101757495500345741884789653165132268307971230360091880800027436655
-5434215513881314893151327942753040348847825792284089442173043557821162883326887206707697569304977859889030794201002287126263473112351/443231077528491518923089855286638269434240738838473354317381210950581815647379339217414410099951545314988565169266059393685076947
785109055923178153600476156928558007661382961419528317167989747221659284762797119476157527925398636581489694509571506548764176752622652/14035650788402231432564512084076878532084290063218322886717071680101757495500345741884789653165132268307971230360091880800027436655
-40502032829457024604700087653076200591645677279911584870655981026514584318088356191238893983537353908113490575057901173152650086503649707/126320857095620082893080608756691906788758610568964905980453645120915817459503111676963106878486190414771741073240826927200246929895
139052373596378700312805405118784575976840648076094376347980828236979954600115446675140761420703429003016386666399238824440311816656324716/126320857095620082893080608756691906788758610568964905980453645120915817459503111676963106878486190414771741073240826927200246929895
-84385144922808759903188603583000474382927292853959592615242719701258437902173269151098071290499696445475530937614885334204475063782769256/54137510183837178382748832324296531480896547386699245420194419337535350339787047861555617233636938749187889031388925825942962969955
549899099239082082330175320577816252731062072317854737015922220583565482423008265545356695357374396417700136737304246445856008141353034/126320857095620082893080608756691906788758610568964905980453645120915817459503111676963106878486190414771741073240826927200246929895
-1227447883105355176491290450631347915397817661433990871308262560515284845704115165703064026626123747675059572108144472033405465722833404/126320857095620082893080608756691906788758610568964905980453645120915817459503111676963106878486190414771741073240826927200246929895
1443096546925968873809436455839033620582805340809706654383585321897951140617723975878050623365363535787388659529270591608780480975975524/12224599073769685441265865363550829689234704248609507030366481785895079108984172097770623246305115201429523329668467121987120670635
797745797123400550400673329510375459516604595309815928932489546752315878521249377155747756648881505109482065293583885669432297930762850768/126320857095620082893080608756691906788758610568964905980453645120915817459503111676963106878486190414771741073240826927200246929895
-641185450350908829742603999624610610754154096617902200126780994224905241985794235293992960106940216376003564816776329118130558217031135440/75792514257372049735848365254015144073255166341378943588272187072549490475701867006177864127091714248863044643944496156320148157937
-34826639630171621410078921012892493627620690499515143732524082272806585825403797109108450029633342398517932855736819408448545122553354216/378962571286860248679241826270075720366275831706894717941360935362747452378509335030889320635458571244315223219722480781600740789685
1171096995773911522343649168295106008704568757713898180119819553939650626453108163013051412631536331312317683291642092308761260719709429456/378962571286860248679241826270075720366275831706894717941360935362747452378509335030889320635458571244315223219722480781600740789685
-109868216256852684654075258753628563641354238828194577174059402937923041564927770892537303536869065588086807578232914731287861155715758488/378962571286860248679241826270075720366275831706894717941360935362747452378509335030889320635458571244315223219722480781600740789685
3331440332857119592480895282805457566926329774044074764720934873843233927252089269731707216342173253619554342740027283285311940648718816/42106952365206694297693536252230635596252870189654968660151215040305272486501037225654368959495396804923913691080275642400082309965
-149443803749762577510352441033670262132336091930806938628379379608913185260694620746886799842464558452147069247148572563049889885717344/75792514257372049735848365254015144073255166341378943588272187072549490475701867006177864127091714248863044643944496156320148157937
-495793305945414068629848957639167818857227437143044919199177651479797962137304326018459097835761724032873823241423338052485483738486848/19945398488782118351539043487898722124540833247731300944282154492776181704132070264783648454497819539174485432616972672715828462615
2132766888440969106664470169725804186232062804425830636982739560400363363064115948881160721823731985344570591935654283470662244141274176/349274259250562441179024724672880848263848692817414486581899479597002260256690631364874949894431862897986380847670489199632019161
-323163289600028944040293604373077190546883044040864217767772448915762428261075444403015291836169923522067988111057922146656127894017041344/126320857095620082893080608756691906788758610568964905980453645120915817459503111676963106878486190414771741073240826927200246929895
-314209494273874232855062555333536154022743804857479015931404194254652963393418045269696145790859823082561020471359297322540950334783303872/75792514257372049735848365254015144073255166341378943588272187072549490475701867006177864127091714248863044643944496156320148157937
14997278824889465134595496542614124408331161490726575017565807002124601292153563385460505502646153644376762287563892471128731751288041728/5830193404413234595065258865693472621019628180106072583713245159426883882746297462013681855930131865297157280303422781255396012149
16805978376468318979661003719477433419800326017619605505857781825570734612403283766641006802197533944980059413732428561227266480633390016/34451142844260022607203802388188701851479621064263156176487357760249768398046303184626301875950779204028656656338407343781885526335
-245548667790701443020157330132326779389508220471992401287919974481719784839977446579905042010887036841091779762288414053205252898947389632/378962571286860248679241826270075720366275831706894717941360935362747452378509335030889320635458571244315223219722480781600740789685
211208395242455700435122238655359656228514038834487637394841296958644601873527325506509421113575112237549524925475672732939680753899904/9716989007355390991775431442822454368366046966843454306188741932378139804577162436689469759883553108828595467172371302092326686915
14813020421419747593012021685363319182226560004473067609949683384050750665981392535144195496928991981432703816366738176148813988920733056/378962571286860248679241826270075720366275831706894717941360935362747452378509335030889320635458571244315223219722480781600740789685
0
3990769563079712359346120682156119201702239456840276082067849576963717309094492025361840379889401963717127577286762719431366725518963200/6890228568852004521440760477637740370295924212852631235297471552049953679609260636925260375190155840805731331267681468756377105267
-79481849179521987076196779553819060671105666427620984312455915055934839562493018794433997705850902638344974801512119230761956253132800/1486127730536706857565654220666963609279513065517234188005337001422539028935330725611330669158661063703196953802833257967061728587
-19665353655366195802300341599186817101481744410687227830503599127228561510675195144372778527606183516817882512519706533906332454525694080/25264171419124016578616121751338381357751722113792981196090729024183163491900622335392621375697238082954348214648165385440049385979
317927396718087948304787118215276242684422665710483937249823660223739358249972075177735990823403610553379899206048476923047825012531200/3609167345589145225516588821619768765393103159113283028012961289169023355985803190770374482242462583279192602092595055062864197997
748698105738359159781132575688210394188007690770168958099648110255971598699003685550351440614924699599381518358158253844663540209157760/2444919814753937088253173072710165937846940849721901406073296357179015821796834419554124649261023040285904665933693424397424134127
-158963698359043974152393559107638121342211332855241968624911830111869679124986037588867995411701805276689949603024238461523912506265600/3609167345589145225516588821619768765393103159113283028012961289169023355985803190770374482242462583279192602092595055062864197997
-52707418149503391665394503834371558959496756094128843018043996298670761168776586226060641195183645499480378789883871434308397333839360/984318366978857788777251496805391481470846316121804462185353078864279097087037233846465767884307977257961618752525924108053872181
397409245897609935380983897769095303355528332138104921562279575279674197812465093972169988529254513191724874007560596153809781265664000/25264171419124016578616121751338381357751722113792981196090729024183163491900622335392621375697238082954348214648165385440049385979
0
0

==> anc/alpha_E8.txt <==
112/9
-11344/81
-1862/405
157954/81
-1476124/405
-366986/135
7250422/405
-11275408/405
8881552/405
43712/405
4834/81
-62984/27
640034/405
70400/9
-1989664/135
39452/405
19360/27
9424/81
-3648992/405
627808/405
813824/81
-354848/135
-345856/135
764288/405
-128/5
-54592/405

==> anc/alpha_E8_2.txt <==
1722/235
-3836/141
224/141
63938/705
-24514/141
79744/705
-22288/705
1568/235
-1568/705
17752/705
27454/705
-60592/705
10584/235
-224/47
3136/705
-1400/141
224/705
1568/705

==> anc/alpha_Leech.txt <==
20240/189
-9166840412133630928/15046213388800671
1012853619202074698831198/14218671652416634095
150680753279952891204325714/71093358262083170475
-37553456805889451882477502176/639840224358748534275
110293254537392379213931673906/127968044871749706855
-295146518137986491709250393982/91405746336964076325
-6374081902735888866471193580216/639840224358748534275
607030607606873217778398066136/4739557217472211365
1149028500543731008/5015404462933557
-894738119424701011863838/7899262029120352275
-2374364431410781777420642184/639840224358748534275
6343112993508201272932143782/71093358262083170475
-263550977832874788076582427092/213280074786249511425
586696073213214766422849686144/213280074786249511425
3033764677206921511351352/71093358262083170475
238874031335023629201523868/127968044871749706855
-2850736939472923887692080664/71093358262083170475
-340370206494623195228726806771424/639840224358748534275
843860813563357253184771515537824/639840224358748534275
2959556956343648305479744708496/127968044871749706855
-106972590115112032089553994848064/639840224358748534275
112552410659327401718424148928/213280074786249511425
-955040054711728275594127360/3656229853478563053
-210400052305909409085942608/639840224358748534275
1082130830581618229231310944/127968044871749706855
-40535525730610292660381690424448/18281149267392815265
242683744571478099830287400600704/91405746336964076325
331152725689955067756456247732096/639840224358748534275
-206270970798324230313471501237632/213280074786249511425
-725454564946525645283573863744/58167293123522594025
493459921323744531954598015616/8531202991449980457
-68251349603166063429321562048/639840224358748534275
-103278796213535808284143053184/639840224358748534275
-8375875428824287101961216/8309613303360370575
-32859559983532148848025761005568/14218671652416634095
104854886885197069877915053334528/71093358262083170475
578174897611496959814464667648/483628287497164425
-645663242220212328517041396248576/639840224358748534275
-81422515490142934382475380566016/639840224358748534275
5022927977667525832936388104192/30468582112321358775
580621906137532644166749048832/213280074786249511425
-341226316774973446307031363584/42656014957249902285
1087591185224132699351738368/91405746336964076325
3346208887799545229082628096/71093358262083170475
-447008864067189972131448252465152/639840224358748534275
2610209722161385120343261118464/10156194037440452925
-1932855418366199442854805241856/23697786087361056825
15193463451051924564224069599232/639840224358748534275
-1369207027943837426606145536/258521302771211529
1369207027943837426606145536/2326691724940903761
8355815941246211373583132786688/14218671652416634095
-154583442255671526647615914901504/639840224358748534275
1022594353849986582440651522048/13057963762423439475
-5874813210250057981824598016/239371576640010675
750855466936943104913047552/110794844044804941
-750855466936943104913047552/775563908313634587
-1104028321753592293881994919936/8309613303360370575
186296141121585276170927177728/2769871101120123525
-686877511822140168595384041472/30468582112321358775
162599399612200460179761790976/23697786087361056825
-88335937286699188813299712/36931614681601647
88335937286699188813299712/184658073408008235
7146756742943916021404436545536/639840224358748534275
-7896782919080184820912193536/947911443494442273
301462114978781752433150787584/91405746336964076325
-530598125177366710464863535104/639840224358748534275
88335937286699188813299712/258521302771211529
-88335937286699188813299712/775563908313634587
-2401612323164400773369085952/8309613303360370575
100998177347573082592783335424/213280074786249511425
-3436431287974444409675579392/11633458624704518805
434875502343028519274020864/8309613303360370575
-1909326951883845761367015424/127968044871749706855
44167968643349594406649856/2326691724940903761
-425915790460498180514496512/639840224358748534275
-434561038112383707874230272/91405746336964076325
1308847237308804402882543616/91405746336964076325
-2365108478990549247513853952/213280074786249511425
-519911323500381930998726656/127968044871749706855
44167968643349594406649856/11633458624704518805
36470427077812762091454464/127968044871749706855

==> anc/alpha_Leech_2.txt <==
188416/1365
-21950614174962760204749042752316975418121338820303456864715445069578061396685285677855950325882685515848128818683760822727168/18304685775563668210092039984922115956049495531458788239596084979743181498467736576983591196052347121632754533512522098375
72891052741273143128921951411146942925447418520658311340334119589398048594454658719697252820156546067310551108631875563367867384992/1873942206273330533008172593456401621000567105033093446028649199801208205905634532068695148695859036577153245368344449821140625
554810833183771736375785738829887331236175846968761139123819402421708454013021254803703320974833267642675352257832890294592823965216/481870853041713565630672952603074702543002969865652600407366937091739252947163165389093038236078037976982263094717144239721875
-97818424395783407381429192465907922290415947126937150886118547944897676323677276076055777221417789331573986920085058394311915207271552/5621826618819991599024517780369204863001701315099280338085947599403624617716903596206085446087577109731459736105033349463421875
6918751811482362425986277325995566181035045809893066951213096196697219678798789648758238628641519736141384157363301393637226948106873184/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
-15132477129220119829225426676560207646871102905602680560171049832043170423249418252630114341964903512664422016426723566038389357531168/14256534113660164663629377295948955696538549404309248532762335416915362513229679449381450835386924200502433819370329711234375
-11289615614908931037418315824204266812996111882472445988386075763349862401791261628679039252705607207844545544104703012310952865940460544/803118088402855942717788254338457837571671616442754334012278228486232088245271942315155063726796729961637105157861907066203125
17228566446413207949986357239085985908714015677788839583662860694287332919383674758972112868817108183968882004034209395468397436976415744/141726721482856931067844986059727853689118520548721353060990275615217427337400930996792070069434717052053606792563865952859375
84032502978879115383594487434548543085893653995301769741515852858505357482340199116994064561123039323091162961262532913926144/79320305027442562243732173267995835809547813969654749038249701578887119826693525166928895182893504193741936311887595759625
-38755312220668215147976256894943520312492639360487968946620782243298190561995026923774931171692665272040310501437160452257098478176/624647402091110177669390864485467207000189035011031148676216399933736068635211510689565049565286345525717748456114816607046875
-83544135674776077194509784314157142654802839069944848064566054497124401128446709152776026523305135233324720656834076649914949643904/41643160139407345177959390965697813800012602334068743245081093328915737909014100712637669971019089701714516563740987773803125
138677633927436499655313305046223201126397638176437415800798903670248738620830446205355923804182364341056200529780850664853302748425056/5621826618819991599024517780369204863001701315099280338085947599403624617716903596206085446087577109731459736105033349463421875
-10518909403859453652146786184475334869054347326621754995005499866425477111170329115480250023488043821967416899175684401816744829164748736/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
127003272869809912946901344989025190241278290037466756249073526934407490878273421848698895046066500764404043205093420569194660363279616/267706029467618647572596084779485945857223872147584778004092742828744029415090647438385021242265576653879035052620635688734375
45363410871261669582757549890017136965462544991280011467682090633428830280624930893781373085624034750850115802628383655353565073536/1873942206273330533008172593456401621000567105033093446028649199801208205905634532068695148695859036577153245368344449821140625
16723750890500081861891010379423418478484843296903473931609799408208912697054606492124163969064204213117391923144051969719928789889984/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
-5170851540053313796261424955524834683178936843557790906954657632976902214155864815567166677485065655229215127514117696171171344998656/511075147165453781729501616397200442091063755918116394371449781763965874337900326927825949644325191793769066918639395405765625
-614028133498426745008339801909281885938096100969458067563006361458633408588859234511284855720515681223425679473380164074440497617067871744/1297344604343074984390273333931354968385007995792141616481372522939297988703900829893712026020210102245721477562700003722328125
2156429518233311044103472343700625526761990462372504988961387700100862413985163439545794101831282924508818805071727424127057270882232115712/1873942206273330533008172593456401621000567105033093446028649199801208205905634532068695148695859036577153245368344449821140625
32040902820970715450903626356979178818442163448653310756629267896394861476679775136483722578210943142110968687045200947989516738532344064/1297344604343074984390273333931354968385007995792141616481372522939297988703900829893712026020210102245721477562700003722328125
-231591207998510695780939235945154516459805758601267454833239117192098549017575745955281497637698823886245231661722782762058602371478897664/1533225441496361345188504849191601326273191267754349183114349345291897623013700980783477848932975575381307200755918186217296875
691554766065801143091467279450522745882842345628227788069281069314909032288729823084821657079840532826047862479315064490649910971696128/2409354265208567828153364763015373512715014849328263002036834685458696264735815826945465191180390189884911315473585721198609375
5896381858632840863182721446523433946791344263022242468595093306350110991767441107020186442232809402533690496857740103365905110743547904/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
-938579792005172908380479942261932824251838228247603233436752484701003391710291858374703283422421046099481575369408902387053199892224/5621826618819991599024517780369204863001701315099280338085947599403624617716903596206085446087577109731459736105033349463421875
201539677651026594083943115656061592948350801206062409764306067618410169251400071296389275781783937986934132568461344135503293500928/102215029433090756345900323279440088418212751183623278874289956352793174867580065385565189928865038358753813383727879081153125
-32506833270685682565962126588919379761199965766805964144392281882441911351777602069860508731161905376549402748680148744177418244442867048448/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
13030171757701315779331367417405691945312784233026234895111807320224993457802836582606059155176347726131839085509967234852277339547035783168/5621826618819991599024517780369204863001701315099280338085947599403624617716903596206085446087577109731459736105033349463421875
17276793728671532057043290922760071910043390206532721070768911708166198789168896764088966248171704203520498265943074071710932820481513472/38243718495374092510370869254212277979603410306797825429156106118392004202155806776912145891752225236268433578945805098390625
-4712944740684601725973204976755368874963121863812249127516817994819491176145077026933950187372387754829060464795662703766448320921512024064/5621826618819991599024517780369204863001701315099280338085947599403624617716903596206085446087577109731459736105033349463421875
-2337583760246966684541484286808069450081596251700574832508221551714956183212427079516551029744043753365860798084718239342025503962807296/198417410075999703494982980483618995164765928768209894285386385861304398272361303395508898097208603872875049509589412334003125
65699931881434970393868753180394776223642870370926911825322051092485149900687445090952526163305836010459061385699588175410766963946995712/1297344604343074984390273333931354968385007995792141616481372522939297988703900829893712026020210102245721477562700003722328125
-1074329376849874498923153145108214634438280701082029965067856110841095279569262377827710287547430357871343291548079890243847596176817152/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
-91703315473384109908064683397132840210014482673211605100341648649784370624037462261881218547848887100453751043256553344980371661293568/432448201447691661463424444643784989461669331930713872160457507646432662901300276631237342006736700748573825854233334574109375
-4629821157997204513936865928813282276757832292181383333772835337826927342887409741055036992377381327456383082466404226705124051308544/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
-11429938300121160790344469729167717953838437469556685940828562612947034362223784194857919890602548257573815497250937092694441051197048619008/5621826618819991599024517780369204863001701315099280338085947599403624617716903596206085446087577109731459736105033349463421875
4389306413685594281189527110825211979196540217674757195404875906545724655431511938327872288401943001298806643225926994090732303481967214592/3373095971291994959414710668221522917801020789059568202851568559642174770630142157723651267652546265838875841663020009678053125
17573994928394935709482934050348865481597441044765323061221093241020290753799879164185435369228673637172129998058250488467393171492911300608/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
-164978529906189648946601231881533551959935628750104626258249626155635458013083603359330438447904923190224370211984968733302793775966355456/185334943477582140627181904847336424055001142256020230925910360419899712671985832841958860860030014606531639651814286246046875
-1852955060248660272049251129796064075016175771768429033338155829047331355073452708211616152143667751701673630129886502254868425066889117696/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
2416327553733607993314697283394262982308772402376469794885970058116619535625574970474090845910031256902428285251950504152790560487536951296/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
13570509927623991097749531955749140887075180074545719061869382089705369696080073260416161251685877158763557670220502871810696289754218496/5621826618819991599024517780369204863001701315099280338085947599403624617716903596206085446087577109731459736105033349463421875
-7721066856992305004815463577099769461936607174889383125650749430192210733089742082791999402926769157824463408232591396079466830059700224/1124365323763998319804903556073840972600340263019856067617189519880724923543380719241217089217515421946291947221006669892684375
133143509424033902946551739849880497050449434144356601415923352122029042578593824741015417743791234272983064120818183398350449133338624/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
772095808701341828312358404295664758287566884638412933117646268211957404050475630781989367688835996825988544590049742047150406073417728/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
-10145084193622425473272120589993662534280953704800404093447747344532907403550953184286698924478537840645590330673137283639873165826131492864/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
372347543716158417328776736749602834237911018632191257763749729622793656868007247754217293294095751461752614958862255929002977309747052544/1873942206273330533008172593456401621000567105033093446028649199801208205905634532068695148695859036577153245368344449821140625
-62216565346223411402695017165623912268309765455884520632407864835005692390923371393668409630654668660138623308802829977180485404481028096/1297344604343074984390273333931354968385007995792141616481372522939297988703900829893712026020210102245721477562700003722328125
53558775020469327469321314408204857117483848348005378047319709649778839631653903211071212658038034450338659144550320387870874269403578368/5621826618819991599024517780369204863001701315099280338085947599403624617716903596206085446087577109731459736105033349463421875
-950551531217255616357151933984328748262149646615162138949126694117793204444345176472218126118630369768162609895309591381590591668224/555242135192097935706125212875970850666834697787583243267747911052209838786854676168502266280254529356193554183213170317375
950551531217255616357151933984328748262149646615162138949126694117793204444345176472218126118630369768162609895309591381590591668224/4997179216728881421355126915883737656001512280088249189409731199469888549081692085516520396522290764205741987648918532856375
1760584959760612283048114173017358138532234452045262201259219632570128280443043893095992361202235683025031628560295045885942423084365512704/3373095971291994959414710668221522917801020789059568202851568559642174770630142157723651267652546265838875841663020009678053125
-3480727679571916067635545232877673939004982768267444233890008220816879582080121709022822350498788257051324412032793906498480799620362928128/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
102580162218741294071252969004916137656546513188149088469705240433098689485519358520165067118666152551615555973968055755264493900984745984/1873942206273330533008172593456401621000567105033093446028649199801208205905634532068695148695859036577153245368344449821140625
-185158293537803827848904895704375781502084439318354605364335251173425906960339173554003480929600046158655660649291001696652728136835792896/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
30662952619911471495391997870462217685875795052102004482229893358638490465946618595878004068342915153811697093397083592954535215104/13997700887195746278305677635528676907567261288762602771455829690391844675298857382399216796981206622425047584450752192875
-30662952619911471495391997870462217685875795052102004482229893358638490465946618595878004068342915153811697093397083592954535215104/97983906210370223948139743448700738352970829021338219400190807832742912727092001676794517578868446356975333091155265350125
-661675715701947176384913897688987893355132866599796750900886216219639316375548444776133770869795363047288383196327281521409607970948120576/5621826618819991599024517780369204863001701315099280338085947599403624617716903596206085446087577109731459736105033349463421875
1020429375419495933793717719510988878236134847540440114151330877470339699685468596225312273021700170413455824322469887007816580479693357056/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
-9059297979573001968601543411616551263897966997673866628392332133532640139745103934346010095088926103809471966596435039477514002786942976/481870853041713565630672952603074702543002969865652600407366937091739252947163165389093038236078037976982263094717144239721875
5704263169037163217202044186522368609653800978076873024738200061424934924418613763998035783754059920871122774451381096322234490487308288/1533225441496361345188504849191601326273191267754349183114349345291897623013700980783477848932975575381307200755918186217296875
-61325905239822942990783995740924435371751590104204008964459786717276980931893237191756008136685830307623394186794167185909070430208/79320305027442562243732173267995835809547813969654749038249701578887119826693525166928895182893504193741936311887595759625
61325905239822942990783995740924435371751590104204008964459786717276980931893237191756008136685830307623394186794167185909070430208/396601525137212811218660866339979179047739069848273745191248507894435599133467625834644475914467520968709681559437978798125
162780515987983012558561187879160191763788144488920948205753027192383867526788432304797158071584374079727211056764387166083965265867702272/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
-41823328025650925816216205370964585852210129295564847566635207180579439203843271448359049376732801538378620163431912747071643971154870272/5621826618819991599024517780369204863001701315099280338085947599403624617716903596206085446087577109731459736105033349463421875
1053505137079449506693566147940754616146936714061673150727850679557207592518541638675220158589221504564564527402503061728253511422967808/344193466458366832593337823287910501816430692761180428862404955065528037819402260992209313025770027126415902210512245885515625
-1825524016378588413120566718182823834437556837128835049660889015410560300357377838508942006131348970236696583189855783011983432876032/2941824499644160962336220711862482921507954638984448109935085086030154169396600521300934299365555787405264121457369622953125
61325905239822942990783995740924435371751590104204008964459786717276980931893237191756008136685830307623394186794167185909070430208/555242135192097935706125212875970850666834697787583243267747911052209838786854676168502266280254529356193554183213170317375
-61325905239822942990783995740924435371751590104204008964459786717276980931893237191756008136685830307623394186794167185909070430208/1665726405576293807118375638627912552000504093362749729803243733156629516360564028505506798840763588068580662549639510952125
-244902507308817396816408466653207766575812591524433743404364284087454849335211683234948391244285315035695595106006482115570496523730944/992087050379998517474914902418094975823829643841049471426931929306521991361806516977544490486043019364375247547947061670015625
2244122072573817638949250846842606733324386243774734929491777491046705314537759916002165325999839593478929209474043828225314746414399488/5621826618819991599024517780369204863001701315099280338085947599403624617716903596206085446087577109731459736105033349463421875
-909253120238786929074929275944175372584364087184014806460513730420996118335099900866789968119468177404419451623023276509482762610147328/3373095971291994959414710668221522917801020789059568202851568559642174770630142157723651267652546265838875841663020009678053125
1825583173404901920690643267484733470866380333640416193264371225486312296029325679888795904690653349980007922645224591536159903973376/28345344296571386213568997211945570737823704109744270612198055123043485467480186199358414013886943410410721358512773190571875
-335328950698522140731796640448034899882688179049206589952732271920384560051250932857168167794495728428543141180698435409868838928384/74957688250933221320326903738256064840022684201323737841145967992048328236225381282747805947834361463086129814733777992845625
30662952619911471495391997870462217685875795052102004482229893358638490465946618595878004068342915153811697093397083592954535215104/4997179216728881421355126915883737656001512280088249189409731199469888549081692085516520396522290764205741987648918532856375
-8115466472928387159650433152676300117750800070224704196971883582393091565596700196187306960290992772607297581101819684243378748260352/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
-1366599524971670961735157415874270438465689959921307083242836588803263305270005539395871084776963786623903869718680397577082986561536/285855590787457199950399209171315501508561083818607474817929538952726675477130691332512819292588666596514901835849153362546875
3311328133609473481064933134026328033710589457073169726597973383883736240077126104476271262756632776032447856643940599432602812678144/285855590787457199950399209171315501508561083818607474817929538952726675477130691332512819292588666596514901835849153362546875
-127483394989080066884978801310496733891674957717001645969407632308103233438256786846352265285929710147288786696910893541546148459708416/16865479856459974797073553341107614589005103945297841014257842798210873853150710788618256338262731329194379208315100048390265625
-124615338600149931699083327608898365405448746732323477280716128459192796937948346081001893230647998878632315220257818484449189298176/74957688250933221320326903738256064840022684201323737841145967992048328236225381282747805947834361463086129814733777992845625
30662952619911471495391997870462217685875795052102004482229893358638490465946618595878004068342915153811697093397083592954535215104/24985896083644407106775634579418688280007561400441245947048655997349442745408460427582601982611453821028709938244592664281875
245813213907371132835955877615890692309481713398852138569699490142881327149535416328155775824247760088026798074280509903911044251648/992087050379998517474914902418094975823829643841049471426931929306521991361806516977544490486043019364375247547947061670015625

==> anc/check_polynomials.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     50996,       1333]
NotebookOptionsPosition[     43990,       1203]
NotebookOutlinePosition[     44388,       1219]
CellTagsIndexPosition[     44345,       1216]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Set the directory containing the ancillary folder", "Text",
 CellChangeTimes->{{3.983713646132217*^9, 3.983713649198821*^9}, {
  3.986287719222891*^9, 
  3.986287726968956*^9}},ExpressionUUID->"49fc80e6-a9ba-42ea-8e55-\
99d1360e7acc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.986288768751764*^9, 3.986288768755804*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"19ca102d-086a-44b4-aedc-f333cf7b16d7"],

Cell["Load vectors for spectral identities", "Text",
 CellChangeTimes->{{3.9837136519169297`*^9, 3.983713657293167*^9}, {
  3.984129878907459*^9, 3.984129889534862*^9}, {3.986287237238019*^9, 
  3.986287239718672*^9}},ExpressionUUID->"2cec6380-b5a9-4ecc-883c-\
2bd787d76581"],

Cell[BoxData[{
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "s", "]"}], "=", 
    RowBox[{"ToExpression", "/@", 
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"\"\<A\>\"", "~~", 
        RowBox[{"ToString", "[", "s", "]"}], "~~", "\"\<.txt\>\""}], ",", 
       "\"\<Lines\>\""}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "22", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"F", "[", "s", "]"}], "=", 
    RowBox[{"ToExpression", "/@", 
     RowBox[{"Import", "[", 
      RowBox[{
       RowBox[{"\"\<F\>\"", "~~", 
        RowBox[{"ToString", "[", "s", "]"}], "~~", "\"\<.txt\>\""}], ",", 
       "\"\<Lines\>\""}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "22", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.983713532857414*^9, 3.9837136202357807`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"9be1c485-2e97-4088-87a5-7cd19deeda28"],

Cell["Load alpha vectors", "Text",
 CellChangeTimes->{{3.984129899789117*^9, 
  3.984129912380784*^9}},ExpressionUUID->"5424c714-8393-4a1f-88e9-\
115351705aaf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"alphaD4", "=", 
   RowBox[{"ToExpression", "/@", 
    RowBox[{"Import", "[", 
     RowBox[{"\"\<alpha_D4.txt\>\"", ",", "\"\<Lines\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaE8", "=", 
   RowBox[{"ToExpression", "/@", 
    RowBox[{"Import", "[", 
     RowBox[{"\"\<alpha_E8.txt\>\"", ",", "\"\<Lines\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaE8SecondShell", "=", 
   RowBox[{"ToExpression", "/@", 
    RowBox[{"Import", "[", 
     RowBox[{"\"\<alpha_E8_2.txt\>\"", ",", "\"\<Lines\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaLeech", "=", 
   RowBox[{"ToExpression", "/@", 
    RowBox[{"Import", "[", 
     RowBox[{"\"\<alpha_Leech.txt\>\"", ",", "\"\<Lines\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaLeechSecondShell", "=", 
   RowBox[{"ToExpression", "/@", 
    RowBox[{"Import", "[", 
     RowBox[{"\"\<alpha_Leech_2.txt\>\"", ",", "\"\<Lines\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaA3Spin2", "=", 
   RowBox[{"ToExpression", "/@", 
    RowBox[{"Import", "[", 
     RowBox[{"\"\<alpha_A3.txt\>\"", ",", "\"\<Lines\>\""}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.98371343421817*^9, 3.9837134342199697`*^9}, {
   3.983713510202408*^9, 3.983713514423102*^9}, {3.983713662300063*^9, 
   3.98371369310253*^9}, {3.984048250850296*^9, 3.984048253574357*^9}, {
   3.9840867243318033`*^9, 3.9840867298802357`*^9}, {3.98413030494494*^9, 
   3.984130350584872*^9}, {3.984141717597542*^9, 3.984141722708488*^9}, {
   3.98474040546939*^9, 3.984740416122834*^9}, 3.986287590379972*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"db56bddb-f006-44f2-850e-a71fd445f695"],

Cell["\<\
Define functions to prove that a polynomial in x is non-negative for x>=0 \
using the algorithm from App B of https://arxiv.org/pdf/2111.12716\
\>", "Text",
 CellChangeTimes->{{3.986287261764655*^9, 
  3.986287310998069*^9}},ExpressionUUID->"7cf10704-3b8b-4638-b5ae-\
d3bfc2e86f19"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"proveNonnegativity", "[", "poly_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "p", ",", "order", ",", "qPoly", ",", "status", ",", "counter", ",", 
      "results"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{"Cancel", "[", "poly", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"intervals", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"p", "==", "0"}], "]"}], ",", "True", ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"order", "=", 
         RowBox[{"Exponent", "[", 
          RowBox[{"p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"qPoly", "[", "y_", "]"}], ":=", 
         RowBox[{"Expand", "[", 
          RowBox[{"Cancel", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "y"}], ")"}], "^", "order"}], " ", 
            RowBox[{"(", 
             RowBox[{"p", "/.", 
              RowBox[{"{", 
               RowBox[{"x", "->", 
                RowBox[{"y", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y"}], ")"}]}]}], "}"}]}], ")"}]}], "]"}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"proofIntervalTrivialQ", "[", 
         RowBox[{
          RowBox[{"qPoly", "[", "x", "]"}], ",", "x", ",", "0", ",", "1"}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"proofIntervalTrivialQ", "[", 
   RowBox[{"polyLocal_", ",", "var_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"order", ",", "pAB"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"intervals", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"order", "=", 
      RowBox[{"Exponent", "[", 
       RowBox[{"polyLocal", ",", "var"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pAB", "[", "x1_", "]"}], ":=", 
      RowBox[{"Expand", "[", 
       RowBox[{"Cancel", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", "+", "1"}], ")"}], "^", "order"}], " ", 
         RowBox[{"(", 
          RowBox[{"polyLocal", "/.", 
           RowBox[{"{", 
            RowBox[{"var", "->", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", " ", "x1"}], "+", "a"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"x1", "+", "1"}], ")"}]}]}], "}"}]}], ")"}]}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Apply", "[", 
        RowBox[{"And", ",", 
         RowBox[{"NonNegative", "/@", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{"pAB", "[", "var", "]"}], ",", "var"}], "]"}]}]}], "]"}], 
       ",", "True", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Apply", "[", 
          RowBox[{"And", ",", 
           RowBox[{"NonPositive", "/@", 
            RowBox[{"CoefficientList", "[", 
             RowBox[{
              RowBox[{"pAB", "[", "var", "]"}], ",", "var"}], "]"}]}]}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<False in:\>\"", "]"}], ";", " ", 
          RowBox[{"Print", "[", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}], "]"}], ";", "False"}], ",", 
         RowBox[{"TrueQ", "[", 
          RowBox[{
           RowBox[{"proofIntervalTrivialQ", "[", 
            RowBox[{"polyLocal", ",", "var", ",", "a", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "/", "2"}]}], "]"}], "&&", 
           RowBox[{"proofIntervalTrivialQ", "[", 
            RowBox[{"polyLocal", ",", "var", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "/", "2"}], ",", "b"}], 
            "]"}]}], "]"}]}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"positiveFactors", "[", "poly_", "]"}], ":=", 
  RowBox[{"Apply", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"poly", "//", "Factor"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a_", "+", "x"}], ")"}], "^", "2"}]}], "]"}], ",", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"poly", "//", "Factor"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a_", "+", 
           RowBox[{"b_", " ", "x"}]}], ")"}], "^", "2"}]}], "]"}]}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.984002628745851*^9, 3.9840026632040977`*^9}, {
   3.984002787023285*^9, 3.984002787195823*^9}, 3.984129512321007*^9, {
   3.984129545692932*^9, 3.984129546041308*^9}, {3.984129640350076*^9, 
   3.984129640625373*^9}, {3.984129672258902*^9, 3.98412968292507*^9}, {
   3.984129721581749*^9, 3.984129734421801*^9}, {3.9841298153634653`*^9, 
   3.9841298193398438`*^9}, {3.984129941880402*^9, 3.984129944883759*^9}, {
   3.984130997391049*^9, 3.984130997547948*^9}, {3.984133137877664*^9, 
   3.98413316349166*^9}, {3.984133208322941*^9, 3.984133224260899*^9}, {
   3.984133263338153*^9, 3.9841332683289585`*^9}, {3.984133892762586*^9, 
   3.984133924461465*^9}, {3.98413424079172*^9, 3.984134241094576*^9}, {
   3.984741261621357*^9, 3.984741291318655*^9}, {3.986287276069881*^9, 
   3.986287276906077*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0d4c0c5d-c4e4-4008-b044-ad070a9e983a"],

Cell[CellGroupData[{

Cell["A2", "Subsection",
 CellChangeTimes->{{3.98404304733566*^9, 3.98404304965813*^9}, {
  3.986287165744566*^9, 
  3.986287165958153*^9}},ExpressionUUID->"bb7c60f9-3c52-4ff3-990d-\
8a9535e92849"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A2D", "[", "0", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{
      RowBox[{"-", "5"}], "/", "8"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2D", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2D", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2D", "[", "0", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "x"}], "-", "4"}], ")"}], "/", "4"}], ",", 
     RowBox[{
      RowBox[{"-", "x"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "4"}], ")"}], "/", "8"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         RowBox[{"x", "^", "3"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"36", " ", "x"}], "-", "16"}], ")"}], "/", "16"}], ",", 
     RowBox[{
      RowBox[{"-", "x"}], 
      RowBox[{"(", 
       RowBox[{"x", "-", "4"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "-", 
         RowBox[{"4", "x"}], "+", "8"}], ")"}], "/", "32"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         RowBox[{"x", "^", "5"}]}], "-", 
        RowBox[{"30", 
         RowBox[{"x", "^", "4"}]}], "+", 
        RowBox[{"120", 
         RowBox[{"x", "^", "3"}]}], "-", 
        RowBox[{"240", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"240", " ", "x"}], "-", "64"}], ")"}], "/", "64"}]}], "}"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.9840430544992843`*^9, 3.984043150598851*^9}, {
  3.98413089568942*^9, 3.984130917184039*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"53cbd71b-2dd2-424b-8e1a-47113fa4f4d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alphaHexagonal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "20"}], "/", "27"}], ",", 
     RowBox[{
      RowBox[{"-", "28"}], "/", "9"}], ",", 
     RowBox[{"4", "/", "27"}], ",", 
     RowBox[{"32", "/", "9"}], ",", 
     RowBox[{"16", "/", "27"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.984043825319832*^9, 3.98404385403321*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"48a2d58b-838c-400c-8c0b-ab766fa1552a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"zerosModesA2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"alphaHexagonal", ".", 
     RowBox[{"A2D", "[", "s", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "4", ",", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaHexagonal", ".", 
   RowBox[{"F2D", "[", "0", "]"}]}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{"x", "->", "1"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.984130855641485*^9, 3.984130878333152*^9}, {
  3.9841309122824383`*^9, 3.984130926013137*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"8724e8ff-64f6-416e-b6c7-7a80551111d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", "3"]}], ",", 
   FractionBox["4", "9"], ",", 
   FractionBox["32", "9"]}], "}"}]], "Output",
 CellChangeTimes->{{3.984130919001941*^9, 3.984130926905718*^9}, 
   3.985078919260292*^9, 3.9850793800951967`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"f8c0aa7d-9e68-4cdb-a1d7-2a9138447517"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "36"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "x"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "x"}], ")"}], "2"], " ", "x"}]], "Output",
 CellChangeTimes->{{3.984130919001941*^9, 3.984130926905718*^9}, 
   3.985078919260292*^9, 3.985079380095893*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"1d833019-323c-4ab1-ac32-b443b1db35dc"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.984130919001941*^9, 3.984130926905718*^9}, 
   3.985078919260292*^9, 3.98507938009649*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"6e626c76-320f-401d-b257-ce9235d35395"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["D4", "Subsection",
 CellChangeTimes->{{3.9839713759391418`*^9, 3.9839713774093122`*^9}, {
  3.984086755918688*^9, 
  3.9840867561771183`*^9}},ExpressionUUID->"99190695-eb92-4adc-9942-\
03e7a12ce1fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphaD4", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.983713696216707*^9, 3.983713697154941*^9}, {
  3.984086759418515*^9, 3.984086759651028*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"522b9bd2-358f-4de2-a121-fc79239f8f48"],

Cell[BoxData["45"], "Output",
 CellChangeTimes->{
  3.98371369734663*^9, 3.983713741905226*^9, 3.983714071286311*^9, 
   3.983716082502625*^9, 3.9839647728520327`*^9, 3.983965901848222*^9, 
   3.984086759916287*^9, 3.984089818147296*^9, {3.984129775352553*^9, 
   3.984129794232617*^9}, {3.984133458186249*^9, 3.9841334704839377`*^9}, 
   3.984134178896501*^9, 3.984134245201315*^9, 3.984738071628753*^9, 
   3.986252828353537*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"38a6a466-51a3-4694-ad7c-d3b4da9ecec9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"zerosModesD4", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"alphaD4", ".", 
      RowBox[{
       RowBox[{"A", "[", "s", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "45"}], "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "->", "4"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "14", ",", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polysD4", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"alphaD4", ".", 
         RowBox[{
          RowBox[{"F", "[", "s", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "45"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", "4"}], "}"}]}], "//", "Factor"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "0", ",", "14", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"x", "+", "1"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.983713700037547*^9, 3.98371376677738*^9}, {
   3.98371408450802*^9, 3.983714104118116*^9}, {3.9839659660830584`*^9, 
   3.983965971666905*^9}, {3.983966015170711*^9, 3.983966017519951*^9}, {
   3.983971300328923*^9, 3.9839713083037176`*^9}, {3.984002279224306*^9, 
   3.984002289002179*^9}, {3.984002857685216*^9, 3.984002860772656*^9}, {
   3.984086763181928*^9, 3.984086783483086*^9}, {3.984086848479478*^9, 
   3.984086860508169*^9}, 3.984130833387416*^9, {3.984738075656676*^9, 
   3.984738076921914*^9}, {3.98625280951988*^9, 3.98625281053212*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"0df1e6b1-8e00-44e1-a4d3-0e006386aa6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["8", "3"]}], ",", 
   FractionBox[
    "1967166592359588140735272540199838491338039879125487771538796378827844309\
184396939816", 
    "6571264877297993170333339536510320978708088388884284699370975246821834583\
17188825311"], ",", 
   FractionBox[
    "4431397701489713171265644873379307613098031909733761458850604507172362511\
320626602144", 
    "3285632438648996585166669768255160489354044194442142349685487623410917291\
585944126555"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.983713703084181*^9, 3.983713767148575*^9}, {
   3.983714079044784*^9, 3.983714104833045*^9}, 3.98371608865892*^9, 
   3.983964782321105*^9, 3.983965902941938*^9, 3.983965978025485*^9, 
   3.983966012843689*^9, {3.9839712923800597`*^9, 3.983971308985239*^9}, 
   3.984002289641961*^9, 3.984002861197717*^9, {3.984086850068573*^9, 
   3.984086860947397*^9}, 3.984089818863056*^9, {3.984129776052146*^9, 
   3.984129794884201*^9}, {3.984133458218527*^9, 3.984133470516021*^9}, 
   3.984134178919285*^9, 3.984134245221315*^9, {3.9847380722921143`*^9, 
   3.984738077661035*^9}, 3.986252830187902*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"eaad22a4-545c-4444-a2d3-2a775cd01142"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"proveNonnegativity", "[", 
    RowBox[{
     RowBox[{"polysD4", "[", 
      RowBox[{"[", "i1", "]"}], "]"}], "/", 
     RowBox[{"positiveFactors", "[", 
      RowBox[{"polysD4", "[", 
       RowBox[{"[", "i1", "]"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i1", ",", 
     RowBox[{"Length", "[", "polysD4", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.984002551982972*^9, 3.984002583977998*^9}, {
   3.984002671394228*^9, 3.9840026738440237`*^9}, {3.98408688538501*^9, 
   3.984086887949718*^9}, 3.984129797854861*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"e2b18465-b46f-4375-854f-be171e133246"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.984002553684881*^9, 3.984002584285414*^9}, {
   3.984002651127371*^9, 3.984002674847509*^9}, 3.9840028475670652`*^9, 
   3.9840868884219637`*^9, 3.984089822486071*^9, {3.984129795759597*^9, 
   3.984129798653509*^9}, 3.984133470539997*^9, 3.984134178957526*^9, 
   3.984134245262058*^9, 3.984738081008822*^9, 3.986252832026601*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"351e8138-9e48-4da8-a7a6-c04f320fc161"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["E8", "Subsection",
 CellChangeTimes->{{3.984047045422828*^9, 
  3.984047046248154*^9}},ExpressionUUID->"d4bacf42-6eec-47a1-a167-\
6bd135fa3cb7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphaE8", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.984048263902905*^9, 3.984048264153164*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"82eeb7f2-ead8-4787-9eb6-b26a99982f65"],

Cell[BoxData["26"], "Output",
 CellChangeTimes->{3.984048264631438*^9, 3.984048361353168*^9, 
  3.98412980220165*^9, 3.9841334147609057`*^9, 3.9841334527503443`*^9, 
  3.984134183105666*^9, 3.984134248803678*^9, 3.984416557540204*^9, 
  3.984735311239429*^9, 3.984738110752722*^9, 3.985078261964573*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"0aa893b5-b27a-47a9-8eaf-f985fd4d4999"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"zerosModesE8", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"alphaE8", ".", 
      RowBox[{
       RowBox[{"A", "[", "s", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "26"}], "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "->", "8"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "10", ",", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polysE8", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"alphaE8", ".", 
         RowBox[{
          RowBox[{"F", "[", "s", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "26"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", "8"}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"s", "==", "0"}], ",", 
           RowBox[{"x", "+", "1"}], ",", "x"}], "]"}]}], "}"}]}], "//", 
      "Factor"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "10", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9840482691785393`*^9, 3.984048286020276*^9}, {
   3.98404834106382*^9, 3.9840483536198*^9}, 3.984130830038622*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"f2180eff-6f2a-4891-984d-5acc038364b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["196", "15"]}], ",", "0", ",", 
   FractionBox["224", "9"], ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.984048363383727*^9, 3.984129802966703*^9, 
  3.984133414786491*^9, 3.984133452786306*^9, 3.984134183136774*^9, 
  3.9841342488348646`*^9, 3.984416558243569*^9, 3.984735311853098*^9, 
  3.984738111338326*^9, 3.98507826248632*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"af4cc02d-05a4-4a05-a981-5d41b4cf323a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"alphaE8", ".", 
    RowBox[{
     RowBox[{"F", "[", "0", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "26"}], "]"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "->", "8"}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"x", "->", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.984048980045197*^9, 3.984049007009513*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"cbc0b148-dfa1-4e66-9661-66c69ce371b2"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.984048980659341*^9, 3.98404900739144*^9}, 
   3.9841298043356547`*^9, 3.984133414801888*^9, 3.984133452802603*^9, 
   3.98413418315275*^9, 3.98413424885531*^9, 3.98441655887258*^9, 
   3.98473531253068*^9, 3.984738111888927*^9, 3.985078263053525*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"00c8b7fc-f8e6-480a-bae9-8f5b6e737738"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"proveNonnegativity", "[", 
    RowBox[{
     RowBox[{"polysE8", "[", 
      RowBox[{"[", "i1", "]"}], "]"}], "/", 
     RowBox[{"positiveFactors", "[", 
      RowBox[{"polysE8", "[", 
       RowBox[{"[", "i1", "]"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i1", ",", 
     RowBox[{"Length", "[", "polysE8", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98404838332384*^9, 3.984048385640708*^9}, {
  3.984129807133368*^9, 3.984129808350382*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"0a8ab03c-b66d-4277-83a4-4d81c54f0cff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.984048386497796*^9, 3.98412980956584*^9, 
  3.984133414823509*^9, 3.984133452817253*^9, 3.984134183167482*^9, 
  3.984134248873835*^9, 3.984416559482863*^9, 3.984735313078417*^9, 
  3.9847381123367643`*^9, 3.985078263575819*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"d81bbff8-d45c-4a5a-9eaf-c01e14fe395b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Leech", "Subsection",
 CellChangeTimes->{{3.9839713759391418`*^9, 
  3.9839713774093122`*^9}},ExpressionUUID->"f0325185-bbac-4918-b085-\
9d80559244a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphaLeech", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.983713696216707*^9, 3.983713697154941*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"6823a55c-e3f2-4d78-b06e-323ae74dfd85"],

Cell[BoxData["82"], "Output",
 CellChangeTimes->{
  3.98371369734663*^9, 3.983713741905226*^9, 3.983714071286311*^9, 
   3.983716082502625*^9, 3.9839647728520327`*^9, 3.983965901848222*^9, 
   3.984129827685595*^9, {3.984133422989075*^9, 3.984133436849039*^9}, 
   3.984134187895417*^9, 3.984134253342025*^9, 3.984735103856916*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"fa1b34b4-cde4-4911-8816-4ce31598abf3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"zerosModesLeech", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"alphaLeech", ".", 
      RowBox[{
       RowBox[{"A", "[", "s", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "82"}], "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "->", "24"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "20", ",", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polysLeech", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"alphaLeech", ".", 
         RowBox[{
          RowBox[{"F", "[", "s", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "82"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", "24"}], "}"}]}], "//", "Factor"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "0", ",", "20", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"x", "+", "1"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.983713700037547*^9, 3.98371376677738*^9}, {
  3.98371408450802*^9, 3.983714104118116*^9}, {3.9839659660830584`*^9, 
  3.983965971666905*^9}, {3.983966015170711*^9, 3.983966017519951*^9}, {
  3.983971300328923*^9, 3.9839713083037176`*^9}, {3.984002279224306*^9, 
  3.984002289002179*^9}, {3.984002857685216*^9, 3.984002860772656*^9}, {
  3.984129130830831*^9, 3.984129131693351*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"0cfa1ef2-d7df-4003-ad7b-58a64fe26cb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["264500", "2457"]}], ",", "0", ",", 
   FractionBox["3680", "27"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.983713703084181*^9, 3.983713767148575*^9}, {
   3.983714079044784*^9, 3.983714104833045*^9}, 3.98371608865892*^9, 
   3.983964782321105*^9, 3.983965902941938*^9, 3.983965978025485*^9, 
   3.983966012843689*^9, {3.9839712923800597`*^9, 3.983971308985239*^9}, 
   3.984002289641961*^9, 3.984002861197717*^9, 3.984129828189796*^9, {
   3.984133423015482*^9, 3.9841334368778048`*^9}, 3.98413418792872*^9, 
   3.9841342533803673`*^9, 3.984735104877646*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"311e3b39-a8e1-495d-8505-fc3f5758fd63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"proveNonnegativity", "[", 
    RowBox[{
     RowBox[{"polysLeech", "[", 
      RowBox[{"[", "i1", "]"}], "]"}], "/", 
     RowBox[{"positiveFactors", "[", 
      RowBox[{"polysLeech", "[", 
       RowBox[{"[", "i1", "]"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i1", ",", 
     RowBox[{"Length", "[", "polysLeech", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.984002551982972*^9, 3.984002583977998*^9}, {
   3.984002671394228*^9, 3.9840026738440237`*^9}, 3.984129831555044*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"4162ac2f-3549-48a3-8c0e-b0714e96b328"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.984002553684881*^9, 3.984002584285414*^9}, {
   3.984002651127371*^9, 3.984002674847509*^9}, 3.9840028475670652`*^9, 
   3.98412983230611*^9, 3.9841334369604278`*^9, 3.984134188008597*^9, 
   3.9841342534614577`*^9, 3.9847351060365357`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"80204db3-4d98-4899-80d5-acb105182fc6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["E8 second shell", "Subsection",
 CellChangeTimes->{{3.984047045422828*^9, 3.984047046248154*^9}, {
  3.984130362573739*^9, 
  3.984130368853837*^9}},ExpressionUUID->"71975949-cee4-48e8-8022-\
1992504cfec1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphaE8SecondShell", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.984048263902905*^9, 3.984048264153164*^9}, {
  3.9841303721868277`*^9, 3.98413037308165*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2262fe79-6434-4fd6-93ff-d548e92aa3e3"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{
  3.984048264631438*^9, 3.984048361353168*^9, 3.98412980220165*^9, 
   3.984130373507682*^9, 3.984130939140182*^9, 3.984133417725745*^9, 
   3.984133449804882*^9, 3.98413418558549*^9, 3.984134250927494*^9, {
   3.984135340327283*^9, 3.984135356090143*^9}, 3.984738214503726*^9, {
   3.9847383850747766`*^9, 3.984738403899501*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"72e9c37a-921f-445f-9894-8cac3fddf939"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"zerosModesE8SecondShell", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"alphaE8SecondShell", ".", 
      RowBox[{
       RowBox[{"A", "[", "s", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "18"}], "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "->", "8"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "8", ",", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polysE8SecondShell", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"alphaE8SecondShell", ".", 
         RowBox[{
          RowBox[{"F", "[", "s", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "18"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", "8"}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"s", "==", "0"}], ",", 
           RowBox[{"x", "+", "1"}], ",", "x"}], "]"}]}], "}"}]}], "//", 
      "Factor"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "8", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9840482691785393`*^9, 3.984048286020276*^9}, {
   3.98404834106382*^9, 3.9840483536198*^9}, {3.984130379205654*^9, 
   3.984130399650011*^9}, {3.984130587546672*^9, 3.9841305897215166`*^9}, {
   3.984130775220891*^9, 3.98413078881772*^9}, 3.9841308246163597`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"e137308f-c6a8-4616-b0bc-7e924b7dfae7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["147", "20"]}], ",", 
   FractionBox["462", "235"], ",", 
   FractionBox["504", "47"], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.984048363383727*^9, 3.984129802966703*^9, {3.984130578766917*^9, 
   3.984130590685705*^9}, 3.984130789793163*^9, 3.984130939853198*^9, 
   3.984133417764577*^9, 3.9841334498371077`*^9, 3.9841341856207337`*^9, 
   3.984134250961076*^9, {3.984135341120144*^9, 3.984135356638959*^9}, {
   3.984738385775994*^9, 3.984738404355535*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"b1299e4f-88ac-45c6-88f1-f3eb47cbe1c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"alphaE8SecondShell", ".", 
    RowBox[{
     RowBox[{"F", "[", "0", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "18"}], "]"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "->", "8"}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"x", "->", "2"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.984135368765214*^9, 3.984135380152012*^9}, {
  3.984135422138834*^9, 3.984135435161121*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"5487294b-fcaa-4809-bce1-10efb2ded608"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.984135374074035*^9, 3.984135380638418*^9}, {
  3.984135423176473*^9, 3.984135436334981*^9}, {3.984738388181657*^9, 
  3.984738404901861*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"6ff0e1b8-f680-4b8e-9a96-262a9c0fae13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"proveNonnegativity", "[", 
    RowBox[{
     RowBox[{"polysE8SecondShell", "[", 
      RowBox[{"[", "i1", "]"}], "]"}], "/", 
     RowBox[{"positiveFactors", "[", 
      RowBox[{"polysE8SecondShell", "[", 
       RowBox[{"[", "i1", "]"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i1", ",", 
     RowBox[{"Length", "[", "polysE8SecondShell", "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.98404838332384*^9, 3.984048385640708*^9}, {
  3.984129807133368*^9, 3.984129808350382*^9}, {3.984130950411812*^9, 
  3.984130954501253*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"35373a14-69ed-4c7b-8dcf-238f5ab09ce5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.984048386497796*^9, 3.98412980956584*^9, 3.984130955164123*^9, 
   3.984133417790085*^9, 3.984133449863539*^9, 3.984134185647307*^9, 
   3.984134250981367*^9, 3.984135357931553*^9, {3.984738390390516*^9, 
   3.984738405987804*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"275e0c42-c240-4f8a-843e-5da241ae8078"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Leech second shell", "Subsection",
 CellChangeTimes->{{3.9839713759391418`*^9, 3.9839713774093122`*^9}, {
  3.984141740263118*^9, 
  3.984141742731097*^9}},ExpressionUUID->"5ee3aa68-ad6d-4bf6-9e61-\
a76ca5c3bde7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphaLeechSecondShell", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.983713696216707*^9, 3.983713697154941*^9}, 
   3.984738653996779*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"48b60cf4-c5ca-4799-b4ef-a9760c37348b"],

Cell[BoxData["82"], "Output",
 CellChangeTimes->{
  3.98371369734663*^9, 3.983713741905226*^9, 3.983714071286311*^9, 
   3.983716082502625*^9, 3.9839647728520327`*^9, 3.983965901848222*^9, 
   3.984129827685595*^9, {3.984133422989075*^9, 3.984133436849039*^9}, 
   3.984134187895417*^9, 3.984134253342025*^9, {3.984738632196933*^9, 
   3.984738690283202*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"b692f997-9fb0-4211-845a-a3618b89fd11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"zerosModesLeechSecondShell", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"alphaLeechSecondShell", ".", 
      RowBox[{
       RowBox[{"A", "[", "s", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "82"}], "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "->", "24"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "20", ",", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polysLeechSecondShell", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"alphaLeechSecondShell", ".", 
         RowBox[{
          RowBox[{"F", "[", "s", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "82"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", "24"}], "}"}]}], "//", "Factor"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "0", ",", "20", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"x", "+", "1"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.983713700037547*^9, 3.98371376677738*^9}, {
  3.98371408450802*^9, 3.983714104118116*^9}, {3.9839659660830584`*^9, 
  3.983965971666905*^9}, {3.983966015170711*^9, 3.983966017519951*^9}, {
  3.983971300328923*^9, 3.9839713083037176`*^9}, {3.984002279224306*^9, 
  3.984002289002179*^9}, {3.984002857685216*^9, 3.984002860772656*^9}, {
  3.984129130830831*^9, 3.984129131693351*^9}, {3.984738658799594*^9, 
  3.984738674950969*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"4b333e1d-152e-486b-8828-81f2af0841b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["541696", "4095"]}], ",", 
   FractionBox["188416", "1365"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.983713703084181*^9, 3.983713767148575*^9}, {
   3.983714079044784*^9, 3.983714104833045*^9}, 3.98371608865892*^9, 
   3.983964782321105*^9, 3.983965902941938*^9, 3.983965978025485*^9, 
   3.983966012843689*^9, {3.9839712923800597`*^9, 3.983971308985239*^9}, 
   3.984002289641961*^9, 3.984002861197717*^9, 3.984129828189796*^9, {
   3.984133423015482*^9, 3.9841334368778048`*^9}, 3.98413418792872*^9, 
   3.9841342533803673`*^9, 3.984738633009213*^9, {3.9847386818928976`*^9, 
   3.984738691723407*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"372d4f3d-854e-42d7-9b79-5ca6a3d4a309"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"proveNonnegativity", "[", 
    RowBox[{
     RowBox[{"polysLeechSecondShell", "[", 
      RowBox[{"[", "i1", "]"}], "]"}], "/", 
     RowBox[{"positiveFactors", "[", 
      RowBox[{"polysLeechSecondShell", "[", 
       RowBox[{"[", "i1", "]"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i1", ",", 
     RowBox[{"Length", "[", "polysLeechSecondShell", "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.984002551982972*^9, 3.984002583977998*^9}, {
   3.984002671394228*^9, 3.9840026738440237`*^9}, 3.984129831555044*^9, {
   3.9847386765029516`*^9, 3.984738686038679*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"32c47561-9fb0-469a-9ccc-ba504993fd46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.984738686762196*^9, 3.9847386925821857`*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"0ac3fa17-4a9b-4439-b20e-ed01bf304773"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["A3 spin-2", "Subsection",
 CellChangeTimes->{{3.9847404218334827`*^9, 
  3.984740423715507*^9}},ExpressionUUID->"c59012a7-3ce8-433c-93da-\
745441431ca0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphaA3Spin2", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.984048263902905*^9, 3.984048264153164*^9}, 
   3.984740442921275*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"b91d38ab-592e-4b84-8387-05679af300a5"],

Cell[BoxData["35"], "Output",
 CellChangeTimes->{
  3.984048264631438*^9, 3.984048361353168*^9, 3.98412980220165*^9, 
   3.9841334147609057`*^9, 3.9841334527503443`*^9, 3.984134183105666*^9, 
   3.984134248803678*^9, 3.984416557540204*^9, 3.984735311239429*^9, 
   3.984738110752722*^9, 3.984740443298681*^9, {3.986252946699995*^9, 
   3.9862529542317452`*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"b6330886-d280-4939-a328-fa3f2edf93a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"zerosModesA3", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"alphaA3Spin2", ".", 
      RowBox[{
       RowBox[{"A", "[", "s", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "35"}], "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "->", "3"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "12", ",", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polysA3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"alphaA3Spin2", ".", 
         RowBox[{
          RowBox[{"F", "[", "s", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "35"}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"d", "->", "3"}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "+", "1"}]}], "}"}]}], "//", "Factor"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "12", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9840482691785393`*^9, 3.984048286020276*^9}, {
   3.98404834106382*^9, 3.9840483536198*^9}, 3.984130830038622*^9, {
   3.984740446777219*^9, 3.984740491366768*^9}, {3.984741661845154*^9, 
   3.984741663646537*^9}, {3.986252957191743*^9, 3.9862529586601887`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"af0b6109-5589-400e-be05-9926ad308a82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "3"]}], ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.984048363383727*^9, 3.984129802966703*^9, 
  3.984133414786491*^9, 3.984133452786306*^9, 3.984134183136774*^9, 
  3.9841342488348646`*^9, 3.984416558243569*^9, 3.984735311853098*^9, 
  3.984738111338326*^9, 3.9847405701438627`*^9, 3.984741152894175*^9, 
  3.984741678439574*^9, 3.98474181228472*^9, 3.986252959197997*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"235690e6-4b4a-499a-ae79-adf91edf626d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"proveNonnegativity", "[", 
    RowBox[{
     RowBox[{"polysA3", "[", 
      RowBox[{"[", "i1", "]"}], "]"}], "/", 
     RowBox[{"positiveFactors", "[", 
      RowBox[{"polysA3", "[", 
       RowBox[{"[", "i1", "]"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i1", ",", 
     RowBox[{"Length", "[", "polysA3", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98404838332384*^9, 3.984048385640708*^9}, {
  3.984129807133368*^9, 3.984129808350382*^9}, {3.984740624885889*^9, 
  3.984740629123062*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"10bafdb6-159c-4916-8913-a545e3285a7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.984048386497796*^9, 3.98412980956584*^9, 
  3.984133414823509*^9, 3.984133452817253*^9, 3.984134183167482*^9, 
  3.984134248873835*^9, 3.984416559482863*^9, 3.984735313078417*^9, 
  3.9847381123367643`*^9, 3.984740630731208*^9, 3.9847411552748413`*^9, 
  3.984741689969976*^9, 3.984741813147314*^9, 3.986252960087439*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"ceb677d7-110b-47b2-8898-253317b882ad"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1258, 481},
WindowMargins->{{Automatic, 107}, {Automatic, 6}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2d7ba185-1f70-4cfe-af80-4dbce15aac5c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 240, 4, 35, "Text",ExpressionUUID->"49fc80e6-a9ba-42ea-8e55-99d1360e7acc"],
Cell[801, 26, 267, 5, 30, "Input",ExpressionUUID->"19ca102d-086a-44b4-aedc-f333cf7b16d7"],
Cell[1071, 33, 275, 4, 35, "Text",ExpressionUUID->"2cec6380-b5a9-4ecc-883c-2bd787d76581"],
Cell[1349, 39, 996, 27, 52, "Input",ExpressionUUID->"9be1c485-2e97-4088-87a5-7cd19deeda28"],
Cell[2348, 68, 160, 3, 35, "Text",ExpressionUUID->"5424c714-8393-4a1f-88e9-115351705aaf"],
Cell[2511, 73, 1784, 43, 136, "Input",ExpressionUUID->"db56bddb-f006-44f2-850e-a71fd445f695"],
Cell[4298, 118, 292, 6, 35, "Text",ExpressionUUID->"7cf10704-3b8b-4638-b5ae-d3bfc2e86f19"],
Cell[4593, 126, 5908, 149, 388, "Input",ExpressionUUID->"0d4c0c5d-c4e4-4008-b044-ad070a9e983a"],
Cell[CellGroupData[{
Cell[10526, 279, 197, 4, 54, "Subsection",ExpressionUUID->"bb7c60f9-3c52-4ff3-990d-8a9535e92849"],
Cell[10726, 285, 2188, 71, 94, "Input",ExpressionUUID->"53cbd71b-2dd2-424b-8e1a-47113fa4f4d3"],
Cell[12917, 358, 484, 13, 30, "Input",ExpressionUUID->"48a2d58b-838c-400c-8c0b-ab766fa1552a"],
Cell[CellGroupData[{
Cell[13426, 375, 685, 18, 73, "Input",ExpressionUUID->"8724e8ff-64f6-416e-b6c7-7a80551111d5"],
Cell[14114, 395, 365, 9, 49, "Output",ExpressionUUID->"f8c0aa7d-9e68-4cdb-a1d7-2a9138447517"],
Cell[14482, 406, 473, 13, 49, "Output",ExpressionUUID->"1d833019-323c-4ab1-ac32-b443b1db35dc"],
Cell[14958, 421, 220, 3, 34, "Output",ExpressionUUID->"6e626c76-320f-401d-b257-ce9235d35395"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15227, 430, 205, 4, 38, "Subsection",ExpressionUUID->"99190695-eb92-4adc-9942-03e7a12ce1fd"],
Cell[CellGroupData[{
Cell[15457, 438, 255, 4, 30, "Input",ExpressionUUID->"522b9bd2-358f-4de2-a121-fc79239f8f48"],
Cell[15715, 444, 510, 8, 34, "Output",ExpressionUUID->"38a6a466-51a3-4694-ad7c-d3b4da9ecec9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16262, 457, 1692, 42, 52, "Input",ExpressionUUID->"0df1e6b1-8e00-44e1-a4d3-0e006386aa6a"],
Cell[17957, 501, 1283, 25, 87, "Output",ExpressionUUID->"eaad22a4-545c-4444-a2d3-2a775cd01142"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19277, 531, 689, 16, 30, "Input",ExpressionUUID->"e2b18465-b46f-4375-854f-be171e133246"],
Cell[19969, 549, 597, 10, 34, "Output",ExpressionUUID->"351e8138-9e48-4da8-a7a6-c04f320fc161"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20615, 565, 150, 3, 38, "Subsection",ExpressionUUID->"d4bacf42-6eec-47a1-a167-6bd135fa3cb7"],
Cell[CellGroupData[{
Cell[20790, 572, 206, 3, 30, "Input",ExpressionUUID->"82eeb7f2-ead8-4787-9eb6-b26a99982f65"],
Cell[20999, 577, 382, 5, 34, "Output",ExpressionUUID->"0aa893b5-b27a-47a9-8eaf-f985fd4d4999"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21418, 587, 1382, 41, 52, "Input",ExpressionUUID->"f2180eff-6f2a-4891-984d-5acc038364b8"],
Cell[22803, 630, 511, 10, 49, "Output",ExpressionUUID->"af4cc02d-05a4-4a05-a981-5d41b4cf323a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23351, 645, 463, 13, 30, "Input",ExpressionUUID->"cbc0b148-dfa1-4e66-9661-66c69ce371b2"],
Cell[23817, 660, 380, 5, 34, "Output",ExpressionUUID->"00c8b7fc-f8e6-480a-bae9-8f5b6e737738"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24234, 670, 614, 15, 30, "Input",ExpressionUUID->"0a8ab03c-b66d-4277-83a4-4d81c54f0cff"],
Cell[24851, 687, 466, 9, 34, "Output",ExpressionUUID->"d81bbff8-d45c-4a5a-9eaf-c01e14fe395b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[25366, 702, 157, 3, 38, "Subsection",ExpressionUUID->"f0325185-bbac-4918-b085-9d80559244a0"],
Cell[CellGroupData[{
Cell[25548, 709, 209, 3, 30, "Input",ExpressionUUID->"6823a55c-e3f2-4d78-b06e-323ae74dfd85"],
Cell[25760, 714, 410, 6, 34, "Output",ExpressionUUID->"fa1b34b4-cde4-4911-8816-4ce31598abf3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26207, 725, 1535, 40, 52, "Input",ExpressionUUID->"0cfa1ef2-d7df-4003-ad7b-58a64fe26cb3"],
Cell[27745, 767, 796, 14, 49, "Output",ExpressionUUID->"311e3b39-a8e1-495d-8505-fc3f5758fd63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28578, 786, 649, 15, 30, "Input",ExpressionUUID->"4162ac2f-3549-48a3-8c0e-b0714e96b328"],
Cell[29230, 803, 548, 10, 34, "Output",ExpressionUUID->"80204db3-4d98-4899-80d5-acb105182fc6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[29827, 819, 212, 4, 38, "Subsection",ExpressionUUID->"71975949-cee4-48e8-8022-1992504cfec1"],
Cell[CellGroupData[{
Cell[30064, 827, 267, 4, 30, "Input",ExpressionUUID->"2262fe79-6434-4fd6-93ff-d548e92aa3e3"],
Cell[30334, 833, 459, 7, 34, "Output",ExpressionUUID->"72e9c37a-921f-445f-9894-8cac3fddf939"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30830, 845, 1573, 43, 52, "Input",ExpressionUUID->"e137308f-c6a8-4616-b0bc-7e924b7dfae7"],
Cell[32406, 890, 635, 13, 49, "Output",ExpressionUUID->"b1299e4f-88ac-45c6-88f1-f3eb47cbe1c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33078, 908, 523, 14, 30, "Input",ExpressionUUID->"5487294b-fcaa-4809-bce1-10efb2ded608"],
Cell[33604, 924, 271, 4, 34, "Output",ExpressionUUID->"6ff0e1b8-f680-4b8e-9a96-262a9c0fae13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33912, 933, 699, 17, 30, "Input",ExpressionUUID->"35373a14-69ed-4c7b-8dcf-238f5ab09ce5"],
Cell[34614, 952, 456, 9, 34, "Output",ExpressionUUID->"275e0c42-c240-4f8a-843e-5da241ae8078"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[35119, 967, 219, 4, 38, "Subsection",ExpressionUUID->"5ee3aa68-ad6d-4bf6-9e61-a76ca5c3bde7"],
Cell[CellGroupData[{
Cell[35363, 975, 246, 4, 30, "Input",ExpressionUUID->"48b60cf4-c5ca-4799-b4ef-a9760c37348b"],
Cell[35612, 981, 438, 7, 34, "Output",ExpressionUUID->"b692f997-9fb0-4211-845a-a3618b89fd11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36087, 993, 1628, 41, 52, "Input",ExpressionUUID->"4b333e1d-152e-486b-8828-81f2af0841b9"],
Cell[37718, 1036, 852, 15, 49, "Output",ExpressionUUID->"372d4f3d-854e-42d7-9b79-5ca6a3d4a309"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38607, 1056, 737, 17, 30, "Input",ExpressionUUID->"32c47561-9fb0-469a-9ccc-ba504993fd46"],
Cell[39347, 1075, 353, 7, 34, "Output",ExpressionUUID->"0ac3fa17-4a9b-4439-b20e-ed01bf304773"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39749, 1088, 159, 3, 38, "Subsection",ExpressionUUID->"c59012a7-3ce8-433c-93da-745441431ca0"],
Cell[CellGroupData[{
Cell[39933, 1095, 237, 4, 30, "Input",ExpressionUUID->"b91d38ab-592e-4b84-8387-05679af300a5"],
Cell[40173, 1101, 440, 7, 34, "Output",ExpressionUUID->"b6330886-d280-4939-a328-fa3f2edf93a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40650, 1113, 1421, 39, 52, "Input",ExpressionUUID->"af0b6109-5589-400e-be05-9926ad308a82"],
Cell[42074, 1154, 612, 12, 49, "Output",ExpressionUUID->"235690e6-4b4a-499a-ae79-adf91edf626d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42723, 1171, 663, 16, 30, "Input",ExpressionUUID->"10bafdb6-159c-4916-8913-a545e3285a7d"],
Cell[43389, 1189, 573, 10, 34, "Output",ExpressionUUID->"ceb677d7-110b-47b2-8898-253317b882ad"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/triples.txt <==
0	1	0
0	1	1
0	1	2
0	1	3
0	1	4
0	1	5
0	1	6
0	1	7
0	1	8
0	3	1
0	3	2
0	3	3
0	3	4
0	3	5
0	3	6
0	5	2
0	5	3
0	5	4
0	1	9
0	1	10
0	3	7
0	3	8
0	5	5
0	5	6
0	7	3
0	7	4
0	1	11
0	1	12
0	3	9
0	3	10
0	5	7
0	5	8
0	7	5
0	7	6
0	9	4
0	1	13
0	1	14
0	3	11
0	3	12
0	5	9
0	5	10
0	7	7
0	7	8
0	9	5
0	9	6
0	1	15
0	1	16
0	1	17
0	1	18
0	1	19
0	1	20
0	3	13
0	3	14
0	3	15
0	3	16
0	3	17
0	3	18
0	5	11
0	5	12
0	5	13
0	5	14
0	5	15
0	5	16
0	7	9
0	7	10
0	7	11
0	7	12
0	7	13
0	7	14
0	9	7
0	9	8
0	9	9
0	9	10
0	9	11
0	9	12
0	11	5
0	11	6
0	11	7
0	11	8
0	11	9
0	11	10
0	13	6
0	13	7
0	13	8
0	1	21
0	1	22
0	3	19
0	3	20
0	5	17
0	5	18
0	7	15
0	7	16
0	9	13
0	9	14
0	11	11
0	11	12
0	13	9
0	13	10
0	15	7
0	15	8
